Classical Simulation of Quantum Supremacy Circuits

It is believed that random quantum circuits are difficult to simulate classically. These have been used to demonstrate quantum supremacy: the execution of a computational task on a quantum computer that is infeasible for any classical computer. The task underlying the assertion of quantum supremacy by Arute et al. (Nature, 574, 505--510 (2019)) was initially estimated to require Summit, the world's most powerful supercomputer today, approximately 10,000 years. The same task was performed on the Sycamore quantum processor in only 200 seconds. In this work, we present a tensor network-based classical simulation algorithm. Using a Summit-comparable cluster, we estimate that our simulator can perform this task in less than 20 days. On moderately-sized instances, we reduce the runtime from years to minutes, running several times faster than Sycamore itself. These estimates are based on explicit simulations of parallel subtasks, and leave no room for hidden costs. The simulator's key ingredient is identifying and optimizing the "stem" of the computation: a sequence of pairwise tensor contractions that dominates the computational cost. This orders-of-magnitude reduction in classical simulation time, together with proposals for further significant improvements, indicates that achieving quantum supremacy may require a period of continuing quantum hardware developments without an unequivocal first demonstration.

==> anc/orders/README.md <==
# Supplementary material for: Large-Scale Classical Simulation of Random Quantum Circuits
by Cupjin Huang, Alibaba Quantum Lab, `cupjin.huang@alibaba-inc.com`

## Introduction
This folder includes contraction schemes, i.e. indices sliced together with contraction orders of the tensors for computing a batch of 64 amplitudes for the Sycamore random quantum circuits. The orders are found by the Alibaba Cloud Quantum Development Platform (AC-QDP) and are used in the manuscript for benchmarking the capability of our algorithm to find efficient contraction schemes. For more details please refer to the manuscript.

## Description of the files
For Sycamore random circuit sampling tasks, all the random circuits of the same depth have identical tensor network structures. Rather than referring to the specific instances of random tensor networks, we refer to the tensors by the positions of the corresponding gates.

This folder contains 5 files. Each file contains a description of the tensor network corresponding to the Sycamore random circuits with depth 12, 14, 16, 18 and 20 respectively. For each tensor network description, 5 contraction schemes are attached that are found by the AC-QDP.

### Description of the tensor networks
Each tensor network is described by n+2 lines, n being the number of tensors in the tensor network.
* The first line contains integers n and k, being respectively the number of tensors and indices appearing in the tensor network.
* The second line is a list of open edges, consisting of 6 integers.
* From the third line on is the description of tensor connections. Each line contains a name for the tensor, followed by a list of integers that the tensor is connected to, with the following format:
    > layer type qubit0 [qubit1] index0 index1 ...

    * `layer` is an integer indicating the layer the corresponding tensor lies in, ranging from -1 to 4m+1, m being the number of layers.
    * `type` is chosen from one of the four following types:
        * `S`: single-qubit state or projection measurement, corresponding to a 1-tensor unambiguously.
        * `D`: Diagonal single-qubit gate, corresponding to a 1-tensor.
        * `N`: Non-diagonal single-qubit gate, corresponding to a 2-tensor. The two indices correspond to the output and the input wire respectively.
        * `T`: Two-qubit gate, corresponding to a 4-tensor. The four indices correspond to the two output wires and the two input wires, with order consistent to the order of qubit0 and qubit1.

To be consistent with the random instances disclosed by Google, we strictly follow their labelling of the qubits and order of the gates [here](https://datadryad.org/stash/dataset/doi:10.5061/dryad.k6t1rj8). We put in layer -1 the initial quantum state, and in layer 4m+1 the projection measurements.

For number of layers m=12, 14, 20, the "open" qubits are 0, 1, 2, 3, 4 and 5. For number of layers m=16, 18, the "open" qubits are 36, 26, 17, 10, 27 and 18. The final output wires of these qubits become open edges, and are not to be projected onto a computational basis.

### Description of each contraction scheme
A contraction scheme is given by a tuple (a,b). a is a list of indices that are sliced, and b is an einsum path indicating the sequential pairwise contraction order. b is a list of pairs of integers. For each step i, b_i = (g_i, h_i) indicates that the g_i'th and h_i'th tensors in the current tensor list be merged into one. The tensors g_i and h_i are removed from the list and the newly-formed tensor is appended to the end of the list.

In the file, each contraction scheme consists of n lines, n being the number of tensors in the tensor network. The first line is a list of indices being sliced. The rest n-1 lines are the pairs for each sequential pairwise contraction step.

All the contraction schemes and the tensor network description are seperated by a blank line.

==> anc/orders/m12.order <==
2079 1258
0 2 4 6 8 10
-1 S 1205
-1 S 1206
-1 S 1207
-1 S 1208
-1 S 1209
-1 S 1210
-1 S 1211
-1 S 1212
-1 S 1213
-1 S 1214
-1 S 1215
-1 S 1216
-1 S 1217
-1 S 1218
-1 S 1219
-1 S 1220
-1 S 1221
-1 S 1222
-1 S 1223
-1 S 1224
-1 S 1225
-1 S 1226
-1 S 1227
-1 S 1228
-1 S 1229
-1 S 1230
-1 S 1231
-1 S 1232
-1 S 1233
-1 S 1234
-1 S 1235
-1 S 1236
-1 S 1237
-1 S 1238
-1 S 1239
-1 S 1240
-1 S 1241
-1 S 1242
-1 S 1243
-1 S 1244
-1 S 1245
-1 S 1246
-1 S 1247
-1 S 1248
-1 S 1249
-1 S 1250
-1 S 1251
-1 S 1252
-1 S 1253
-1 S 1254
-1 S 1255
-1 S 1256
-1 S 1257
0 N 0 1104 1205
0 N 1 1157 1206
0 N 2 1106 1207
0 N 3 1159 1208
0 N 4 1158 1209
0 N 5 1161 1210
0 N 6 1163 1211
0 N 7 1160 1212
0 N 8 1165 1213
0 N 9 1162 1214
0 N 10 1167 1215
0 N 11 1115 1216
0 N 12 1169 1217
0 N 13 1164 1218
0 N 14 1171 1219
0 N 15 1166 1220
0 N 16 1173 1221
0 N 17 1168 1222
0 N 18 1175 1223
0 N 19 1123 1224
0 N 20 1177 1225
0 N 21 1170 1226
0 N 22 1179 1227
0 N 23 1172 1228
0 N 24 1181 1229
0 N 25 1174 1230
0 N 26 1183 1231
0 N 27 1176 1232
0 N 28 1132 1233
0 N 29 1185 1234
0 N 30 1178 1235
0 N 31 1187 1236
0 N 32 1180 1237
0 N 33 1189 1238
0 N 34 1182 1239
0 N 35 1191 1240
0 N 36 1184 1241
0 N 37 1186 1242
0 N 38 1193 1243
0 N 39 1188 1244
0 N 40 1195 1245
0 N 41 1190 1246
0 N 42 1197 1247
0 N 43 1192 1248
0 N 44 1194 1249
0 N 45 1199 1250
0 N 46 1196 1251
0 N 47 1201 1252
0 N 48 1198 1253
0 N 49 1200 1254
0 N 50 1203 1255
0 N 51 1202 1256
0 N 52 1204 1257
1 D 1 1157
1 D 3 1159
1 D 4 1158
1 D 5 1161
1 D 6 1163
1 D 7 1160
1 D 8 1165
1 D 9 1162
1 D 10 1167
1 D 12 1169
1 D 13 1164
1 D 14 1171
1 D 15 1166
1 D 16 1173
1 D 17 1168
1 D 18 1175
1 D 20 1177
1 D 21 1170
1 D 22 1179
1 D 23 1172
1 D 24 1181
1 D 25 1174
1 D 26 1183
1 D 27 1176
1 D 29 1185
1 D 30 1178
1 D 31 1187
1 D 32 1180
1 D 33 1189
1 D 34 1182
1 D 35 1191
1 D 36 1184
1 D 37 1186
1 D 38 1193
1 D 39 1188
1 D 40 1195
1 D 41 1190
1 D 42 1197
1 D 43 1192
1 D 44 1194
1 D 45 1199
1 D 46 1196
1 D 47 1201
1 D 48 1198
1 D 49 1200
1 D 50 1203
1 D 51 1202
1 D 52 1204
2 T 1 4 1105 1108 1157 1158
2 T 3 7 1107 1111 1159 1160
2 T 5 9 1109 1113 1161 1162
2 T 6 13 1110 1117 1163 1164
2 T 8 15 1112 1119 1165 1166
2 T 10 17 1114 1121 1167 1168
2 T 12 21 1116 1125 1169 1170
2 T 14 23 1118 1127 1171 1172
2 T 16 25 1120 1129 1173 1174
2 T 18 27 1122 1131 1175 1176
2 T 20 30 1124 1134 1177 1178
2 T 22 32 1126 1136 1179 1180
2 T 24 34 1128 1138 1181 1182
2 T 26 36 1130 1140 1183 1184
2 T 29 37 1133 1141 1185 1186
2 T 31 39 1135 1143 1187 1188
2 T 33 41 1137 1145 1189 1190
2 T 35 43 1139 1147 1191 1192
2 T 38 44 1142 1148 1193 1194
2 T 40 46 1144 1150 1195 1196
2 T 42 48 1146 1152 1197 1198
2 T 45 49 1149 1153 1199 1200
2 T 47 51 1151 1155 1201 1202
2 T 50 52 1154 1156 1203 1204
3 D 1 1105
3 D 3 1107
3 D 4 1108
3 D 5 1109
3 D 6 1110
3 D 7 1111
3 D 8 1112
3 D 9 1113
3 D 10 1114
3 D 12 1116
3 D 13 1117
3 D 14 1118
3 D 15 1119
3 D 16 1120
3 D 17 1121
3 D 18 1122
3 D 20 1124
3 D 21 1125
3 D 22 1126
3 D 23 1127
3 D 24 1128
3 D 25 1129
3 D 26 1130
3 D 27 1131
3 D 29 1133
3 D 30 1134
3 D 31 1135
3 D 32 1136
3 D 33 1137
3 D 34 1138
3 D 35 1139
3 D 36 1140
3 D 37 1141
3 D 38 1142
3 D 39 1143
3 D 40 1144
3 D 41 1145
3 D 42 1146
3 D 43 1147
3 D 44 1148
3 D 45 1149
3 D 46 1150
3 D 47 1151
3 D 48 1152
3 D 49 1153
3 D 50 1154
3 D 51 1155
3 D 52 1156
4 N 0 1066 1104
4 N 1 1014 1105
4 N 2 1068 1106
4 N 3 1067 1107
4 N 4 1070 1108
4 N 5 1018 1109
4 N 6 1069 1110
4 N 7 1072 1111
4 N 8 1071 1112
4 N 9 1074 1113
4 N 10 1023 1114
4 N 11 1076 1115
4 N 12 1025 1116
4 N 13 1078 1117
4 N 14 1073 1118
4 N 15 1080 1119
4 N 16 1075 1120
4 N 17 1082 1121
4 N 18 1031 1122
4 N 19 1084 1123
4 N 20 1077 1124
4 N 21 1086 1125
4 N 22 1079 1126
4 N 23 1088 1127
4 N 24 1081 1128
4 N 25 1090 1129
4 N 26 1083 1130
4 N 27 1040 1131
4 N 28 1041 1132
4 N 29 1085 1133
4 N 30 1092 1134
4 N 31 1087 1135
4 N 32 1094 1136
4 N 33 1089 1137
4 N 34 1096 1138
4 N 35 1091 1139
4 N 36 1049 1140
4 N 37 1050 1141
4 N 38 1093 1142
4 N 39 1098 1143
4 N 40 1095 1144
4 N 41 1100 1145
4 N 42 1097 1146
4 N 43 1056 1147
4 N 44 1057 1148
4 N 45 1099 1149
4 N 46 1102 1150
4 N 47 1101 1151
4 N 48 1061 1152
4 N 49 1062 1153
4 N 50 1103 1154
4 N 51 1064 1155
4 N 52 1065 1156
5 D 0 1066
5 D 2 1068
5 D 3 1067
5 D 4 1070
5 D 6 1069
5 D 7 1072
5 D 8 1071
5 D 9 1074
5 D 11 1076
5 D 13 1078
5 D 14 1073
5 D 15 1080
5 D 16 1075
5 D 17 1082
5 D 19 1084
5 D 20 1077
5 D 21 1086
5 D 22 1079
5 D 23 1088
5 D 24 1081
5 D 25 1090
5 D 26 1083
5 D 29 1085
5 D 30 1092
5 D 31 1087
5 D 32 1094
5 D 33 1089
5 D 34 1096
5 D 35 1091
5 D 38 1093
5 D 39 1098
5 D 40 1095
5 D 41 1100
5 D 42 1097
5 D 45 1099
5 D 46 1102
5 D 47 1101
5 D 50 1103
6 T 0 3 1013 1016 1066 1067
6 T 2 6 1015 1019 1068 1069
6 T 4 8 1017 1021 1070 1071
6 T 7 14 1020 1027 1072 1073
6 T 9 16 1022 1029 1074 1075
6 T 11 20 1024 1033 1076 1077
6 T 13 22 1026 1035 1078 1079
6 T 15 24 1028 1037 1080 1081
6 T 17 26 1030 1039 1082 1083
6 T 19 29 1032 1042 1084 1085
6 T 21 31 1034 1044 1086 1087
6 T 23 33 1036 1046 1088 1089
6 T 25 35 1038 1048 1090 1091
6 T 30 38 1043 1051 1092 1093
6 T 32 40 1045 1053 1094 1095
6 T 34 42 1047 1055 1096 1097
6 T 39 45 1052 1058 1098 1099
6 T 41 47 1054 1060 1100 1101
6 T 46 50 1059 1063 1102 1103
7 D 0 1013
7 D 2 1015
7 D 3 1016
7 D 4 1017
7 D 6 1019
7 D 7 1020
7 D 8 1021
7 D 9 1022
7 D 11 1024
7 D 13 1026
7 D 14 1027
7 D 15 1028
7 D 16 1029
7 D 17 1030
7 D 19 1032
7 D 20 1033
7 D 21 1034
7 D 22 1035
7 D 23 1036
7 D 24 1037
7 D 25 1038
7 D 26 1039
7 D 29 1042
7 D 30 1043
7 D 31 1044
7 D 32 1045
7 D 33 1046
7 D 34 1047
7 D 35 1048
7 D 38 1051
7 D 39 1052
7 D 40 1053
7 D 41 1054
7 D 42 1055
7 D 45 1058
7 D 46 1059
7 D 47 1060
7 D 50 1063
8 N 0 967 1013
8 N 1 968 1014
8 N 2 969 1015
8 N 3 970 1016
8 N 4 971 1017
8 N 5 972 1018
8 N 6 920 1019
8 N 7 973 1020
8 N 8 974 1021
8 N 9 975 1022
8 N 10 976 1023
8 N 11 977 1024
8 N 12 978 1025
8 N 13 979 1026
8 N 14 980 1027
8 N 15 981 1028
8 N 16 982 1029
8 N 17 983 1030
8 N 18 984 1031
8 N 19 985 1032
8 N 20 986 1033
8 N 21 987 1034
8 N 22 988 1035
8 N 23 989 1036
8 N 24 990 1037
8 N 25 991 1038
8 N 26 992 1039
8 N 27 941 1040
8 N 28 993 1041
8 N 29 994 1042
8 N 30 995 1043
8 N 31 996 1044
8 N 32 997 1045
8 N 33 998 1046
8 N 34 999 1047
8 N 35 1000 1048
8 N 36 950 1049
8 N 37 1001 1050
8 N 38 1002 1051
8 N 39 1003 1052
8 N 40 1004 1053
8 N 41 1005 1054
8 N 42 1006 1055
8 N 43 957 1056
8 N 44 1007 1057
8 N 45 1008 1058
8 N 46 1009 1059
8 N 47 1010 1060
8 N 48 962 1061
8 N 49 1011 1062
8 N 50 1012 1063
8 N 51 965 1064
8 N 52 966 1065
9 D 0 967
9 D 1 968
9 D 2 969
9 D 3 970
9 D 4 971
9 D 5 972
9 D 7 973
9 D 8 974
9 D 9 975
9 D 10 976
9 D 11 977
9 D 12 978
9 D 13 979
9 D 14 980
9 D 15 981
9 D 16 982
9 D 17 983
9 D 18 984
9 D 19 985
9 D 20 986
9 D 21 987
9 D 22 988
9 D 23 989
9 D 24 990
9 D 25 991
9 D 26 992
9 D 28 993
9 D 29 994
9 D 30 995
9 D 31 996
9 D 32 997
9 D 33 998
9 D 34 999
9 D 35 1000
9 D 37 1001
9 D 38 1002
9 D 39 1003
9 D 40 1004
9 D 41 1005
9 D 42 1006
9 D 44 1007
9 D 45 1008
9 D 46 1009
9 D 47 1010
9 D 49 1011
9 D 50 1012
10 T 0 1 914 915 967 968
10 T 2 3 916 917 969 970
10 T 4 5 918 919 971 972
10 T 7 8 921 922 973 974
10 T 9 10 923 924 975 976
10 T 11 12 925 926 977 978
10 T 13 14 927 928 979 980
10 T 15 16 929 930 981 982
10 T 17 18 931 932 983 984
10 T 19 20 933 934 985 986
10 T 21 22 935 936 987 988
10 T 23 24 937 938 989 990
10 T 25 26 939 940 991 992
10 T 28 29 942 943 993 994
10 T 30 31 944 945 995 996
10 T 32 33 946 947 997 998
10 T 34 35 948 949 999 1000
10 T 37 38 951 952 1001 1002
10 T 39 40 953 954 1003 1004
10 T 41 42 955 956 1005 1006
10 T 44 45 958 959 1007 1008
10 T 46 47 960 961 1009 1010
10 T 49 50 963 964 1011 1012
11 D 0 914
11 D 1 915
11 D 2 916
11 D 3 917
11 D 4 918
11 D 5 919
11 D 7 921
11 D 8 922
11 D 9 923
11 D 10 924
11 D 11 925
11 D 12 926
11 D 13 927
11 D 14 928
11 D 15 929
11 D 16 930
11 D 17 931
11 D 18 932
11 D 19 933
11 D 20 934
11 D 21 935
11 D 22 936
11 D 23 937
11 D 24 938
11 D 25 939
11 D 26 940
11 D 28 942
11 D 29 943
11 D 30 944
11 D 31 945
11 D 32 946
11 D 33 947
11 D 34 948
11 D 35 949
11 D 37 951
11 D 38 952
11 D 39 953
11 D 40 954
11 D 41 955
11 D 42 956
11 D 44 958
11 D 45 959
11 D 46 960
11 D 47 961
11 D 49 963
11 D 50 964
12 N 0 821 914
12 N 1 822 915
12 N 2 823 916
12 N 3 874 917
12 N 4 875 918
12 N 5 826 919
12 N 6 876 920
12 N 7 877 921
12 N 8 878 922
12 N 9 879 923
12 N 10 831 924
12 N 11 832 925
12 N 12 880 926
12 N 13 881 927
12 N 14 882 928
12 N 15 883 929
12 N 16 884 930
12 N 17 885 931
12 N 18 839 932
12 N 19 840 933
12 N 20 886 934
12 N 21 887 935
12 N 22 888 936
12 N 23 889 937
12 N 24 890 938
12 N 25 891 939
12 N 26 892 940
12 N 27 893 941
12 N 28 849 942
12 N 29 894 943
12 N 30 895 944
12 N 31 896 945
12 N 32 897 946
12 N 33 898 947
12 N 34 899 948
12 N 35 900 949
12 N 36 901 950
12 N 37 858 951
12 N 38 902 952
12 N 39 903 953
12 N 40 904 954
12 N 41 905 955
12 N 42 906 956
12 N 43 907 957
12 N 44 865 958
12 N 45 908 959
12 N 46 909 960
12 N 47 910 961
12 N 48 911 962
12 N 49 870 963
12 N 50 912 964
12 N 51 913 965
12 N 52 873 966
13 D 3 874
13 D 4 875
13 D 6 876
13 D 7 877
13 D 8 878
13 D 9 879
13 D 12 880
13 D 13 881
13 D 14 882
13 D 15 883
13 D 16 884
13 D 17 885
13 D 20 886
13 D 21 887
13 D 22 888
13 D 23 889
13 D 24 890
13 D 25 891
13 D 26 892
13 D 27 893
13 D 29 894
13 D 30 895
13 D 31 896
13 D 32 897
13 D 33 898
13 D 34 899
13 D 35 900
13 D 36 901
13 D 38 902
13 D 39 903
13 D 40 904
13 D 41 905
13 D 42 906
13 D 43 907
13 D 45 908
13 D 46 909
13 D 47 910
13 D 48 911
13 D 50 912
13 D 51 913
14 T 3 4 824 825 874 875
14 T 6 7 827 828 876 877
14 T 8 9 829 830 878 879
14 T 12 13 833 834 880 881
14 T 14 15 835 836 882 883
14 T 16 17 837 838 884 885
14 T 20 21 841 842 886 887
14 T 22 23 843 844 888 889
14 T 24 25 845 846 890 891
14 T 26 27 847 848 892 893
14 T 29 30 850 851 894 895
14 T 31 32 852 853 896 897
14 T 33 34 854 855 898 899
14 T 35 36 856 857 900 901
14 T 38 39 859 860 902 903
14 T 40 41 861 862 904 905
14 T 42 43 863 864 906 907
14 T 45 46 866 867 908 909
14 T 47 48 868 869 910 911
14 T 50 51 871 872 912 913
15 D 3 824
15 D 4 825
15 D 6 827
15 D 7 828
15 D 8 829
15 D 9 830
15 D 12 833
15 D 13 834
15 D 14 835
15 D 15 836
15 D 16 837
15 D 17 838
15 D 20 841
15 D 21 842
15 D 22 843
15 D 23 844
15 D 24 845
15 D 25 846
15 D 26 847
15 D 27 848
15 D 29 850
15 D 30 851
15 D 31 852
15 D 32 853
15 D 33 854
15 D 34 855
15 D 35 856
15 D 36 857
15 D 38 859
15 D 39 860
15 D 40 861
15 D 41 862
15 D 42 863
15 D 43 864
15 D 45 866
15 D 46 867
15 D 47 868
15 D 48 869
15 D 50 871
15 D 51 872
16 N 0 775 821
16 N 1 776 822
16 N 2 777 823
16 N 3 778 824
16 N 4 779 825
16 N 5 780 826
16 N 6 728 827
16 N 7 781 828
16 N 8 782 829
16 N 9 783 830
16 N 10 784 831
16 N 11 785 832
16 N 12 786 833
16 N 13 787 834
16 N 14 788 835
16 N 15 789 836
16 N 16 790 837
16 N 17 791 838
16 N 18 792 839
16 N 19 793 840
16 N 20 794 841
16 N 21 795 842
16 N 22 796 843
16 N 23 797 844
16 N 24 798 845
16 N 25 799 846
16 N 26 800 847
16 N 27 749 848
16 N 28 801 849
16 N 29 802 850
16 N 30 803 851
16 N 31 804 852
16 N 32 805 853
16 N 33 806 854
16 N 34 807 855
16 N 35 808 856
16 N 36 758 857
16 N 37 809 858
16 N 38 810 859
16 N 39 811 860
16 N 40 812 861
16 N 41 813 862
16 N 42 814 863
16 N 43 765 864
16 N 44 815 865
16 N 45 816 866
16 N 46 817 867
16 N 47 818 868
16 N 48 770 869
16 N 49 819 870
16 N 50 820 871
16 N 51 773 872
16 N 52 774 873
17 D 0 775
17 D 1 776
17 D 2 777
17 D 3 778
17 D 4 779
17 D 5 780
17 D 7 781
17 D 8 782
17 D 9 783
17 D 10 784
17 D 11 785
17 D 12 786
17 D 13 787
17 D 14 788
17 D 15 789
17 D 16 790
17 D 17 791
17 D 18 792
17 D 19 793
17 D 20 794
17 D 21 795
17 D 22 796
17 D 23 797
17 D 24 798
17 D 25 799
17 D 26 800
17 D 28 801
17 D 29 802
17 D 30 803
17 D 31 804
17 D 32 805
17 D 33 806
17 D 34 807
17 D 35 808
17 D 37 809
17 D 38 810
17 D 39 811
17 D 40 812
17 D 41 813
17 D 42 814
17 D 44 815
17 D 45 816
17 D 46 817
17 D 47 818
17 D 49 819
17 D 50 820
18 T 0 1 722 723 775 776
18 T 2 3 724 725 777 778
18 T 4 5 726 727 779 780
18 T 7 8 729 730 781 782
18 T 9 10 731 732 783 784
18 T 11 12 733 734 785 786
18 T 13 14 735 736 787 788
18 T 15 16 737 738 789 790
18 T 17 18 739 740 791 792
18 T 19 20 741 742 793 794
18 T 21 22 743 744 795 796
18 T 23 24 745 746 797 798
18 T 25 26 747 748 799 800
18 T 28 29 750 751 801 802
18 T 30 31 752 753 803 804
18 T 32 33 754 755 805 806
18 T 34 35 756 757 807 808
18 T 37 38 759 760 809 810
18 T 39 40 761 762 811 812
18 T 41 42 763 764 813 814
18 T 44 45 766 767 815 816
18 T 46 47 768 769 817 818
18 T 49 50 771 772 819 820
19 D 0 722
19 D 1 723
19 D 2 724
19 D 3 725
19 D 4 726
19 D 5 727
19 D 7 729
19 D 8 730
19 D 9 731
19 D 10 732
19 D 11 733
19 D 12 734
19 D 13 735
19 D 14 736
19 D 15 737
19 D 16 738
19 D 17 739
19 D 18 740
19 D 19 741
19 D 20 742
19 D 21 743
19 D 22 744
19 D 23 745
19 D 24 746
19 D 25 747
19 D 26 748
19 D 28 750
19 D 29 751
19 D 30 752
19 D 31 753
19 D 32 754
19 D 33 755
19 D 34 756
19 D 35 757
19 D 37 759
19 D 38 760
19 D 39 761
19 D 40 762
19 D 41 763
19 D 42 764
19 D 44 766
19 D 45 767
19 D 46 768
19 D 47 769
19 D 49 771
19 D 50 772
20 N 0 629 722
20 N 1 630 723
20 N 2 631 724
20 N 3 682 725
20 N 4 683 726
20 N 5 634 727
20 N 6 684 728
20 N 7 685 729
20 N 8 686 730
20 N 9 687 731
20 N 10 639 732
20 N 11 640 733
20 N 12 688 734
20 N 13 689 735
20 N 14 690 736
20 N 15 691 737
20 N 16 692 738
20 N 17 693 739
20 N 18 647 740
20 N 19 648 741
20 N 20 694 742
20 N 21 695 743
20 N 22 696 744
20 N 23 697 745
20 N 24 698 746
20 N 25 699 747
20 N 26 700 748
20 N 27 701 749
20 N 28 657 750
20 N 29 702 751
20 N 30 703 752
20 N 31 704 753
20 N 32 705 754
20 N 33 706 755
20 N 34 707 756
20 N 35 708 757
20 N 36 709 758
20 N 37 666 759
20 N 38 710 760
20 N 39 711 761
20 N 40 712 762
20 N 41 713 763
20 N 42 714 764
20 N 43 715 765
20 N 44 673 766
20 N 45 716 767
20 N 46 717 768
20 N 47 718 769
20 N 48 719 770
20 N 49 678 771
20 N 50 720 772
20 N 51 721 773
20 N 52 681 774
21 D 3 682
21 D 4 683
21 D 6 684
21 D 7 685
21 D 8 686
21 D 9 687
21 D 12 688
21 D 13 689
21 D 14 690
21 D 15 691
21 D 16 692
21 D 17 693
21 D 20 694
21 D 21 695
21 D 22 696
21 D 23 697
21 D 24 698
21 D 25 699
21 D 26 700
21 D 27 701
21 D 29 702
21 D 30 703
21 D 31 704
21 D 32 705
21 D 33 706
21 D 34 707
21 D 35 708
21 D 36 709
21 D 38 710
21 D 39 711
21 D 40 712
21 D 41 713
21 D 42 714
21 D 43 715
21 D 45 716
21 D 46 717
21 D 47 718
21 D 48 719
21 D 50 720
21 D 51 721
22 T 3 4 632 633 682 683
22 T 6 7 635 636 684 685
22 T 8 9 637 638 686 687
22 T 12 13 641 642 688 689
22 T 14 15 643 644 690 691
22 T 16 17 645 646 692 693
22 T 20 21 649 650 694 695
22 T 22 23 651 652 696 697
22 T 24 25 653 654 698 699
22 T 26 27 655 656 700 701
22 T 29 30 658 659 702 703
22 T 31 32 660 661 704 705
22 T 33 34 662 663 706 707
22 T 35 36 664 665 708 709
22 T 38 39 667 668 710 711
22 T 40 41 669 670 712 713
22 T 42 43 671 672 714 715
22 T 45 46 674 675 716 717
22 T 47 48 676 677 718 719
22 T 50 51 679 680 720 721
23 D 3 632
23 D 4 633
23 D 6 635
23 D 7 636
23 D 8 637
23 D 9 638
23 D 12 641
23 D 13 642
23 D 14 643
23 D 15 644
23 D 16 645
23 D 17 646
23 D 20 649
23 D 21 650
23 D 22 651
23 D 23 652
23 D 24 653
23 D 25 654
23 D 26 655
23 D 27 656
23 D 29 658
23 D 30 659
23 D 31 660
23 D 32 661
23 D 33 662
23 D 34 663
23 D 35 664
23 D 36 665
23 D 38 667
23 D 39 668
23 D 40 669
23 D 41 670
23 D 42 671
23 D 43 672
23 D 45 674
23 D 46 675
23 D 47 676
23 D 48 677
23 D 50 679
23 D 51 680
24 N 0 528 629
24 N 1 581 630
24 N 2 530 631
24 N 3 583 632
24 N 4 582 633
24 N 5 585 634
24 N 6 587 635
24 N 7 584 636
24 N 8 589 637
24 N 9 586 638
24 N 10 591 639
24 N 11 539 640
24 N 12 593 641
24 N 13 588 642
24 N 14 595 643
24 N 15 590 644
24 N 16 597 645
24 N 17 592 646
24 N 18 599 647
24 N 19 547 648
24 N 20 601 649
24 N 21 594 650
24 N 22 603 651
24 N 23 596 652
24 N 24 605 653
24 N 25 598 654
24 N 26 607 655
24 N 27 600 656
24 N 28 556 657
24 N 29 609 658
24 N 30 602 659
24 N 31 611 660
24 N 32 604 661
24 N 33 613 662
24 N 34 606 663
24 N 35 615 664
24 N 36 608 665
24 N 37 610 666
24 N 38 617 667
24 N 39 612 668
24 N 40 619 669
24 N 41 614 670
24 N 42 621 671
24 N 43 616 672
24 N 44 618 673
24 N 45 623 674
24 N 46 620 675
24 N 47 625 676
24 N 48 622 677
24 N 49 624 678
24 N 50 627 679
24 N 51 626 680
24 N 52 628 681
25 D 1 581
25 D 3 583
25 D 4 582
25 D 5 585
25 D 6 587
25 D 7 584
25 D 8 589
25 D 9 586
25 D 10 591
25 D 12 593
25 D 13 588
25 D 14 595
25 D 15 590
25 D 16 597
25 D 17 592
25 D 18 599
25 D 20 601
25 D 21 594
25 D 22 603
25 D 23 596
25 D 24 605
25 D 25 598
25 D 26 607
25 D 27 600
25 D 29 609
25 D 30 602
25 D 31 611
25 D 32 604
25 D 33 613
25 D 34 606
25 D 35 615
25 D 36 608
25 D 37 610
25 D 38 617
25 D 39 612
25 D 40 619
25 D 41 614
25 D 42 621
25 D 43 616
25 D 44 618
25 D 45 623
25 D 46 620
25 D 47 625
25 D 48 622
25 D 49 624
25 D 50 627
25 D 51 626
25 D 52 628
26 T 1 4 529 532 581 582
26 T 3 7 531 535 583 584
26 T 5 9 533 537 585 586
26 T 6 13 534 541 587 588
26 T 8 15 536 543 589 590
26 T 10 17 538 545 591 592
26 T 12 21 540 549 593 594
26 T 14 23 542 551 595 596
26 T 16 25 544 553 597 598
26 T 18 27 546 555 599 600
26 T 20 30 548 558 601 602
26 T 22 32 550 560 603 604
26 T 24 34 552 562 605 606
26 T 26 36 554 564 607 608
26 T 29 37 557 565 609 610
26 T 31 39 559 567 611 612
26 T 33 41 561 569 613 614
26 T 35 43 563 571 615 616
26 T 38 44 566 572 617 618
26 T 40 46 568 574 619 620
26 T 42 48 570 576 621 622
26 T 45 49 573 577 623 624
26 T 47 51 575 579 625 626
26 T 50 52 578 580 627 628
27 D 1 529
27 D 3 531
27 D 4 532
27 D 5 533
27 D 6 534
27 D 7 535
27 D 8 536
27 D 9 537
27 D 10 538
27 D 12 540
27 D 13 541
27 D 14 542
27 D 15 543
27 D 16 544
27 D 17 545
27 D 18 546
27 D 20 548
27 D 21 549
27 D 22 550
27 D 23 551
27 D 24 552
27 D 25 553
27 D 26 554
27 D 27 555
27 D 29 557
27 D 30 558
27 D 31 559
27 D 32 560
27 D 33 561
27 D 34 562
27 D 35 563
27 D 36 564
27 D 37 565
27 D 38 566
27 D 39 567
27 D 40 568
27 D 41 569
27 D 42 570
27 D 43 571
27 D 44 572
27 D 45 573
27 D 46 574
27 D 47 575
27 D 48 576
27 D 49 577
27 D 50 578
27 D 51 579
27 D 52 580
28 N 0 490 528
28 N 1 438 529
28 N 2 492 530
28 N 3 491 531
28 N 4 494 532
28 N 5 442 533
28 N 6 493 534
28 N 7 496 535
28 N 8 495 536
28 N 9 498 537
28 N 10 447 538
28 N 11 500 539
28 N 12 449 540
28 N 13 502 541
28 N 14 497 542
28 N 15 504 543
28 N 16 499 544
28 N 17 506 545
28 N 18 455 546
28 N 19 508 547
28 N 20 501 548
28 N 21 510 549
28 N 22 503 550
28 N 23 512 551
28 N 24 505 552
28 N 25 514 553
28 N 26 507 554
28 N 27 464 555
28 N 28 465 556
28 N 29 509 557
28 N 30 516 558
28 N 31 511 559
28 N 32 518 560
28 N 33 513 561
28 N 34 520 562
28 N 35 515 563
28 N 36 473 564
28 N 37 474 565
28 N 38 517 566
28 N 39 522 567
28 N 40 519 568
28 N 41 524 569
28 N 42 521 570
28 N 43 480 571
28 N 44 481 572
28 N 45 523 573
28 N 46 526 574
28 N 47 525 575
28 N 48 485 576
28 N 49 486 577
28 N 50 527 578
28 N 51 488 579
28 N 52 489 580
29 D 0 490
29 D 2 492
29 D 3 491
29 D 4 494
29 D 6 493
29 D 7 496
29 D 8 495
29 D 9 498
29 D 11 500
29 D 13 502
29 D 14 497
29 D 15 504
29 D 16 499
29 D 17 506
29 D 19 508
29 D 20 501
29 D 21 510
29 D 22 503
29 D 23 512
29 D 24 505
29 D 25 514
29 D 26 507
29 D 29 509
29 D 30 516
29 D 31 511
29 D 32 518
29 D 33 513
29 D 34 520
29 D 35 515
29 D 38 517
29 D 39 522
29 D 40 519
29 D 41 524
29 D 42 521
29 D 45 523
29 D 46 526
29 D 47 525
29 D 50 527
30 T 0 3 437 440 490 491
30 T 2 6 439 443 492 493
30 T 4 8 441 445 494 495
30 T 7 14 444 451 496 497
30 T 9 16 446 453 498 499
30 T 11 20 448 457 500 501
30 T 13 22 450 459 502 503
30 T 15 24 452 461 504 505
30 T 17 26 454 463 506 507
30 T 19 29 456 466 508 509
30 T 21 31 458 468 510 511
30 T 23 33 460 470 512 513
30 T 25 35 462 472 514 515
30 T 30 38 467 475 516 517
30 T 32 40 469 477 518 519
30 T 34 42 471 479 520 521
30 T 39 45 476 482 522 523
30 T 41 47 478 484 524 525
30 T 46 50 483 487 526 527
31 D 0 437
31 D 2 439
31 D 3 440
31 D 4 441
31 D 6 443
31 D 7 444
31 D 8 445
31 D 9 446
31 D 11 448
31 D 13 450
31 D 14 451
31 D 15 452
31 D 16 453
31 D 17 454
31 D 19 456
31 D 20 457
31 D 21 458
31 D 22 459
31 D 23 460
31 D 24 461
31 D 25 462
31 D 26 463
31 D 29 466
31 D 30 467
31 D 31 468
31 D 32 469
31 D 33 470
31 D 34 471
31 D 35 472
31 D 38 475
31 D 39 476
31 D 40 477
31 D 41 478
31 D 42 479
31 D 45 482
31 D 46 483
31 D 47 484
31 D 50 487
32 N 0 336 437
32 N 1 389 438
32 N 2 338 439
32 N 3 391 440
32 N 4 390 441
32 N 5 393 442
32 N 6 395 443
32 N 7 392 444
32 N 8 397 445
32 N 9 394 446
32 N 10 399 447
32 N 11 347 448
32 N 12 401 449
32 N 13 396 450
32 N 14 403 451
32 N 15 398 452
32 N 16 405 453
32 N 17 400 454
32 N 18 407 455
32 N 19 355 456
32 N 20 409 457
32 N 21 402 458
32 N 22 411 459
32 N 23 404 460
32 N 24 413 461
32 N 25 406 462
32 N 26 415 463
32 N 27 408 464
32 N 28 364 465
32 N 29 417 466
32 N 30 410 467
32 N 31 419 468
32 N 32 412 469
32 N 33 421 470
32 N 34 414 471
32 N 35 423 472
32 N 36 416 473
32 N 37 418 474
32 N 38 425 475
32 N 39 420 476
32 N 40 427 477
32 N 41 422 478
32 N 42 429 479
32 N 43 424 480
32 N 44 426 481
32 N 45 431 482
32 N 46 428 483
32 N 47 433 484
32 N 48 430 485
32 N 49 432 486
32 N 50 435 487
32 N 51 434 488
32 N 52 436 489
33 D 1 389
33 D 3 391
33 D 4 390
33 D 5 393
33 D 6 395
33 D 7 392
33 D 8 397
33 D 9 394
33 D 10 399
33 D 12 401
33 D 13 396
33 D 14 403
33 D 15 398
33 D 16 405
33 D 17 400
33 D 18 407
33 D 20 409
33 D 21 402
33 D 22 411
33 D 23 404
33 D 24 413
33 D 25 406
33 D 26 415
33 D 27 408
33 D 29 417
33 D 30 410
33 D 31 419
33 D 32 412
33 D 33 421
33 D 34 414
33 D 35 423
33 D 36 416
33 D 37 418
33 D 38 425
33 D 39 420
33 D 40 427
33 D 41 422
33 D 42 429
33 D 43 424
33 D 44 426
33 D 45 431
33 D 46 428
33 D 47 433
33 D 48 430
33 D 49 432
33 D 50 435
33 D 51 434
33 D 52 436
34 T 1 4 337 340 389 390
34 T 3 7 339 343 391 392
34 T 5 9 341 345 393 394
34 T 6 13 342 349 395 396
34 T 8 15 344 351 397 398
34 T 10 17 346 353 399 400
34 T 12 21 348 357 401 402
34 T 14 23 350 359 403 404
34 T 16 25 352 361 405 406
34 T 18 27 354 363 407 408
34 T 20 30 356 366 409 410
34 T 22 32 358 368 411 412
34 T 24 34 360 370 413 414
34 T 26 36 362 372 415 416
34 T 29 37 365 373 417 418
34 T 31 39 367 375 419 420
34 T 33 41 369 377 421 422
34 T 35 43 371 379 423 424
34 T 38 44 374 380 425 426
34 T 40 46 376 382 427 428
34 T 42 48 378 384 429 430
34 T 45 49 381 385 431 432
34 T 47 51 383 387 433 434
34 T 50 52 386 388 435 436
35 D 1 337
35 D 3 339
35 D 4 340
35 D 5 341
35 D 6 342
35 D 7 343
35 D 8 344
35 D 9 345
35 D 10 346
35 D 12 348
35 D 13 349
35 D 14 350
35 D 15 351
35 D 16 352
35 D 17 353
35 D 18 354
35 D 20 356
35 D 21 357
35 D 22 358
35 D 23 359
35 D 24 360
35 D 25 361
35 D 26 362
35 D 27 363
35 D 29 365
35 D 30 366
35 D 31 367
35 D 32 368
35 D 33 369
35 D 34 370
35 D 35 371
35 D 36 372
35 D 37 373
35 D 38 374
35 D 39 375
35 D 40 376
35 D 41 377
35 D 42 378
35 D 43 379
35 D 44 380
35 D 45 381
35 D 46 382
35 D 47 383
35 D 48 384
35 D 49 385
35 D 50 386
35 D 51 387
35 D 52 388
36 N 0 298 336
36 N 1 246 337
36 N 2 300 338
36 N 3 299 339
36 N 4 302 340
36 N 5 250 341
36 N 6 301 342
36 N 7 304 343
36 N 8 303 344
36 N 9 306 345
36 N 10 255 346
36 N 11 308 347
36 N 12 257 348
36 N 13 310 349
36 N 14 305 350
36 N 15 312 351
36 N 16 307 352
36 N 17 314 353
36 N 18 263 354
36 N 19 316 355
36 N 20 309 356
36 N 21 318 357
36 N 22 311 358
36 N 23 320 359
36 N 24 313 360
36 N 25 322 361
36 N 26 315 362
36 N 27 272 363
36 N 28 273 364
36 N 29 317 365
36 N 30 324 366
36 N 31 319 367
36 N 32 326 368
36 N 33 321 369
36 N 34 328 370
36 N 35 323 371
36 N 36 281 372
36 N 37 282 373
36 N 38 325 374
36 N 39 330 375
36 N 40 327 376
36 N 41 332 377
36 N 42 329 378
36 N 43 288 379
36 N 44 289 380
36 N 45 331 381
36 N 46 334 382
36 N 47 333 383
36 N 48 293 384
36 N 49 294 385
36 N 50 335 386
36 N 51 296 387
36 N 52 297 388
37 D 0 298
37 D 2 300
37 D 3 299
37 D 4 302
37 D 6 301
37 D 7 304
37 D 8 303
37 D 9 306
37 D 11 308
37 D 13 310
37 D 14 305
37 D 15 312
37 D 16 307
37 D 17 314
37 D 19 316
37 D 20 309
37 D 21 318
37 D 22 311
37 D 23 320
37 D 24 313
37 D 25 322
37 D 26 315
37 D 29 317
37 D 30 324
37 D 31 319
37 D 32 326
37 D 33 321
37 D 34 328
37 D 35 323
37 D 38 325
37 D 39 330
37 D 40 327
37 D 41 332
37 D 42 329
37 D 45 331
37 D 46 334
37 D 47 333
37 D 50 335
38 T 0 3 245 248 298 299
38 T 2 6 247 251 300 301
38 T 4 8 249 253 302 303
38 T 7 14 252 259 304 305
38 T 9 16 254 261 306 307
38 T 11 20 256 265 308 309
38 T 13 22 258 267 310 311
38 T 15 24 260 269 312 313
38 T 17 26 262 271 314 315
38 T 19 29 264 274 316 317
38 T 21 31 266 276 318 319
38 T 23 33 268 278 320 321
38 T 25 35 270 280 322 323
38 T 30 38 275 283 324 325
38 T 32 40 277 285 326 327
38 T 34 42 279 287 328 329
38 T 39 45 284 290 330 331
38 T 41 47 286 292 332 333
38 T 46 50 291 295 334 335
39 D 0 245
39 D 2 247
39 D 3 248
39 D 4 249
39 D 6 251
39 D 7 252
39 D 8 253
39 D 9 254
39 D 11 256
39 D 13 258
39 D 14 259
39 D 15 260
39 D 16 261
39 D 17 262
39 D 19 264
39 D 20 265
39 D 21 266
39 D 22 267
39 D 23 268
39 D 24 269
39 D 25 270
39 D 26 271
39 D 29 274
39 D 30 275
39 D 31 276
39 D 32 277
39 D 33 278
39 D 34 279
39 D 35 280
39 D 38 283
39 D 39 284
39 D 40 285
39 D 41 286
39 D 42 287
39 D 45 290
39 D 46 291
39 D 47 292
39 D 50 295
40 N 0 199 245
40 N 1 200 246
40 N 2 201 247
40 N 3 202 248
40 N 4 203 249
40 N 5 204 250
40 N 6 152 251
40 N 7 205 252
40 N 8 206 253
40 N 9 207 254
40 N 10 208 255
40 N 11 209 256
40 N 12 210 257
40 N 13 211 258
40 N 14 212 259
40 N 15 213 260
40 N 16 214 261
40 N 17 215 262
40 N 18 216 263
40 N 19 217 264
40 N 20 218 265
40 N 21 219 266
40 N 22 220 267
40 N 23 221 268
40 N 24 222 269
40 N 25 223 270
40 N 26 224 271
40 N 27 173 272
40 N 28 225 273
40 N 29 226 274
40 N 30 227 275
40 N 31 228 276
40 N 32 229 277
40 N 33 230 278
40 N 34 231 279
40 N 35 232 280
40 N 36 182 281
40 N 37 233 282
40 N 38 234 283
40 N 39 235 284
40 N 40 236 285
40 N 41 237 286
40 N 42 238 287
40 N 43 189 288
40 N 44 239 289
40 N 45 240 290
40 N 46 241 291
40 N 47 242 292
40 N 48 194 293
40 N 49 243 294
40 N 50 244 295
40 N 51 197 296
40 N 52 198 297
41 D 0 199
41 D 1 200
41 D 2 201
41 D 3 202
41 D 4 203
41 D 5 204
41 D 7 205
41 D 8 206
41 D 9 207
41 D 10 208
41 D 11 209
41 D 12 210
41 D 13 211
41 D 14 212
41 D 15 213
41 D 16 214
41 D 17 215
41 D 18 216
41 D 19 217
41 D 20 218
41 D 21 219
41 D 22 220
41 D 23 221
41 D 24 222
41 D 25 223
41 D 26 224
41 D 28 225
41 D 29 226
41 D 30 227
41 D 31 228
41 D 32 229
41 D 33 230
41 D 34 231
41 D 35 232
41 D 37 233
41 D 38 234
41 D 39 235
41 D 40 236
41 D 41 237
41 D 42 238
41 D 44 239
41 D 45 240
41 D 46 241
41 D 47 242
41 D 49 243
41 D 50 244
42 T 0 1 146 147 199 200
42 T 2 3 148 149 201 202
42 T 4 5 150 151 203 204
42 T 7 8 153 154 205 206
42 T 9 10 155 156 207 208
42 T 11 12 157 158 209 210
42 T 13 14 159 160 211 212
42 T 15 16 161 162 213 214
42 T 17 18 163 164 215 216
42 T 19 20 165 166 217 218
42 T 21 22 167 168 219 220
42 T 23 24 169 170 221 222
42 T 25 26 171 172 223 224
42 T 28 29 174 175 225 226
42 T 30 31 176 177 227 228
42 T 32 33 178 179 229 230
42 T 34 35 180 181 231 232
42 T 37 38 183 184 233 234
42 T 39 40 185 186 235 236
42 T 41 42 187 188 237 238
42 T 44 45 190 191 239 240
42 T 46 47 192 193 241 242
42 T 49 50 195 196 243 244
43 D 0 146
43 D 1 147
43 D 2 148
43 D 3 149
43 D 4 150
43 D 5 151
43 D 7 153
43 D 8 154
43 D 9 155
43 D 10 156
43 D 11 157
43 D 12 158
43 D 13 159
43 D 14 160
43 D 15 161
43 D 16 162
43 D 17 163
43 D 18 164
43 D 19 165
43 D 20 166
43 D 21 167
43 D 22 168
43 D 23 169
43 D 24 170
43 D 25 171
43 D 26 172
43 D 28 174
43 D 29 175
43 D 30 176
43 D 31 177
43 D 32 178
43 D 33 179
43 D 34 180
43 D 35 181
43 D 37 183
43 D 38 184
43 D 39 185
43 D 40 186
43 D 41 187
43 D 42 188
43 D 44 190
43 D 45 191
43 D 46 192
43 D 47 193
43 D 49 195
43 D 50 196
44 N 0 1 146
44 N 1 3 147
44 N 2 5 148
44 N 3 106 149
44 N 4 107 150
44 N 5 11 151
44 N 6 108 152
44 N 7 109 153
44 N 8 110 154
44 N 9 111 155
44 N 10 21 156
44 N 11 23 157
44 N 12 112 158
44 N 13 113 159
44 N 14 114 160
44 N 15 115 161
44 N 16 116 162
44 N 17 117 163
44 N 18 37 164
44 N 19 39 165
44 N 20 118 166
44 N 21 119 167
44 N 22 120 168
44 N 23 121 169
44 N 24 122 170
44 N 25 123 171
44 N 26 124 172
44 N 27 125 173
44 N 28 57 174
44 N 29 126 175
44 N 30 127 176
44 N 31 128 177
44 N 32 129 178
44 N 33 130 179
44 N 34 131 180
44 N 35 132 181
44 N 36 133 182
44 N 37 75 183
44 N 38 134 184
44 N 39 135 185
44 N 40 136 186
44 N 41 137 187
44 N 42 138 188
44 N 43 139 189
44 N 44 89 190
44 N 45 140 191
44 N 46 141 192
44 N 47 142 193
44 N 48 143 194
44 N 49 99 195
44 N 50 144 196
44 N 51 145 197
44 N 52 105 198
45 D 3 106
45 D 4 107
45 D 6 108
45 D 7 109
45 D 8 110
45 D 9 111
45 D 12 112
45 D 13 113
45 D 14 114
45 D 15 115
45 D 16 116
45 D 17 117
45 D 20 118
45 D 21 119
45 D 22 120
45 D 23 121
45 D 24 122
45 D 25 123
45 D 26 124
45 D 27 125
45 D 29 126
45 D 30 127
45 D 31 128
45 D 32 129
45 D 33 130
45 D 34 131
45 D 35 132
45 D 36 133
45 D 38 134
45 D 39 135
45 D 40 136
45 D 41 137
45 D 42 138
45 D 43 139
45 D 45 140
45 D 46 141
45 D 47 142
45 D 48 143
45 D 50 144
45 D 51 145
46 T 3 4 7 9 106 107
46 T 6 7 13 15 108 109
46 T 8 9 17 19 110 111
46 T 12 13 25 27 112 113
46 T 14 15 29 31 114 115
46 T 16 17 33 35 116 117
46 T 20 21 41 43 118 119
46 T 22 23 45 47 120 121
46 T 24 25 49 51 122 123
46 T 26 27 53 55 124 125
46 T 29 30 59 61 126 127
46 T 31 32 63 65 128 129
46 T 33 34 67 69 130 131
46 T 35 36 71 73 132 133
46 T 38 39 77 79 134 135
46 T 40 41 81 83 136 137
46 T 42 43 85 87 138 139
46 T 45 46 91 93 140 141
46 T 47 48 95 97 142 143
46 T 50 51 101 103 144 145
47 D 3 7
47 D 4 9
47 D 6 13
47 D 7 15
47 D 8 17
47 D 9 19
47 D 12 25
47 D 13 27
47 D 14 29
47 D 15 31
47 D 16 33
47 D 17 35
47 D 20 41
47 D 21 43
47 D 22 45
47 D 23 47
47 D 24 49
47 D 25 51
47 D 26 53
47 D 27 55
47 D 29 59
47 D 30 61
47 D 31 63
47 D 32 65
47 D 33 67
47 D 34 69
47 D 35 71
47 D 36 73
47 D 38 77
47 D 39 79
47 D 40 81
47 D 41 83
47 D 42 85
47 D 43 87
47 D 45 91
47 D 46 93
47 D 47 95
47 D 48 97
47 D 50 101
47 D 51 103
48 N 0 0 1
48 N 1 2 3
48 N 2 4 5
48 N 3 6 7
48 N 4 8 9
48 N 5 10 11
48 N 6 12 13
48 N 7 14 15
48 N 8 16 17
48 N 9 18 19
48 N 10 20 21
48 N 11 22 23
48 N 12 24 25
48 N 13 26 27
48 N 14 28 29
48 N 15 30 31
48 N 16 32 33
48 N 17 34 35
48 N 18 36 37
48 N 19 38 39
48 N 20 40 41
48 N 21 42 43
48 N 22 44 45
48 N 23 46 47
48 N 24 48 49
48 N 25 50 51
48 N 26 52 53
48 N 27 54 55
48 N 28 56 57
48 N 29 58 59
48 N 30 60 61
48 N 31 62 63
48 N 32 64 65
48 N 33 66 67
48 N 34 68 69
48 N 35 70 71
48 N 36 72 73
48 N 37 74 75
48 N 38 76 77
48 N 39 78 79
48 N 40 80 81
48 N 41 82 83
48 N 42 84 85
48 N 43 86 87
48 N 44 88 89
48 N 45 90 91
48 N 46 92 93
48 N 47 94 95
48 N 48 96 97
48 N 49 98 99
48 N 50 100 101
48 N 51 102 103
48 N 52 104 105
49 S 12
49 S 14
49 S 16
49 S 18
49 S 20
49 S 22
49 S 24
49 S 26
49 S 28
49 S 30
49 S 32
49 S 34
49 S 36
49 S 38
49 S 40
49 S 42
49 S 44
49 S 46
49 S 48
49 S 50
49 S 52
49 S 54
49 S 56
49 S 58
49 S 60
49 S 62
49 S 64
49 S 66
49 S 68
49 S 70
49 S 72
49 S 74
49 S 76
49 S 78
49 S 80
49 S 82
49 S 84
49 S 86
49 S 88
49 S 90
49 S 92
49 S 94
49 S 96
49 S 98
49 S 100
49 S 102
49 S 104

642 159 167 266 178 1027 1117
0 53
0 52
0 51
0 50
0 49
0 48
0 47
0 46
0 45
0 44
0 43
0 42
0 41
0 40
0 39
0 38
0 37
0 36
0 35
0 34
0 33
0 32
0 31
0 30
0 29
0 28
0 27
0 26
0 25
0 24
0 23
0 22
0 21
0 20
0 19
0 18
0 17
0 16
0 15
0 14
0 13
0 12
0 11
0 10
0 9
0 8
0 7
0 6
0 5
0 4
0 3
0 2
0 1
1879 1926
1879 1925
1879 1924
1879 1923
1879 1922
1879 1921
1879 1920
1879 1919
1879 1918
1879 1917
1879 1916
1879 1915
1879 1914
1879 1913
1879 1912
1879 1911
1879 1910
1879 1909
1879 1908
1879 1907
1879 1906
1879 1905
1879 1904
1879 1903
1879 1902
1879 1901
1879 1900
1879 1899
1879 1898
1879 1897
1879 1896
1879 1895
1879 1894
1879 1893
1879 1892
1879 1891
1879 1890
1879 1889
1879 1888
1879 1887
1879 1886
1879 1885
1879 1884
1879 1883
1879 1882
1879 1881
1879 1880
1873 1720
1651 1674
1975 1976
1870 1718
1673 1974
1972 1973
1552 1605
1970 1971
1552 1604
1968 1969
1405 1968
1864 1823
1803 1966
1862 1822
1963 1964
1713 1763
1961 1962
1713 1762
1959 1960
1669 1959
1855 1711
1646 1668
1955 1956
1551 1602
1953 1954
1551 1601
1951 1952
1515 1951
1641 1662
1845 1702
1661 1948
1946 1947
1550 1599
1944 1945
1550 1598
1942 1943
1408 1942
1495 1514
1515 1940
1407 1458
1937 1938
1409 1459
1935 1936
1358 1935
1933 1934
1011 1035
911 963
1930 1931
913 963
1928 1929
758 1928
870 1927
712 1926
1323 1347
1223 1275
1922 1923
1225 1275
1920 1921
1075 1920
1166 1186
1077 1129
1916 1917
1080 1130
1914 1915
1028 1914
1912 1913
1911 1912
690 714
593 646
1908 1909
593 645
1906 1907
1906 550
1905 441
1904 395
527 547
438 487
1900 1901
438 486
1898 1899
393 1898
1896 1897
369 393
272 325
1893 1894
272 324
1891 1892
125 1891
50 75
1787 3
1887 1888
1789 6
1885 1886
1884 1885
1883 1884
821 841
731 781
1880 1881
731 780
1878 1879
687 1878
664 686
570 621
1874 1875
570 620
1872 1873
425 1872
1870 1871
658 679
567 616
1867 1868
567 615
1865 1866
423 1865
423 1864
381 1863
358 380
1860 1861
263 314
1858 1859
263 313
1856 1857
117 1856
46 69
1749 0
1852 1853
1750 1
1850 1851
1849 1850
349 370
258 307
1846 1847
258 306
1844 1845
222 1844
201 220
112 163
1840 1841
113 163
1838 1839
1733 1838
44 66
1732 0
1834 1835
1732 1
1832 1833
1831 1832
1830 1831
195 214
111 160
1827 1828
117 163
1825 1826
65 1825
46 70
1727 5
1821 1822
1734 12
1819 1820
1818 1819
1817 1818
468 487
383 430
1814 1815
383 429
1812 1813
236 1812
203 1811
184 201
103 150
1807 1808
104 150
1805 1806
1704 1805
40 61
1702 0
1801 1802
1705 3
1799 1800
1798 1799
1797 1798
743 762
658 705
1794 1795
658 704
1792 1793
507 1792
593 614
507 553
1788 1789
507 552
1786 1787
470 1786
1784 1785
1783 1784
452 470
371 416
1780 1781
371 415
1778 1779
332 1778
311 331
225 271
1774 1775
225 270
1772 1773
193 1772
176 192
99 144
1768 1769
99 143
1766 1767
57 1766
38 57
1663 0
1762 1763
1665 2
1760 1761
1759 1760
1758 1759
1013 1031
927 977
1755 1756
928 977
1753 1754
761 1753
622 1752
1311 1329
1226 1275
1748 1749
1227 1275
1746 1747
1060 1746
1156 1179
1061 1110
1742 1743
1063 1111
1740 1741
1025 1740
1738 1739
1737 1738
1008 1026
928 975
1734 1735
933 977
1732 1733
882 1732
856 879
761 810
1728 1729
763 811
1726 1727
723 1726
1724 1725
1286 1304
1206 1253
1721 1722
1211 1255
1719 1720
1161 1719
851 873
760 807
1715 1716
762 808
1713 1714
623 1713
723 1712
582 1711
1272 1289
1196 1241
1707 1708
1201 1243
1705 1706
1153 1705
1128 1150
1037 1084
1701 1702
1039 1085
1699 1700
909 1699
1697 1698
1128 1151
1044 1088
1694 1695
1052 1094
1692 1693
1009 1692
986 1004
910 955
1688 1689
915 957
1686 1687
867 1686
1684 1685
703 721
622 667
1681 1682
622 666
1679 1680
582 1679
563 582
481 525
1675 1676
481 524
1673 1674
446 1673
352 1672
315 1671
1669 1670
295 314
213 257
1666 1667
213 256
1664 1665
95 1664
36 55
1556 0
1660 1661
1558 2
1658 1659
1657 1658
162 177
90 132
1654 1655
94 134
1652 1653
51 1652
35 54
1547 1
1648 1649
1552 6
1646 1647
1645 1646
1644 1645
1344 1367
1584 1487
1508 1642
1582 1508
1639 1640
1407 1452
1637 1638
1407 1451
1635 1636
1366 1635
1633 1634
1261 1307
1631 1632
1261 1306
1629 1630
1226 1629
1339 1361
1569 1496
1475 1626
1567 1495
1623 1624
1399 1442
1621 1622
1399 1441
1619 1620
1360 1619
1617 1618
1260 1304
1615 1616
1260 1303
1613 1614
1227 1613
1611 1612
1210 1226
1140 1181
1608 1609
1147 1186
1606 1607
1099 1606
1074 1094
991 1034
1602 1603
996 1037
1600 1601
959 1600
1598 1599
1197 1212
1131 1170
1595 1596
1136 1173
1593 1594
1090 1593
1074 1095
1000 1039
1589 1590
1008 1045
1587 1588
967 1587
1585 1586
945 962
875 916
1582 1583
882 921
1580 1581
833 1580
807 828
720 765
1576 1577
725 768
1574 1575
687 1574
1572 1573
1294 1317
1516 1443
1422 1570
1514 1442
1567 1568
1353 1392
1565 1566
1353 1391
1563 1564
1316 1563
1561 1562
1221 1263
1559 1560
1221 1262
1557 1558
1189 1557
1289 1311
1501 1430
1410 1554
1499 1429
1551 1552
1345 1382
1549 1550
1345 1381
1547 1548
1310 1547
1545 1546
1220 1260
1543 1544
1220 1259
1541 1542
1190 1541
1539 1540
1174 1189
1114 1150
1536 1537
1122 1155
1534 1535
1075 1534
1052 1070
979 1017
1530 1531
984 1020
1528 1529
948 1528
1526 1527
1273 1297
1479 1409
1387 1524
1477 1408
1521 1522
1330 1364
1519 1520
1330 1363
1517 1518
1296 1517
1515 1516
1212 1249
1513 1514
1212 1248
1511 1512
1182 1511
1164 1181
1113 1145
1507 1508
1119 1148
1505 1506
1075 1505
1503 1504
802 822
719 762
1500 1501
724 765
1498 1499
590 1498
687 1497
552 1496
1036 1053
965 1002
1492 1493
968 1003
1490 1491
854 1490
923 938
857 896
1486 1487
864 901
1484 1485
818 1484
1482 1483
1481 1482
802 825
729 768
1478 1479
738 775
1476 1477
701 1476
671 692
604 643
1472 1473
604 642
1470 1471
567 1470
472 1469
435 1468
1466 1467
1222 1245
1418 1350
1329 1464
1416 1349
1461 1462
1276 1308
1459 1460
1276 1307
1457 1458
1244 1457
1455 1456
1167 1455
1165 1199
1452 1453
1165 1198
1450 1451
1137 1450
1075 1449
1039 1448
1012 1031
949 982
1444 1445
957 988
1442 1443
922 1442
856 1441
818 1440
1438 1439
1107 1120
1056 1087
1435 1436
1063 1091
1433 1434
1022 1433
1195 1214
1377 1295
1311 1430
1375 1311
1427 1428
1242 1273
1425 1426
1242 1272
1423 1424
1213 1423
1421 1422
1141 1421
1139 1171
1418 1419
1139 1170
1416 1417
1114 1416
1056 1415
1022 1414
1412 1413
784 803
1000 1016
939 971
1408 1409
943 973
1406 1407
837 1406
843 1405
808 1404
1402 1403
711 749
1400 1401
718 754
1398 1399
593 1398
683 1397
557 1396
1167 1183
1337 1209
1182 1393
1391 1392
1114 1144
1389 1390
1114 1143
1387 1388
1032 1387
1078 1089
1031 1059
1383 1384
1034 1061
1381 1382
1000 1381
1379 1380
1378 1379
1377 1378
1376 1377
1375 1376
1374 1375
1076 1089
1037 1062
1371 1372
1041 1064
1369 1370
1007 1369
987 1002
932 961
1365 1366
937 964
1363 1364
906 1363
1361 1362
535 556
461 502
1358 1359
461 501
1356 1357
427 1356
336 1355
300 1354
767 785
698 734
1350 1351
704 738
1348 1349
672 1348
649 666
581 619
1344 1345
581 618
1342 1343
547 1342
1340 1341
1339 1340
761 784
703 735
1336 1337
709 740
1334 1335
677 1334
861 876
804 838
1330 1331
811 843
1328 1329
771 1328
948 963
899 925
1324 1325
905 930
1322 1323
876 1322
816 1321
783 1320
1318 1319
1317 1318
1099 1118
1272 1208
1189 1315
1270 1207
1312 1313
1145 1172
1310 1311
1145 1171
1308 1309
1117 1308
1306 1307
1054 1082
1304 1305
1054 1081
1302 1303
1032 1302
1094 1112
1257 1177
1194 1299
1255 1194
1296 1297
1137 1162
1294 1295
1137 1161
1292 1293
1111 1292
1290 1291
1055 1290
1053 1078
1287 1288
1053 1077
1285 1286
1033 1285
987 1284
961 1283
1281 1282
282 306
211 253
1278 1279
211 252
1276 1277
180 1276
402 424
335 374
1272 1273
335 373
1270 1271
300 1270
210 1269
99 1268
60 1267
1265 1266
270 290
200 239
1262 1263
200 238
1260 1261
89 1260
33 52
1163 1
1256 1257
1168 6
1254 1255
1253 1254
149 165
84 121
1250 1251
91 127
1248 1249
48 1248
34 54
1157 5
1244 1245
1164 12
1242 1243
1241 1242
1240 1241
1239 1240
375 399
316 352
1236 1237
316 351
1234 1235
282 1234
198 1233
94 1232
58 1231
486 511
423 462
1227 1228
423 461
1225 1226
389 1225
594 615
538 572
1221 1222
538 571
1219 1220
505 1219
422 1218
389 1217
1215 1216
1214 1215
471 489
405 441
1211 1212
405 440
1209 1210
376 1209
359 375
294 330
1205 1206
294 329
1203 1204
263 1203
1201 1202
354 369
293 327
1198 1199
293 326
1196 1197
264 1196
246 263
180 216
1192 1193
180 215
1190 1191
152 1190
1188 1189
1187 1188
555 572
498 531
1184 1185
498 530
1182 1183
467 1182
447 466
387 421
1178 1179
387 420
1176 1177
359 1176
1174 1175
442 460
386 418
1171 1172
386 417
1169 1170
360 1169
344 359
290 321
1165 1166
290 320
1163 1164
262 1163
1161 1162
1160 1161
631 649
573 604
1157 1158
579 608
1155 1156
550 1155
631 654
583 611
1151 1152
587 614
1149 1150
558 1149
721 738
673 703
1145 1146
678 706
1143 1144
642 1143
801 818
759 783
1139 1140
763 786
1137 1138
736 1137
681 1136
651 1135
1133 1134
1132 1133
1131 1132
618 632
565 593
1128 1129
569 595
1126 1127
544 1126
526 540
469 501
1122 1123
469 500
1120 1121
442 1120
1118 1119
607 621
560 585
1115 1116
564 587
1113 1114
540 1113
522 536
471 500
1109 1110
471 499
1107 1108
445 1107
1105 1106
763 776
722 744
1102 1103
726 747
1100 1101
701 1100
683 696
636 664
1096 1097
641 667
1094 1095
608 1094
1092 1093
597 612
556 578
1089 1090
560 581
1087 1088
537 1087
519 533
475 501
1083 1084
475 500
1081 1082
450 1081
1079 1080
810 823
778 799
1076 1077
781 800
1074 1075
753 1074
873 891
1024 949
966 1071
1022 966
1068 1069
915 937
1066 1067
915 936
1064 1065
890 1064
1062 1063
840 1062
838 860
1059 1060
838 859
1057 1058
819 1057
780 1056
757 1055
1053 1054
588 607
555 575
1050 1051
557 576
1048 1049
535 1048
660 676
623 647
1044 1045
626 648
1042 1043
597 1042
726 742
743 1040
693 713
1037 1038
695 714
1035 1036
672 1035
627 1034
602 1033
1031 1032
1030 1031
717 730
686 704
1027 1028
688 705
1025 1026
667 1025
651 664
616 638
1021 1022
619 639
1019 1020
592 1019
1017 1018
765 778
777 1016
740 757
1013 1014
741 756
1011 1012
719 1011
962 860
819 836
1007 1008
959 904
887 1006
957 903
1003 1004
858 877
1001 1002
858 876
999 1000
835 999
997 998
791 997
789 808
994 995
789 807
992 993
739 992
739 991
719 990
988 989
141 158
84 118
985 986
91 123
983 984
50 983
35 56
895 11
979 980
900 17
977 978
976 977
333 351
290 317
973 974
290 316
971 972
263 971
188 970
92 969
59 968
414 433
367 397
964 965
367 396
962 963
341 962
488 502
451 474
958 959
451 473
956 957
427 956
366 955
341 954
952 953
951 952
950 951
544 558
513 531
947 948
515 532
945 946
495 945
480 493
446 467
941 942
446 466
939 940
424 939
937 938
533 549
508 524
934 935
508 523
932 933
453 932
373 931
294 930
194 929
99 928
67 927
584 598
557 575
923 924
558 574
921 922
536 921
636 649
869 777
714 918
666 917
648 916
914 915
611 627
912 913
611 626
910 911
592 910
557 909
537 908
906 907
905 906
127 142
75 105
902 903
81 109
900 901
45 900
32 50
810 9
896 897
814 14
894 895
893 894
215 233
157 189
890 891
157 188
888 889
132 888
115 127
65 93
884 885
69 96
882 883
38 882
27 41
786 4
878 879
790 8
876 877
875 876
874 875
873 874
202 222
151 181
870 871
151 180
868 869
127 868
110 126
69 94
864 865
74 97
862 863
42 862
29 47
777 12
858 859
780 16
856 857
855 856
854 855
188 209
143 171
851 852
143 170
849 850
120 849
102 119
68 90
845 846
71 91
843 844
43 843
28 46
762 15
839 840
763 17
837 838
836 837
835 836
174 196
136 161
832 833
136 160
830 831
67 830
44 829
250 268
216 238
825 826
216 237
823 824
189 823
134 822
67 821
45 820
321 340
283 308
816 817
283 307
814 815
211 814
381 393
356 372
810 811
356 371
808 809
334 808
282 807
258 806
804 805
803 804
802 803
236 250
199 221
799 800
199 220
797 798
177 797
160 176
121 144
793 794
121 143
791 792
101 791
789 790
87 100
56 75
786 787
59 76
784 785
35 784
24 38
699 11
780 781
700 13
778 779
777 778
79 94
94 776
56 71
773 774
57 70
771 772
37 771
23 38
690 14
767 768
689 14
765 766
764 765
763 764
127 138
87 108
760 761
87 107
758 759
72 758
65 71
37 53
754 755
40 55
752 753
22 752
16 24
660 3
748 749
663 6
746 747
745 746
744 745
427 419
388 406
741 742
392 408
739 740
739 335
738 281
463 471
437 451
734 735
439 452
732 733
422 732
392 731
375 730
728 729
363 372
337 351
725 726
339 352
723 724
288 723
721 722
494 501
502 720
468 483
717 718
471 484
715 716
423 715
713 714
490 497
497 712
470 482
709 710
472 482
707 708
455 707
644 567
533 547
703 704
641 592
605 702
639 605
699 700
565 582
697 698
565 581
695 696
546 695
693 694
507 523
691 692
507 522
689 690
470 689
456 688
686 687
526 538
623 590
578 684
621 589
681 682
554 569
679 680
554 568
677 678
537 677
675 676
503 517
673 674
503 516
671 672
489 671
607 545
520 530
667 668
604 564
573 666
602 573
663 664
543 556
661 662
543 555
659 660
529 659
657 658
500 512
655 656
500 511
653 654
467 653
425 652
381 651
335 650
283 649
647 648
443 449
420 432
644 645
421 432
642 643
408 642
399 406
373 388
638 639
375 388
636 637
329 636
278 635
633 634
569 515
495 503
630 631
566 539
531 629
564 538
626 627
513 524
624 625
513 523
622 623
502 622
620 621
478 488
618 619
478 487
616 617
467 616
461 466
444 454
612 613
445 453
610 611
408 610
608 609
607 608
430 436
412 422
604 605
413 422
602 603
403 602
379 601
366 600
393 399
374 385
596 597
375 385
594 595
362 594
592 593
355 363
334 346
589 590
335 346
587 588
288 587
585 586
348 354
329 339
582 583
330 339
580 581
319 580
308 316
280 295
576 577
280 294
574 575
263 574
572 573
113 125
79 98
569 570
79 97
567 568
35 567
484 566
55 60
62 564
32 45
561 562
34 46
559 560
474 559
14 21
474 3
555 556
475 5
553 554
552 553
551 552
285 293
261 274
548 549
261 273
546 547
247 546
234 246
193 216
542 543
193 215
540 541
127 540
538 539
229 240
192 213
535 536
192 212
533 534
174 533
162 173
127 147
529 530
127 146
527 528
108 527
525 526
95 104
63 80
522 523
63 79
520 521
51 520
46 50
26 38
516 517
27 37
514 515
427 514
11 16
426 1
510 511
426 2
508 509
507 508
506 507
198 208
163 182
503 504
163 181
501 502
104 501
137 146
104 122
497 498
104 121
495 496
88 495
493 494
82 92
56 71
490 491
56 70
488 489
26 488
16 487
221 228
202 213
483 484
202 212
481 482
191 481
180 190
151 168
477 478
151 167
475 476
99 475
473 474
175 184
150 165
470 471
150 164
468 469
136 468
125 135
99 114
464 465
99 113
462 463
85 462
460 461
75 83
52 65
457 458
52 64
455 456
42 455
37 41
40 453
23 31
450 451
24 31
448 449
14 448
10 15
359 3
444 445
359 4
442 443
441 442
440 441
100 108
77 90
437 438
77 89
435 436
65 435
358 321
306 312
431 432
355 340
334 430
353 339
427 428
319 328
425 426
319 327
423 424
311 423
421 422
292 300
419 420
292 299
417 418
267 417
196 200
180 188
413 414
181 188
411 412
173 411
247 251
231 239
407 408
232 239
405 406
202 405
219 224
203 212
401 402
204 212
399 400
195 399
397 398
396 397
395 396
235 239
224 230
392 393
224 229
390 391
218 390
251 255
239 246
386 387
239 245
384 385
232 384
382 383
381 382
191 195
180 186
378 379
180 185
376 377
174 376
168 173
152 161
372 373
152 160
370 371
143 370
368 369
136 143
114 127
365 366
114 126
363 364
102 363
129 135
109 120
359 360
109 119
357 358
99 357
148 151
135 142
353 354
135 141
351 352
128 351
123 127
106 115
347 348
106 114
345 346
71 345
343 344
92 97
71 82
340 341
71 81
338 339
62 338
56 61
35 46
334 335
35 45
332 333
16 332
6 9
238 0
328 329
237 0
326 327
325 326
324 325
323 324
322 323
22 24
12 18
319 320
12 17
317 318
6 317
4 6
227 0
313 314
226 0
311 312
310 311
36 40
19 28
307 308
19 27
305 306
14 305
82 85
69 76
301 302
69 75
299 300
62 299
58 62
41 50
295 296
41 49
293 294
34 293
291 292
154 157
156 290
146 151
287 288
147 150
285 286
140 285
203 178
166 171
281 282
200 191
186 280
198 190
277 278
176 182
275 276
176 181
273 274
170 273
271 272
156 162
269 270
156 161
267 268
145 267
140 266
264 265
101 105
94 98
261 262
94 97
259 260
81 259
115 119
104 111
255 256
104 110
253 254
98 253
124 126
117 121
249 250
117 120
247 248
113 247
103 246
98 245
243 244
242 243
32 36
20 27
239 240
20 26
237 238
8 237
4 236
62 64
53 58
232 233
53 57
230 231
34 230
45 48
34 40
226 227
34 39
224 225
29 224
222 223
221 222
63 66
55 59
218 219
55 58
216 217
51 216
50 51
45 48
212 213
45 47
210 211
42 210
208 209
207 208
25 27
16 21
204 205
16 20
202 203
13 202
11 12
11 200
6 9
197 198
6 8
195 196
3 195
2 3
103 0
191 192
102 0
189 190
188 189
187 188
20 22
12 16
184 185
12 15
182 183
9 182
8 9
3 6
178 179
3 5
176 177
2 176
8 9
4 6
172 173
4 5
170 171
3 170
2 169
1 168
0 167
165 166
8 10
4 6
162 163
4 5
160 161
2 160
1 159
0 158
68 62
63 156
66 63
153 154
53 58
151 152
53 57
149 150
38 149
46 48
146 147
58 55
55 145
56 55
142 143
50 53
140 141
50 52
138 139
47 138
136 137
38 42
134 135
38 41
132 133
37 132
41 42
43 42
41 129
127 128
37 39
125 126
37 38
123 124
32 123
121 122
18 20
10 14
118 119
10 13
116 117
2 116
0 115
26 27
22 24
111 112
22 23
109 110
15 109
19 20
15 17
105 106
15 16
103 104
13 103
101 102
100 101
12 13
8 10
97 98
8 9
95 96
7 95
5 6
1 3
91 92
1 2
89 90
0 89
87 88
64 65
16 17
15 85
62 63
53 54
59 81
57 58
56 80
52 77
52 78
52 77
52 76
74 75
71 74
72 73
52 72
52 71
52 70
52 69
52 68
52 67
52 66
52 65
52 64
51 63
51 62
51 61
51 60
51 59
51 58
51 57
51 56
50 55
49 54
48 53
47 52
46 51
45 50
46 47
44 47
43 47
42 46
41 45
40 44
39 43
38 42
37 41
36 40
35 39
34 38
5 6
10 11
6 5
7 6
5 33
31 32
29 31
29 30
24 28
23 28
22 27
21 26
20 25
19 24
18 23
17 22
16 21
15 20
14 19
13 18
12 17
11 16
10 15
9 14
8 13
7 12
6 11
7 10
5 9
5 8
5 7
5 6
4 5
3 4
2 3
1 2
0 1

159 642 167 266 1117 1027 178
0 53
0 52
0 51
0 50
0 49
0 48
0 47
0 46
0 45
0 44
0 43
0 42
0 41
0 40
0 39
0 38
0 37
0 36
0 35
0 34
0 33
0 32
0 31
0 30
0 29
0 28
0 27
0 26
0 25
0 24
0 23
0 22
0 21
0 20
0 19
0 18
0 17
0 16
0 15
0 14
0 13
0 12
0 11
0 10
0 9
0 8
0 7
0 6
0 5
0 4
0 3
0 2
0 1
1879 1926
1879 1925
1879 1924
1879 1923
1879 1922
1879 1921
1879 1920
1879 1919
1879 1918
1879 1917
1879 1916
1879 1915
1879 1914
1879 1913
1879 1912
1879 1911
1879 1910
1879 1909
1879 1908
1879 1907
1879 1906
1879 1905
1879 1904
1879 1903
1879 1902
1879 1901
1879 1900
1879 1899
1879 1898
1879 1897
1879 1896
1879 1895
1879 1894
1879 1893
1879 1892
1879 1891
1879 1890
1879 1889
1879 1888
1879 1887
1879 1886
1879 1885
1879 1884
1879 1883
1879 1882
1879 1881
1879 1880
1876 1833
1813 1977
1874 1832
1974 1975
1723 1773
1972 1973
1723 1772
1970 1971
1677 1970
1867 1721
1652 1676
1966 1967
1554 1607
1964 1965
1554 1606
1962 1963
1516 1962
1960 1961
1647 1670
1857 1712
1669 1958
1956 1957
1553 1604
1954 1955
1553 1603
1952 1953
1409 1952
1848 1704
1641 1662
1948 1949
1845 1702
1661 1947
1945 1946
1550 1599
1943 1944
1550 1598
1941 1942
1405 1941
1493 1512
1404 1455
1937 1938
1405 1455
1935 1936
1231 1935
1933 1934
369 394
272 325
1930 1931
272 324
1928 1929
1928 125
50 75
1827 3
1924 1925
1829 6
1922 1923
1921 1922
679 704
582 635
1918 1919
582 634
1916 1917
539 1916
430 1915
384 1914
1912 1913
671 694
577 628
1909 1910
577 627
1907 1908
426 1907
515 535
426 475
1903 1904
426 474
1901 1902
383 1901
1899 1900
816 836
726 776
1896 1897
726 775
1894 1895
681 1894
359 382
265 316
1890 1891
265 315
1888 1889
227 1888
206 225
116 168
1884 1885
118 168
1882 1883
1777 1882
47 70
1777 1
1878 1879
1778 3
1876 1877
1875 1876
1874 1875
200 219
116 165
1871 1872
122 168
1869 1870
69 1869
49 74
1773 7
1865 1866
1780 14
1863 1864
1862 1863
1861 1862
332 353
628 649
537 586
1857 1858
537 585
1855 1856
393 1855
393 1854
352 1853
1851 1852
241 290
1849 1850
241 289
1847 1848
107 1847
42 63
1744 0
1843 1844
1744 0
1841 1842
1840 1841
185 202
104 151
1837 1838
105 151
1835 1836
60 1835
41 61
1735 1
1831 1832
1738 4
1829 1830
1828 1829
1827 1828
752 772
667 714
1824 1825
667 713
1822 1823
514 1822
600 622
514 560
1818 1819
514 559
1816 1817
477 1816
1814 1815
457 476
372 419
1811 1812
372 418
1809 1810
225 1809
192 1808
175 191
98 143
1804 1805
98 142
1802 1803
1703 1802
38 57
1701 0
1798 1799
1703 2
1796 1797
1795 1796
1794 1795
1793 1794
441 459
360 405
1790 1791
360 404
1788 1789
321 1788
300 320
214 260
1784 1785
214 259
1782 1783
182 1782
1780 1781
708 728
627 672
1777 1778
627 671
1775 1776
584 1775
563 584
481 525
1771 1772
481 524
1769 1770
446 1769
352 1768
315 1767
1765 1766
295 314
213 257
1762 1763
213 256
1760 1761
95 1760
36 55
1660 0
1756 1757
1662 2
1754 1755
1753 1754
162 177
90 132
1750 1751
94 134
1748 1749
51 1748
35 54
1651 1
1744 1745
1656 6
1742 1743
1741 1742
1740 1741
992 1012
903 955
1737 1738
906 956
1735 1736
853 1735
1140 1164
1040 1092
1731 1732
1042 1092
1729 1730
899 1729
827 851
727 779
1725 1726
729 779
1723 1724
592 1723
688 1722
552 1721
1719 1720
1718 1719
823 847
729 778
1715 1716
735 782
1713 1714
692 1713
1119 1142
1024 1073
1709 1710
1026 1074
1707 1708
988 1707
970 989
887 936
1703 1704
892 938
1701 1702
840 1701
1699 1700
963 980
881 929
1696 1697
882 929
1694 1695
722 1694
590 1693
813 835
722 769
1689 1690
724 770
1687 1688
686 1687
1685 1686
1401 1436
1655 1576
1543 1683
1653 1575
1680 1681
1478 1519
1678 1679
1478 1518
1676 1677
1435 1676
1674 1675
1332 1376
1672 1673
1332 1375
1670 1671
1292 1670
1396 1430
1640 1531
1562 1667
1638 1562
1664 1665
1470 1509
1662 1663
1470 1508
1660 1661
1429 1660
1658 1659
1333 1658
1331 1372
1655 1656
1331 1371
1653 1654
1293 1653
1199 1652
1150 1651
1649 1650
156 172
89 128
1646 1647
97 134
1644 1645
51 1644
37 58
1554 6
1640 1641
1562 14
1638 1639
1637 1638
404 431
342 380
1634 1635
342 379
1632 1633
305 1632
211 1631
101 1630
63 1629
524 555
458 499
1625 1626
458 498
1623 1624
421 1623
651 678
589 627
1619 1620
589 626
1617 1618
549 1617
457 1616
421 1615
1613 1614
1612 1613
1611 1612
264 285
190 231
1608 1609
190 230
1606 1607
83 1606
31 48
1511 1
1602 1603
1515 5
1600 1601
1599 1600
377 395
308 347
1596 1597
308 346
1594 1595
274 1594
491 513
421 460
1590 1591
421 459
1588 1589
389 1588
307 1587
274 1586
1584 1585
1583 1584
373 393
313 348
1580 1581
313 347
1578 1579
281 1578
193 1577
86 1576
51 1575
477 502
414 451
1571 1572
414 450
1569 1570
383 1569
596 618
533 570
1565 1566
533 569
1563 1564
496 1563
413 1562
383 1561
1559 1560
1558 1559
584 601
518 555
1555 1556
518 554
1553 1554
484 1553
466 484
404 438
1549 1550
404 437
1547 1548
377 1547
1545 1546
713 740
633 676
1542 1543
642 683
1540 1541
602 1540
575 594
518 551
1536 1537
518 550
1534 1535
485 1534
1532 1533
708 743
641 681
1529 1530
646 685
1527 1528
605 1527
837 864
774 814
1523 1524
781 818
1521 1522
729 1521
978 1017
905 949
1517 1518
910 953
1515 1516
863 1515
785 1514
741 1513
1511 1512
1510 1511
691 712
615 655
1507 1508
622 660
1505 1506
587 1505
960 993
886 928
1501 1502
893 934
1499 1500
848 1499
819 840
754 793
1495 1496
763 799
1493 1494
713 1493
1491 1492
1490 1491
255 277
189 227
1487 1488
189 226
1485 1486
160 1485
141 159
84 118
1481 1482
91 123
1479 1480
50 1479
35 56
1391 11
1475 1476
1396 17
1473 1474
1472 1473
1471 1472
445 466
389 421
1468 1469
389 420
1466 1467
362 1466
346 362
289 322
1462 1463
289 321
1460 1461
259 1460
1458 1459
1065 1096
1002 1043
1455 1456
1006 1045
1453 1454
955 1453
1188 1222
1418 1316
1347 1450
1416 1347
1447 1448
1261 1297
1445 1446
1261 1296
1443 1444
1221 1443
1441 1442
1131 1441
1129 1167
1438 1439
1129 1166
1436 1437
1092 1436
1005 1435
959 1434
1432 1433
657 680
588 625
1429 1430
595 630
1427 1428
560 1427
537 554
483 514
1423 1424
483 513
1421 1422
452 1421
1419 1420
904 940
838 878
1416 1417
841 880
1414 1415
798 1414
770 794
715 750
1410 1411
720 752
1408 1409
673 1408
1406 1407
648 673
587 621
1403 1404
593 626
1401 1402
558 1401
534 553
487 515
1397 1398
487 514
1395 1396
457 1395
1393 1394
640 671
589 621
1390 1391
591 622
1388 1389
557 1388
745 770
698 729
1384 1385
702 730
1382 1383
660 1382
865 902
903 1380
805 843
1377 1378
807 844
1375 1376
766 1375
703 1374
666 1373
1371 1372
1370 1371
992 1023
1022 1369
937 974
1366 1367
938 973
1364 1365
893 1364
1328 1178
1106 1139
1360 1361
1325 1226
1256 1359
1323 1256
1356 1357
1176 1209
1354 1355
1176 1208
1352 1353
1138 1352
1350 1351
1054 1350
1052 1087
1347 1348
1052 1086
1345 1346
936 1345
936 1344
893 1343
1341 1342
346 365
300 329
1338 1339
300 328
1336 1337
271 1336
191 1335
92 1334
59 1333
428 451
381 411
1329 1330
381 410
1327 1328
355 1327
514 534
474 499
1323 1324
474 498
1321 1322
445 1321
380 1320
355 1319
1317 1318
1316 1317
607 633
557 587
1313 1314
560 589
1311 1312
528 1311
506 525
469 492
1307 1308
469 491
1305 1306
442 1305
1303 1304
596 625
553 581
1300 1301
553 580
1298 1299
476 1298
387 1297
304 1296
197 1295
99 1294
67 1293
686 711
647 673
1289 1290
648 672
1287 1288
612 1287
799 834
1248 1106
988 1284
874 1283
833 1282
1280 1281
744 780
1278 1279
744 779
1276 1277
705 1276
647 1275
613 1274
1272 1273
1271 1272
326 339
274 303
1268 1269
274 302
1266 1267
246 1266
229 246
165 199
1262 1263
165 198
1260 1261
138 1260
1258 1259
226 244
168 200
1255 1256
168 199
1253 1254
143 1253
124 137
70 100
1249 1250
75 104
1247 1248
41 1247
29 45
1147 4
1243 1244
1152 9
1241 1242
1240 1241
1239 1240
213 233
162 192
1236 1237
162 191
1234 1235
138 1234
120 137
76 103
1230 1231
81 106
1228 1229
47 1228
32 52
1140 14
1224 1225
1143 18
1222 1223
1221 1222
1220 1221
286 303
250 273
1217 1218
250 272
1215 1216
224 1215
160 1214
80 1213
53 1212
357 379
317 343
1208 1209
317 342
1206 1207
293 1206
429 448
399 418
1202 1203
399 417
1200 1201
373 1200
316 1199
293 1198
1196 1197
1195 1196
276 291
241 263
1192 1193
241 262
1190 1191
216 1190
196 216
152 179
1186 1187
152 178
1184 1185
129 1184
1182 1183
106 119
63 88
1179 1180
68 91
1177 1178
38 1177
27 42
1083 8
1173 1174
1086 12
1171 1172
1170 1171
100 117
67 88
1167 1168
70 89
1165 1166
43 1165
28 46
1079 15
1161 1162
1080 17
1159 1160
1158 1159
1157 1158
386 404
361 377
1154 1155
361 376
1152 1153
336 1152
281 1151
258 1150
243 257
215 233
1146 1147
215 232
1144 1145
192 1144
135 1143
67 1142
45 1141
302 323
268 290
1137 1138
268 289
1135 1136
210 1135
168 188
131 155
1131 1132
131 154
1129 1130
64 1129
43 1128
1126 1127
1125 1126
1124 1125
161 180
127 149
1121 1122
127 148
1119 1120
105 1119
87 104
103 1117
62 78
1114 1115
62 77
1112 1113
42 1112
26 42
1027 16
1108 1109
1026 16
1106 1107
1105 1106
1104 1105
204 216
175 193
1101 1102
175 192
1099 1100
156 1099
140 155
106 126
1095 1096
106 125
1093 1094
89 1093
76 88
50 66
1089 1090
53 67
1087 1088
32 1087
22 35
997 11
1083 1084
998 13
1081 1082
1080 1081
1079 1080
125 140
96 114
1076 1077
96 113
1074 1075
80 1074
67 79
78 1072
47 60
1069 1070
48 59
1067 1068
31 1067
20 32
979 12
1063 1064
978 12
1061 1062
1060 1061
1059 1060
290 307
267 282
1056 1057
267 281
1054 1055
245 1054
225 244
194 214
1050 1051
194 213
1048 1049
140 1048
1046 1047
162 174
140 154
1043 1044
140 153
1041 1042
123 1041
108 122
83 99
1037 1038
83 98
1035 1036
42 1035
28 1034
1032 1033
1031 1032
347 373
307 333
1028 1029
307 332
1026 1027
244 1026
433 456
396 421
1022 1023
398 420
1020 1021
364 1020
539 573
487 521
1016 1017
487 520
1014 1015
450 1014
397 1013
366 1012
1010 1011
1009 1010
652 681
680 1008
600 633
1005 1006
603 634
1003 1004
563 1003
951 824
757 788
999 1000
948 897
868 998
946 896
995 996
822 852
993 994
822 851
991 992
787 991
989 990
708 740
987 988
708 739
985 986
601 985
563 984
982 983
96 104
69 83
979 980
69 82
977 978
58 977
52 57
30 42
973 974
33 44
971 972
19 971
14 21
874 3
967 968
877 6
965 966
964 965
963 964
127 135
103 117
960 961
103 116
958 959
90 958
81 89
59 71
954 955
59 70
952 953
50 952
44 49
27 37
948 949
30 38
946 947
17 946
13 19
852 5
942 943
853 7
940 941
939 940
63 68
43 53
936 937
43 52
934 935
19 934
8 12
834 0
930 931
835 1
928 929
927 928
202 209
173 190
924 925
173 189
922 923
154 922
142 153
106 124
918 919
106 123
916 917
67 916
914 915
137 147
105 121
911 912
105 120
909 910
96 909
90 95
67 80
905 906
67 79
903 904
58 903
901 902
900 901
899 900
179 191
160 172
896 897
160 171
894 895
142 894
129 142
105 119
890 891
105 118
888 889
94 888
886 887
87 93
72 81
883 884
72 80
881 882
63 881
56 62
42 50
877 878
42 49
875 876
36 875
28 31
14 22
871 872
15 22
869 870
769 869
6 9
768 0
865 866
769 1
863 864
862 863
21 25
24 861
13 18
858 859
14 17
856 857
7 856
5 8
759 2
852 853
758 2
850 851
849 850
848 849
207 227
166 190
845 846
170 193
843 844
144 843
29 34
19 25
839 840
19 24
837 838
8 837
4 836
80 92
60 72
832 833
60 71
830 831
34 830
44 49
34 40
826 827
34 39
824 825
27 824
822 823
821 822
109 121
95 104
818 819
95 103
816 817
79 816
68 79
52 62
812 813
52 61
810 811
43 810
808 809
60 69
45 53
805 806
45 52
803 804
40 803
37 39
28 33
799 800
28 32
797 798
24 797
47 54
35 41
793 794
35 40
791 792
26 791
21 23
13 17
787 788
13 16
785 786
11 785
783 784
782 783
132 144
87 111
779 780
93 115
777 778
74 777
67 73
53 62
773 774
53 61
771 772
41 771
769 770
422 442
363 397
766 767
372 403
764 765
330 764
303 322
238 272
760 761
246 278
758 759
155 758
756 757
306 331
254 284
753 754
260 289
751 752
227 751
205 220
162 188
747 748
170 193
745 746
137 745
743 744
36 43
29 33
740 741
29 32
738 739
26 738
55 62
46 52
734 735
46 51
732 733
36 732
30 35
26 28
728 729
26 27
726 727
19 726
724 725
23 24
19 21
721 722
19 20
719 720
18 719
16 17
12 14
715 716
12 13
713 714
5 713
606 712
8 9
8 710
4 6
707 708
4 5
705 706
598 705
2 3
596 0
701 702
595 0
699 700
698 699
697 698
696 697
456 482
617 584
560 694
615 583
691 692
513 542
689 690
513 541
687 688
481 687
685 686
406 437
683 684
406 436
681 682
376 681
601 504
450 474
677 678
598 568
546 676
596 567
673 674
502 529
671 672
502 528
669 670
473 669
667 668
403 432
665 666
403 431
663 664
301 663
197 662
120 661
42 660
12 659
657 658
273 245
201 229
654 655
202 229
652 653
652 172
651 125
650 99
150 168
118 139
646 647
121 139
644 645
93 644
642 643
78 96
46 66
639 640
47 66
637 638
13 637
635 636
324 347
350 634
275 305
631 632
281 308
629 630
245 629
218 237
170 196
625 626
177 202
623 624
149 623
621 622
132 142
96 117
618 619
102 121
616 617
30 616
7 615
67 80
34 52
611 612
38 55
609 610
21 609
607 608
519 430
384 403
604 605
516 489
472 603
514 488
600 601
428 453
598 599
428 452
596 597
402 596
594 595
336 364
592 593
336 363
590 591
312 590
495 414
375 389
586 587
492 469
456 585
490 468
582 583
412 436
580 581
412 435
578 579
388 578
576 577
327 353
574 575
327 352
572 573
236 572
289 304
235 265
568 569
242 270
566 567
146 566
564 565
563 564
487 414
371 392
560 561
484 462
443 559
482 461
556 557
412 432
554 555
412 431
552 553
391 552
550 551
337 359
548 549
337 358
546 547
253 546
226 545
200 221
159 183
541 542
163 186
539 540
138 539
101 538
80 537
276 292
296 535
230 256
532 533
236 260
530 531
149 530
528 529
120 131
91 108
525 526
96 111
523 524
32 523
10 522
520 521
61 75
34 50
517 518
36 51
515 516
10 515
513 514
53 63
27 41
510 511
29 42
508 509
17 508
12 15
7 10
504 505
7 9
502 503
2 502
500 501
43 55
23 35
497 498
24 35
495 496
12 495
86 98
63 78
491 492
65 78
489 490
46 489
149 171
114 136
485 486
115 136
483 484
93 483
65 482
49 481
479 480
478 479
294 312
395 359
374 476
393 374
473 474
330 348
471 472
330 347
469 470
311 469
467 468
261 282
465 466
261 281
463 464
240 463
221 239
183 206
459 460
187 208
457 458
161 457
455 456
216 233
183 204
452 453
185 204
450 451
161 450
275 292
366 348
333 447
364 347
444 445
308 324
442 443
308 323
440 441
291 440
438 439
248 438
246 264
435 436
246 263
433 434
227 433
183 432
161 431
429 430
35 41
16 26
426 427
17 26
424 425
5 424
8 423
1 422
197 210
163 183
418 419
168 186
416 417
144 416
126 139
87 107
412 413
91 110
410 411
44 410
408 409
29 37
15 23
405 406
16 23
403 404
8 403
61 70
40 53
399 400
43 54
397 398
29 397
112 128
81 99
393 394
84 101
391 392
66 391
43 390
31 389
387 388
386 387
385 386
384 385
23 29
100 113
71 87
380 381
75 90
378 379
36 378
38 377
28 376
374 375
13 19
372 373
13 18
370 371
4 370
6 369
1 368
145 159
118 135
364 365
120 135
362 363
101 362
195 210
275 259
246 359
273 258
356 357
224 238
354 355
224 237
352 353
209 352
350 351
171 350
169 185
347 348
169 184
345 346
153 345
117 344
101 343
341 342
340 341
137 149
114 128
337 338
115 128
335 336
99 335
84 95
58 72
331 332
61 74
329 330
47 329
327 328
81 92
60 72
324 325
62 73
322 323
50 322
41 47
26 34
318 319
28 35
316 317
20 316
314 315
157 169
225 211
201 312
223 210
309 310
181 193
307 308
181 192
305 306
168 305
303 304
134 148
301 302
134 147
299 300
121 299
152 163
210 198
189 296
208 197
293 294
173 183
291 292
173 182
289 290
162 289
287 288
133 145
285 286
133 144
283 284
121 283
281 282
110 119
88 101
278 279
91 102
276 277
76 276
138 146
185 176
169 273
183 175
270 271
155 164
268 269
155 163
266 267
145 266
264 265
121 131
262 263
121 130
260 261
113 260
133 140
170 147
139 257
255 256
120 128
253 254
120 127
251 252
88 251
249 250
103 110
85 95
246 247
87 96
244 245
75 244
68 76
51 61
240 241
52 61
238 239
42 238
236 237
113 118
145 133
137 234
143 137
231 232
123 129
229 230
123 128
227 228
117 227
225 226
103 109
223 224
103 108
221 222
97 221
89 94
73 82
217 218
76 83
215 216
66 215
213 214
84 89
73 80
210 211
74 79
208 209
67 208
62 67
49 57
204 205
49 56
202 203
41 202
200 201
106 100
101 199
104 101
196 197
91 96
194 195
91 95
192 193
76 192
84 86
189 190
96 93
93 188
94 93
185 186
88 91
183 184
88 90
181 182
85 181
179 180
76 80
177 178
76 79
175 176
74 175
79 80
81 80
79 172
170 171
75 77
168 169
75 76
166 167
65 166
164 165
33 36
20 27
161 162
21 26
159 160
5 159
1 158
61 63
53 57
154 155
54 57
152 153
33 152
46 50
34 40
148 149
36 41
146 147
29 146
144 145
143 144
28 31
20 24
140 141
21 24
138 139
17 138
13 15
5 9
134 135
6 9
132 133
3 132
130 131
7 8
3 5
127 128
3 4
125 126
1 125
1 124
0 123
17 20
9 13
119 120
10 13
117 118
1 117
5 7
1 3
113 114
1 2
111 112
0 111
109 110
108 109
12 13
12 107
8 10
104 105
8 9
102 103
6 102
5 6
1 3
98 99
1 2
96 97
0 96
94 95
61 62
59 60
60 61
59 91
63 64
64 63
87 88
63 87
60 61
59 85
59 60
82 83
81 82
80 81
78 80
78 79
58 78
57 77
56 76
55 75
54 74
53 73
52 72
51 71
50 70
49 69
48 68
47 67
46 66
45 65
44 64
43 63
42 62
41 61
14 15
54 55
38 56
37 57
36 56
35 55
34 54
33 53
32 52
31 51
30 50
29 49
28 48
27 47
26 46
25 45
24 44
23 43
22 42
21 41
20 40
19 39
18 38
17 37
16 36
15 35
14 34
14 33
14 32
14 31
14 30
14 29
14 28
14 27
14 26
3 4
3 24
5 6
7 8
3 19
4 18
4 19
3 17
16 17
12 16
14 15
3 13
3 13
3 12
3 11
3 10
3 9
3 8
5 7
3 6
3 5
3 4
2 3
1 2
0 1

159 642 167 266 1117 1027 178
0 53
0 52
0 51
0 50
0 49
0 48
0 47
0 46
0 45
0 44
0 43
0 42
0 41
0 40
0 39
0 38
0 37
0 36
0 35
0 34
0 33
0 32
0 31
0 30
0 29
0 28
0 27
0 26
0 25
0 24
0 23
0 22
0 21
0 20
0 19
0 18
0 17
0 16
0 15
0 14
0 13
0 12
0 11
0 10
0 9
0 8
0 7
0 6
0 5
0 4
0 3
0 2
0 1
1879 1926
1879 1925
1879 1924
1879 1923
1879 1922
1879 1921
1879 1920
1879 1919
1879 1918
1879 1917
1879 1916
1879 1915
1879 1914
1879 1913
1879 1912
1879 1911
1879 1910
1879 1909
1879 1908
1879 1907
1879 1906
1879 1905
1879 1904
1879 1903
1879 1902
1879 1901
1879 1900
1879 1899
1879 1898
1879 1897
1879 1896
1879 1895
1879 1894
1879 1893
1879 1892
1879 1891
1879 1890
1879 1889
1879 1888
1879 1887
1879 1886
1879 1885
1879 1884
1879 1883
1879 1882
1879 1881
1879 1880
1873 1720
1651 1674
1975 1976
1870 1718
1673 1974
1972 1973
1552 1605
1970 1971
1552 1604
1968 1969
1405 1968
1864 1823
1803 1966
1862 1822
1963 1964
1713 1763
1961 1962
1713 1762
1959 1960
1669 1959
1855 1711
1646 1668
1955 1956
1551 1602
1953 1954
1551 1601
1951 1952
1515 1951
1949 1950
1494 1513
1404 1456
1946 1947
1405 1456
1944 1945
1231 1944
1634 1655
1838 1695
1654 1941
1939 1940
1543 1592
1937 1938
1543 1591
1935 1936
1405 1935
1489 1507
1508 1933
1404 1453
1930 1931
1406 1454
1928 1929
1357 1928
1331 1355
1231 1283
1924 1925
1233 1283
1922 1923
1084 1922
1920 1921
1329 1353
1235 1284
1917 1918
1241 1288
1915 1916
1198 1915
1175 1195
1086 1138
1911 1912
1089 1139
1909 1910
1037 1909
1907 1908
851 872
763 812
1904 1905
763 811
1902 1903
1902 595
690 716
595 647
1898 1899
595 646
1896 1897
552 1896
1894 1895
530 551
442 491
1891 1892
442 490
1889 1890
274 1889
234 1888
212 231
122 174
1884 1885
125 175
1882 1883
1776 1882
51 76
1777 4
1878 1879
1782 9
1876 1877
1875 1876
1874 1875
1873 1874
514 534
430 477
1870 1871
430 476
1868 1869
385 1868
358 384
263 315
1864 1865
263 314
1862 1863
225 1862
1860 1861
807 828
723 770
1857 1858
723 769
1855 1856
678 1855
653 678
562 612
1851 1852
562 611
1849 1850
521 1849
422 1848
379 1847
1845 1846
353 378
262 312
1842 1843
262 311
1840 1841
124 1840
50 76
1739 7
1836 1837
1743 11
1834 1835
1833 1834
201 220
119 167
1830 1831
124 170
1828 1829
72 1828
50 76
1732 10
1824 1825
1738 16
1822 1823
1821 1822
1820 1821
622 644
533 581
1817 1818
533 580
1815 1816
395 1815
476 494
395 440
1811 1812
395 439
1809 1810
354 1809
1807 1808
331 353
242 290
1804 1805
242 289
1802 1803
207 1802
189 206
107 155
1798 1799
108 154
1796 1797
1691 1796
43 64
1690 1
1792 1793
1691 3
1790 1791
1789 1790
1788 1789
182 198
106 150
1785 1786
110 152
1783 1784
63 1783
44 66
1685 6
1779 1780
1690 11
1777 1778
1776 1777
1775 1776
582 604
497 543
1772 1773
497 542
1770 1771
460 1770
366 1769
327 1768
305 326
220 266
1764 1765
220 265
1762 1763
100 1762
39 59
1660 2
1758 1759
1660 3
1756 1757
1755 1756
1754 1755
867 891
769 820
1751 1752
772 822
1749 1750
628 1749
728 1748
585 1747
858 881
762 812
1743 1744
764 812
1741 1742
623 1741
724 1740
583 1739
704 722
623 668
1735 1736
623 667
1733 1734
583 1733
1731 1732
563 582
481 525
1728 1729
481 524
1726 1727
352 1726
352 1725
315 1724
295 314
1721 1722
213 257
1719 1720
213 256
1717 1718
94 1717
36 54
1613 0
1713 1714
1612 0
1711 1712
1710 1711
162 177
90 132
1707 1708
90 131
1705 1706
51 1705
34 51
1602 0
1701 1702
1603 1
1699 1700
1698 1699
1697 1698
966 984
880 930
1694 1695
881 930
1692 1693
720 1692
589 1691
811 833
720 767
1687 1688
721 767
1685 1686
684 1685
1683 1684
811 836
727 771
1680 1681
735 777
1678 1679
695 1678
669 688
596 637
1674 1675
596 636
1672 1673
558 1672
1670 1671
411 434
344 383
1667 1668
344 382
1665 1666
308 1665
213 1664
99 1663
60 1662
531 556
460 502
1658 1659
460 501
1656 1657
424 1656
650 671
586 623
1652 1653
586 622
1650 1651
550 1650
459 1649
424 1648
1646 1647
1645 1646
275 296
201 242
1642 1643
201 241
1640 1641
89 1640
33 52
1538 1
1636 1637
1543 6
1634 1635
1633 1634
388 406
319 358
1630 1631
319 357
1628 1629
285 1628
502 522
432 471
1624 1625
432 470
1622 1623
400 1622
318 1621
285 1620
1618 1619
1617 1618
612 628
546 583
1614 1615
546 582
1612 1613
512 1612
494 512
427 464
1608 1609
427 463
1606 1607
397 1606
1604 1605
881 904
808 852
1601 1602
817 858
1599 1600
761 1599
731 754
650 692
1595 1596
657 697
1593 1594
620 1593
1591 1592
269 291
202 241
1588 1589
202 240
1586 1587
173 1586
149 165
84 121
1582 1583
91 127
1580 1581
48 1580
34 54
1481 5
1576 1577
1488 12
1574 1575
1573 1574
1572 1573
369 390
313 347
1569 1570
313 346
1567 1568
281 1567
198 1566
94 1565
58 1564
467 491
410 445
1560 1561
410 444
1558 1559
380 1558
571 593
518 550
1554 1555
518 549
1552 1553
485 1552
409 1551
380 1550
1548 1549
1547 1548
685 710
612 651
1544 1545
620 657
1542 1543
584 1542
560 577
506 537
1538 1539
506 536
1536 1537
476 1536
1534 1535
680 713
619 655
1531 1532
624 659
1529 1530
587 1529
807 834
744 784
1525 1526
751 788
1523 1524
699 1523
948 986
875 919
1519 1520
880 923
1517 1518
833 1517
755 1516
711 1515
1513 1514
1512 1513
456 475
400 432
1509 1510
400 431
1507 1508
373 1507
357 373
300 333
1503 1504
300 332
1501 1502
270 1501
1499 1500
1070 1100
1009 1049
1496 1497
1014 1051
1494 1495
963 1494
923 955
849 891
1490 1491
856 897
1488 1489
811 1488
1486 1487
653 676
588 623
1483 1484
594 627
1481 1482
561 1481
540 556
489 518
1477 1478
489 517
1475 1476
461 1475
1473 1474
644 670
586 618
1470 1471
592 623
1468 1469
559 1468
537 554
493 519
1464 1465
493 518
1462 1463
466 1462
1460 1461
636 668
588 618
1457 1458
590 619
1455 1456
558 1455
752 780
699 734
1451 1452
703 735
1449 1450
657 1449
880 918
920 1447
817 857
1444 1445
819 858
1442 1443
776 1442
704 1441
663 1440
1438 1439
1437 1438
871 905
809 847
1434 1435
812 849
1432 1433
771 1432
743 767
690 724
1428 1429
695 726
1426 1427
650 1426
1424 1425
1131 1169
1385 1273
1308 1422
1383 1308
1419 1420
1212 1252
1417 1418
1212 1251
1415 1416
1168 1415
1413 1414
1068 1413
1066 1108
1410 1411
1066 1107
1408 1409
1024 1408
940 1407
896 1406
990 1021
1020 1404
938 973
1401 1402
939 972
1399 1400
895 1399
1361 1195
1115 1152
1395 1396
1358 1284
1249 1394
1356 1283
1391 1392
1193 1230
1389 1390
1193 1229
1387 1388
1151 1387
1385 1386
1057 1385
1055 1094
1382 1383
1055 1093
1380 1381
937 1380
937 1379
895 1378
1376 1377
1375 1376
253 276
194 230
1372 1373
194 229
1370 1371
166 1370
141 159
84 118
1366 1367
91 123
1364 1365
50 1364
35 56
1268 11
1360 1361
1273 17
1358 1359
1357 1358
1356 1357
516 534
479 502
1353 1354
479 501
1351 1352
453 1351
386 1350
359 1349
429 450
383 412
1345 1346
383 411
1343 1344
357 1343
339 357
293 322
1339 1340
293 321
1337 1338
264 1337
188 1336
92 1335
59 1334
1332 1333
1331 1332
585 611
538 566
1328 1329
541 568
1326 1327
511 1326
491 508
457 478
1322 1323
457 477
1320 1321
433 1320
1318 1319
802 837
1280 1124
992 1316
876 1315
836 1314
1312 1313
747 783
1310 1311
747 782
1308 1309
708 1308
642 1307
604 1306
679 705
638 665
1302 1303
639 664
1300 1301
601 1300
574 602
534 560
1296 1297
534 559
1294 1295
464 1294
380 1293
297 1292
194 1291
99 1290
67 1289
1287 1288
1286 1287
224 241
164 196
1283 1284
164 195
1281 1282
138 1281
394 408
345 371
1277 1278
345 370
1275 1276
324 1275
312 324
260 289
1271 1272
260 288
1269 1270
234 1269
1267 1268
1266 1267
221 238
167 197
1263 1264
167 196
1261 1262
143 1261
124 137
70 100
1257 1258
75 104
1255 1256
41 1255
29 45
1149 4
1251 1252
1154 9
1249 1250
1248 1249
1247 1248
210 231
165 193
1244 1245
165 192
1242 1243
142 1242
120 137
76 103
1238 1239
81 106
1236 1237
47 1236
32 52
1142 14
1232 1233
1145 18
1230 1231
1229 1230
1228 1229
279 295
243 266
1225 1226
243 265
1223 1224
217 1223
157 1222
80 1221
53 1220
344 363
307 331
1216 1217
307 330
1214 1215
285 1214
407 424
380 397
1210 1211
380 396
1208 1209
357 1208
306 1207
285 1206
1204 1205
1203 1204
106 119
63 88
1200 1201
68 91
1198 1199
38 1198
27 42
1099 8
1194 1195
1102 12
1192 1193
1191 1192
100 117
67 88
1188 1189
70 89
1186 1187
43 1186
28 46
1095 15
1182 1183
1096 17
1180 1181
1179 1180
1178 1179
170 191
131 156
1175 1176
131 155
1173 1174
109 1173
91 108
107 1171
64 82
1168 1169
65 81
1166 1167
42 1166
26 43
1077 16
1162 1163
1076 16
1160 1161
1159 1160
1158 1159
359 375
337 351
1155 1156
337 350
1153 1154
315 1153
266 1152
245 1151
230 244
199 219
1147 1148
199 218
1145 1146
174 1145
120 1144
60 1143
40 1142
284 302
253 273
1138 1139
253 272
1136 1137
194 1136
150 170
116 138
1132 1133
116 137
1130 1131
58 1130
39 1129
1127 1128
1126 1127
1125 1126
405 431
368 392
1122 1123
368 391
1120 1121
308 1120
325 340
306 318
1116 1117
306 317
1114 1115
287 1114
1112 1113
603 637
551 585
1109 1110
551 584
1107 1108
514 1107
453 1106
418 1105
712 739
740 1103
662 694
1100 1101
666 695
1098 1099
626 1098
1048 903
828 863
1094 1095
1045 986
953 1093
1043 985
1090 1091
901 935
1088 1089
901 934
1086 1087
862 1086
1084 1085
773 809
1082 1083
773 808
1080 1081
664 1080
627 1079
1077 1078
212 225
184 202
1074 1075
184 201
1072 1073
162 1072
263 279
235 253
1068 1069
235 252
1066 1067
182 1066
143 161
112 132
1062 1063
112 131
1060 1061
55 1060
37 1059
1057 1058
1056 1057
197 209
172 188
1053 1054
172 187
1051 1052
153 1051
136 152
108 126
1047 1048
108 125
1045 1046
90 1045
75 89
88 1043
52 66
1040 1041
53 66
1038 1039
35 1038
23 36
944 13
1034 1035
944 14
1032 1033
1031 1032
1030 1031
65 76
44 57
1027 1028
46 57
1025 1026
29 1025
20 31
931 11
1021 1022
931 12
1019 1020
1018 1019
160 170
136 151
1015 1016
136 150
1013 1014
120 1013
106 119
80 96
1009 1010
80 95
1007 1008
66 1007
1005 1006
1004 1005
96 104
69 83
1001 1002
69 82
999 1000
58 999
52 57
30 42
995 996
33 44
993 994
19 993
14 21
890 3
989 990
893 6
987 988
986 987
985 986
127 134
103 117
982 983
103 116
980 981
90 980
81 89
59 71
976 977
59 70
974 975
50 974
972 973
44 49
27 37
969 970
30 38
967 968
17 967
13 19
868 5
963 964
869 7
961 962
960 961
199 204
174 189
957 958
174 188
955 956
158 955
102 107
79 92
951 952
79 91
949 950
69 949
141 150
109 125
945 946
109 124
943 944
77 943
63 68
43 53
939 940
43 52
937 938
19 937
8 12
829 0
933 934
830 1
931 932
930 931
929 930
928 929
927 928
129 141
105 119
924 925
105 118
922 923
94 922
87 93
72 81
918 919
72 80
916 917
63 916
28 31
14 22
912 913
15 22
910 911
806 910
6 9
805 0
906 907
806 1
904 905
903 904
46 52
32 40
900 901
32 39
898 899
26 898
21 25
24 896
13 18
893 894
14 17
891 892
7 891
5 8
789 2
887 888
788 2
885 886
884 885
883 884
882 883
85 94
62 74
879 880
62 73
877 878
55 877
51 54
37 45
873 874
37 44
871 872
31 871
869 870
76 87
60 70
866 867
60 69
864 865
51 864
47 50
40 44
860 861
40 43
858 859
34 858
29 33
19 25
854 855
19 24
852 853
8 852
4 851
21 23
13 17
847 848
13 16
845 846
11 845
9 10
9 843
4 7
840 841
5 6
838 839
733 838
2 3
732 0
834 835
731 0
832 833
831 832
830 831
829 830
75 86
61 70
826 827
61 69
824 825
47 824
37 46
24 32
820 821
24 31
818 819
12 818
816 817
228 252
189 215
813 814
191 214
811 812
156 811
131 151
93 115
807 808
97 118
805 806
73 805
803 804
62 71
50 58
800 801
50 57
798 799
39 798
31 38
21 27
794 795
21 26
792 793
16 792
25 30
18 22
788 789
18 21
786 787
9 786
42 49
33 39
782 783
33 38
780 781
24 780
778 779
13 14
9 11
775 776
9 10
773 774
7 773
5 6
1 3
769 770
1 2
767 768
0 767
659 766
764 765
5 8
1 3
761 762
1 2
759 760
0 759
72 84
30 52
755 756
36 56
753 754
20 753
15 19
8 13
749 750
8 12
747 748
2 747
745 746
363 381
306 339
742 743
315 345
740 741
274 740
248 266
184 218
736 737
191 223
734 735
95 734
732 733
251 275
199 229
729 730
205 234
727 728
172 727
149 165
103 131
723 724
111 136
721 722
76 721
719 720
452 480
633 596
570 717
631 595
714 715
515 548
712 713
515 547
710 711
479 710
708 709
393 429
706 707
393 428
704 705
361 704
617 506
446 472
700 701
614 580
556 699
612 579
696 697
504 535
694 695
504 534
692 693
471 692
690 691
390 424
688 689
390 423
686 687
290 686
188 685
107 684
30 683
7 682
680 681
263 236
192 220
677 678
193 220
675 676
675 163
674 112
673 84
140 159
105 128
669 670
108 128
667 668
78 667
665 666
63 81
34 52
662 663
35 52
660 661
8 660
658 659
311 332
335 657
264 293
654 655
270 296
652 653
235 652
209 227
161 187
648 649
168 193
646 647
140 646
644 645
122 133
82 105
641 642
89 110
639 640
19 639
4 638
52 65
23 39
634 635
26 41
632 633
11 632
630 631
535 432
380 401
627 628
532 501
482 626
530 500
623 624
430 459
621 622
430 458
619 620
400 619
617 618
323 356
615 616
323 355
613 614
297 613
511 416
371 387
609 610
508 466
480 608
506 480
605 606
414 442
603 604
414 441
601 602
386 601
599 600
314 345
597 598
314 344
595 596
225 595
276 289
224 253
591 592
231 258
589 590
138 589
587 588
586 587
503 416
367 390
583 584
500 453
473 582
498 473
579 580
414 438
577 578
414 437
575 576
389 575
573 574
324 351
571 572
324 350
569 570
242 569
216 568
48 62
24 38
564 565
26 39
562 563
6 562
105 117
72 92
558 559
77 95
556 557
20 556
5 555
257 271
275 553
213 238
550 551
219 242
548 549
128 548
175 195
134 158
544 545
138 161
542 543
114 542
77 541
56 540
538 539
537 538
536 537
41 54
21 33
533 534
22 33
531 532
10 531
90 103
64 81
527 528
66 81
525 526
45 525
154 175
119 141
521 522
120 141
519 520
98 519
66 518
48 517
515 516
514 515
223 240
188 210
511 512
191 211
509 510
166 509
299 321
422 378
397 506
420 397
503 504
343 365
501 502
343 364
499 500
320 499
497 498
260 285
495 496
260 284
493 494
235 493
294 315
407 385
366 490
405 384
487 488
335 355
485 486
335 354
483 484
314 483
481 482
261 481
259 281
478 479
259 280
476 477
235 476
190 475
167 474
472 473
471 472
284 302
385 365
349 469
383 364
466 467
320 338
464 465
320 337
462 463
301 462
460 461
251 272
458 459
251 271
456 457
231 456
215 230
184 203
452 453
187 204
450 451
165 450
448 449
209 222
180 198
445 446
183 199
443 444
162 443
265 282
356 338
323 440
354 337
437 438
298 314
435 436
298 313
433 434
281 433
431 432
238 431
236 254
428 429
236 253
426 427
217 426
182 425
164 424
422 423
256 271
336 307
319 420
334 319
417 418
285 299
415 416
285 298
413 414
270 413
411 412
232 411
230 246
408 409
230 245
406 407
214 406
179 405
163 404
34 44
141 156
105 125
399 400
110 129
397 398
57 397
60 396
44 395
393 394
17 27
391 392
18 27
389 390
4 389
7 388
1 387
385 386
26 32
10 18
382 383
12 19
380 381
2 380
4 379
0 378
171 181
145 160
374 375
149 162
372 373
131 372
115 126
81 99
368 369
84 101
366 367
34 366
364 365
19 27
9 15
361 362
9 14
359 360
3 359
53 63
31 44
355 356
33 45
353 354
20 353
100 113
73 89
349 350
75 90
347 348
59 347
32 346
20 345
343 344
342 343
341 342
340 341
136 146
116 128
337 338
117 128
335 336
103 335
89 99
64 78
331 332
66 79
329 330
52 329
327 328
168 180
236 222
212 325
234 221
322 323
192 204
320 321
192 203
318 319
179 318
316 317
145 159
314 315
145 158
312 313
132 312
163 174
221 200
208 309
219 208
306 307
184 194
304 305
184 193
302 303
173 302
300 301
144 156
298 299
144 155
296 297
132 296
294 295
122 128
102 113
291 292
106 115
289 290
92 289
85 94
64 76
285 286
66 77
283 284
54 283
281 282
141 148
187 172
177 279
185 177
276 277
157 166
274 275
157 165
272 273
147 272
270 271
123 133
268 269
123 132
266 267
115 266
136 142
172 160
164 263
170 164
260 261
149 156
258 259
149 155
256 257
141 256
254 255
122 130
252 253
122 129
250 251
116 250
131 136
157 141
135 247
245 246
121 127
243 244
121 126
241 242
97 241
239 240
238 239
109 114
95 103
235 236
96 103
233 234
86 233
80 87
63 73
229 230
64 73
227 228
54 227
225 226
74 80
61 69
222 223
61 68
220 221
53 220
43 50
24 34
216 217
27 36
214 215
17 214
212 213
82 86
70 77
209 210
72 77
207 208
66 207
60 63
48 54
203 204
50 55
201 202
20 201
199 200
69 72
61 66
196 197
62 65
194 195
58 194
96 92
90 192
94 91
189 190
81 86
187 188
81 85
185 186
66 185
74 76
182 183
86 83
83 181
84 83
178 179
78 81
176 177
78 80
174 175
75 174
172 173
66 70
170 171
66 69
168 169
65 168
69 70
71 70
69 165
163 164
65 67
161 162
65 66
159 160
60 159
157 158
35 39
19 27
154 155
19 26
152 153
3 152
0 151
54 55
50 52
147 148
50 51
145 146
37 145
46 48
38 42
141 142
39 42
139 140
33 139
137 138
136 137
30 34
18 24
133 134
20 25
131 132
15 131
10 12
2 6
127 128
3 6
125 126
0 125
123 124
18 21
11 15
120 121
11 14
118 119
8 118
5 7
1 3
114 115
1 2
112 113
0 112
110 111
12 13
8 10
107 108
8 9
105 106
6 105
5 6
1 3
101 102
1 2
99 100
0 99
97 98
68 69
71 72
68 69
66 67
65 93
69 68
87 89
66 87
66 89
86 88
65 87
85 86
84 85
63 84
63 83
62 82
61 81
60 80
59 79
58 78
57 77
56 76
55 75
54 74
53 73
52 72
51 71
50 70
49 69
48 68
47 67
46 66
45 65
44 64
43 63
42 62
41 61
40 60
39 59
38 58
37 57
36 56
35 55
34 54
33 53
32 52
31 51
30 50
29 49
28 48
11 10
6 7
8 9
6 43
8 9
6 41
6 40
37 38
37 39
37 38
16 36
15 36
14 35
13 34
12 33
11 32
10 31
9 30
8 29
7 28
6 27
21 22
6 24
6 24
6 23
6 22
6 21
6 20
6 19
6 18
6 17
6 16
6 15
6 14
6 13
6 12
6 11
9 10
6 9
6 8
6 7
5 6
4 5
3 4
2 3
1 2
0 1

642 159 167 1117 266 178 185
0 53
0 52
0 51
0 50
0 49
0 48
0 47
0 46
0 45
0 44
0 43
0 42
0 41
0 40
0 39
0 38
0 37
0 36
0 35
0 34
0 33
0 32
0 31
0 30
0 29
0 28
0 27
0 26
0 25
0 24
0 23
0 22
0 21
0 20
0 19
0 18
0 17
0 16
0 15
0 14
0 13
0 12
0 11
0 10
0 9
0 8
0 7
0 6
0 5
0 4
0 3
0 2
0 1
1879 1926
1879 1925
1879 1924
1879 1923
1879 1922
1879 1921
1879 1920
1879 1919
1879 1918
1879 1917
1879 1916
1879 1915
1879 1914
1879 1913
1879 1912
1879 1911
1879 1910
1879 1909
1879 1908
1879 1907
1879 1906
1879 1905
1879 1904
1879 1903
1879 1902
1879 1901
1879 1900
1879 1899
1879 1898
1879 1897
1879 1896
1879 1895
1879 1894
1879 1893
1879 1892
1879 1891
1879 1890
1879 1889
1879 1888
1879 1887
1879 1886
1879 1885
1879 1884
1879 1883
1879 1882
1879 1881
1879 1880
1876 1833
1813 1977
1874 1832
1974 1975
1723 1773
1972 1973
1723 1772
1970 1971
1677 1970
1867 1721
1652 1676
1966 1967
1554 1607
1964 1965
1554 1606
1962 1963
1516 1962
1960 1961
1647 1670
1857 1712
1669 1958
1956 1957
1553 1604
1954 1955
1553 1603
1952 1953
1409 1952
1848 1704
1641 1662
1948 1949
1845 1702
1661 1947
1945 1946
1550 1599
1943 1944
1550 1598
1941 1942
1405 1941
1493 1512
1404 1455
1937 1938
1405 1455
1935 1936
1231 1935
1933 1934
1011 1035
911 963
1930 1931
913 963
1928 1929
1928 758
1927 870
1926 712
1322 1346
1222 1274
1922 1923
1224 1274
1920 1921
1075 1920
1918 1919
1166 1186
1077 1129
1915 1916
1080 1130
1913 1914
1028 1913
1911 1912
1466 1484
1485 1910
1381 1430
1907 1908
1383 1431
1905 1906
1334 1905
1313 1337
1219 1268
1901 1902
1225 1272
1899 1900
1182 1899
1897 1898
696 726
606 658
1894 1895
606 657
1892 1893
560 1892
454 1891
407 1890
536 564
460 505
1886 1887
460 504
1884 1885
414 1884
295 1883
147 1882
95 1881
372 403
283 334
1877 1878
283 333
1875 1876
137 1875
57 87
1783 15
1871 1872
1790 22
1869 1870
1868 1869
1867 1868
366 399
284 333
1864 1865
284 332
1862 1863
244 1862
212 236
132 179
1858 1859
139 185
1856 1857
83 1856
58 89
1772 21
1852 1853
1779 28
1850 1851
1849 1850
1848 1849
1847 1848
653 686
570 620
1844 1845
570 619
1842 1843
525 1842
960 990
874 921
1838 1839
883 928
1836 1837
837 1836
801 828
724 769
1832 1833
724 768
1830 1831
679 1830
1828 1829
955 993
882 926
1825 1826
887 930
1823 1824
841 1823
1097 1126
1028 1072
1819 1820
1035 1076
1817 1818
979 1817
1240 1278
1167 1211
1813 1814
1172 1215
1811 1812
1125 1811
1039 1810
991 1809
1807 1808
1806 1807
502 532
434 476
1803 1804
434 475
1801 1802
389 1801
280 1800
142 1799
93 1798
487 510
414 456
1794 1795
414 455
1792 1793
372 1792
343 371
262 308
1788 1789
262 307
1786 1787
223 1786
620 647
537 585
1782 1783
537 584
1780 1781
496 1780
477 500
411 450
1776 1777
411 449
1774 1775
370 1774
469 489
403 441
1770 1771
403 440
1768 1769
364 1768
607 641
535 580
1764 1765
535 579
1762 1763
493 1762
204 229
132 176
1758 1759
139 181
1756 1757
85 1756
59 91
1672 27
1752 1753
1677 33
1750 1751
1749 1750
191 212
119 161
1746 1747
125 166
1744 1745
75 1744
53 80
1652 19
1740 1741
1658 25
1738 1739
1737 1738
718 740
639 684
1734 1735
639 683
1732 1733
598 1732
719 748
653 693
1728 1729
653 692
1726 1727
611 1726
576 604
503 547
1722 1723
503 546
1720 1721
464 1720
315 341
237 281
1716 1717
237 280
1714 1715
201 1714
561 584
489 531
1710 1711
489 530
1708 1709
453 1708
829 853
746 790
1704 1705
754 796
1702 1703
713 1702
689 712
622 661
1698 1699
622 660
1696 1697
583 1696
690 719
635 670
1692 1693
635 669
1690 1691
595 1690
506 1689
468 1688
561 592
503 540
1684 1685
503 539
1682 1683
466 1682
442 466
390 423
1678 1679
390 422
1676 1677
352 1676
256 1675
133 1674
89 1673
1671 1672
1670 1671
937 960
866 909
1667 1668
875 915
1665 1666
821 1665
313 343
246 287
1661 1662
246 286
1659 1660
211 1659
1066 1098
992 1034
1655 1656
999 1040
1653 1654
954 1653
791 821
721 761
1649 1650
727 766
1647 1648
686 1647
782 807
711 750
1643 1644
718 755
1641 1642
680 1641
1192 1222
1131 1171
1637 1638
1136 1173
1635 1636
1085 1635
913 939
852 891
1631 1632
857 893
1629 1630
807 1629
1319 1357
1587 1497
1461 1626
1585 1496
1623 1624
1400 1440
1621 1622
1400 1439
1619 1620
1356 1619
1617 1618
1256 1617
1254 1296
1614 1615
1254 1295
1612 1613
1212 1612
1128 1611
1083 1610
1042 1077
976 1016
1606 1607
979 1018
1604 1605
936 1604
909 936
856 891
1600 1601
860 892
1598 1599
813 1598
1031 1068
1069 1596
971 1009
1593 1594
973 1010
1591 1592
932 1591
861 1590
820 1589
1154 1185
1184 1587
1102 1137
1584 1585
1103 1136
1582 1583
1059 1582
1539 1359
1279 1316
1578 1579
1536 1448
1413 1577
1534 1447
1574 1575
1357 1394
1572 1573
1357 1393
1570 1571
1315 1570
1568 1569
1221 1568
1219 1258
1565 1566
1219 1257
1563 1564
1101 1563
1101 1562
1059 1561
1559 1560
658 684
606 639
1556 1557
606 638
1554 1555
568 1554
1017 1052
1511 1339
1207 1551
1091 1550
1051 1549
1547 1548
962 998
1545 1546
962 997
1543 1544
923 1543
853 1542
813 1541
893 920
849 878
1537 1538
850 877
1535 1536
809 1535
775 805
715 751
1531 1532
718 753
1529 1530
680 1529
1527 1528
1526 1527
185 210
125 163
1523 1524
130 166
1521 1522
82 1521
56 87
1426 30
1517 1518
1429 34
1515 1516
1514 1515
293 319
226 265
1511 1512
226 264
1509 1510
194 1509
753 784
699 733
1505 1506
701 734
1503 1504
664 1503
636 662
590 620
1499 1500
590 619
1497 1498
553 1497
471 1496
435 1495
1493 1494
520 550
468 502
1490 1491
468 501
1488 1489
433 1488
410 433
364 394
1484 1485
364 393
1482 1483
327 1482
241 1481
129 1480
88 1479
1477 1478
1476 1477
290 320
233 269
1473 1474
233 268
1471 1472
201 1471
171 191
112 148
1467 1468
117 151
1465 1466
73 1465
51 77
1362 24
1461 1462
1365 28
1459 1460
1458 1459
165 189
116 148
1455 1456
119 149
1453 1454
78 1453
52 81
1358 31
1449 1450
1359 33
1447 1448
1446 1447
264 294
212 246
1443 1444
212 245
1441 1442
181 1441
156 180
179 1439
113 142
1436 1437
114 141
1434 1435
77 1434
50 78
1340 32
1430 1431
1339 32
1428 1429
1427 1428
1426 1427
674 705
625 657
1423 1424
625 656
1421 1422
525 1421
412 1420
315 1419
202 1418
110 1417
76 1416
244 273
197 228
1412 1413
197 227
1410 1411
107 1410
74 1409
342 364
302 328
1405 1406
302 327
1403 1404
266 1403
195 1402
106 1401
74 1400
434 463
387 418
1396 1397
387 417
1394 1395
297 1394
533 558
493 519
1390 1391
493 518
1388 1389
457 1388
386 1387
354 1386
1384 1385
1383 1384
1382 1383
1381 1382
1380 1381
1379 1380
329 348
287 313
1376 1377
287 312
1374 1375
256 1374
135 150
87 114
1370 1371
92 118
1368 1369
58 1368
42 62
1260 17
1364 1365
1265 22
1362 1363
1361 1362
220 244
174 202
1358 1359
174 201
1356 1357
148 1356
129 147
91 115
1352 1353
94 116
1350 1351
62 1350
43 65
1251 25
1346 1347
1252 27
1344 1345
1343 1344
1342 1343
1341 1342
593 622
547 577
1338 1339
547 576
1336 1337
453 1336
488 512
451 475
1332 1333
451 474
1330 1331
418 1330
1328 1329
800 834
748 782
1325 1326
748 781
1323 1324
711 1323
646 1322
609 1321
909 936
937 1319
859 891
1316 1317
863 892
1314 1315
823 1314
1259 1100
1025 1060
1310 1311
1256 1183
1150 1309
1254 1182
1306 1307
1098 1132
1304 1305
1098 1131
1302 1303
1059 1302
1300 1301
970 1006
1298 1299
970 1005
1296 1297
861 1296
824 1295
1293 1294
296 316
260 283
1290 1291
260 282
1288 1289
230 1288
205 229
164 190
1284 1285
164 189
1282 1283
139 1282
1280 1281
120 138
137 1279
88 109
1276 1277
89 108
1274 1275
61 1274
41 62
1178 26
1270 1271
1177 26
1268 1269
1267 1268
188 211
151 175
1264 1265
151 174
1262 1263
83 1262
58 1261
356 383
313 341
1257 1258
313 340
1255 1256
232 1255
263 282
232 252
1251 1252
232 251
1249 1250
204 1249
1247 1248
1246 1247
1245 1246
341 365
298 325
1242 1243
298 324
1240 1241
272 1240
425 445
387 411
1236 1237
387 410
1234 1235
358 1234
252 264
216 237
1230 1231
216 236
1228 1229
193 1228
408 420
366 391
1224 1225
366 390
1222 1223
341 1222
607 632
565 593
1218 1219
567 592
1216 1217
530 1216
502 525
455 483
1212 1213
459 486
1210 1211
428 1210
1208 1209
691 709
627 661
1205 1206
634 666
1203 1204
534 1203
591 608
542 572
1199 1200
550 577
1197 1198
513 1197
491 506
439 467
1193 1194
446 472
1191 1192
419 1191
1189 1190
1188 1189
785 803
728 761
1185 1186
737 767
1183 1184
696 1183
680 704
628 658
1179 1180
634 663
1177 1178
601 1177
1175 1176
1174 1175
1173 1174
1172 1173
408 426
379 398
1169 1170
379 397
1167 1168
352 1167
329 351
291 315
1163 1164
291 314
1161 1162
225 1161
1159 1160
324 345
290 312
1156 1157
290 311
1154 1155
266 1154
250 265
225 241
1150 1151
225 240
1148 1149
202 1148
1146 1147
648 675
604 632
1143 1144
605 632
1141 1142
574 1141
519 1140
488 1139
550 570
512 537
1135 1136
515 537
1133 1134
482 1133
464 485
426 450
1129 1130
427 450
1127 1128
357 1127
1125 1126
1124 1125
307 321
270 292
1121 1122
270 291
1119 1120
213 1119
1032 883
825 848
1115 1116
1029 942
962 1114
1027 962
1111 1112
881 915
1109 1110
881 914
1107 1108
847 1107
1105 1106
760 797
1103 1104
760 796
1101 1102
731 1101
1008 867
816 834
1097 1098
1005 926
942 1096
1003 942
1093 1094
865 898
1091 1092
865 897
1089 1090
833 1089
1087 1088
751 786
1085 1086
751 785
1083 1084
653 1083
709 723
652 684
1079 1080
659 689
1077 1078
558 1077
1075 1076
613 631
564 591
1072 1073
572 597
1070 1071
544 1070
525 537
481 507
1066 1067
488 512
1064 1065
401 1064
335 1063
1061 1062
1060 1061
1059 1060
695 714
718 1058
651 678
1055 1056
657 681
1053 1054
624 1053
982 849
791 818
1049 1050
979 892
916 1048
977 916
1045 1046
847 875
1043 1044
847 874
1041 1042
817 1041
1039 1040
742 773
1037 1038
742 772
1035 1036
655 1035
628 1034
1032 1033
782 805
957 897
876 1030
955 896
1027 1028
832 858
1025 1026
832 857
1023 1024
804 1023
1021 1022
733 763
1019 1020
733 762
1017 1018
706 1017
1015 1016
321 304
274 293
1012 1013
274 292
1010 1011
1010 218
364 379
337 354
1006 1007
337 353
1004 1005
315 1004
1002 1003
299 315
273 290
999 1000
273 289
997 998
254 997
241 253
218 232
993 994
218 231
991 992
198 991
989 990
179 197
143 165
986 987
143 164
984 985
76 984
882 983
105 117
119 981
73 92
978 979
75 93
976 977
870 976
36 53
872 19
972 973
873 21
970 971
969 970
968 969
218 229
199 211
965 966
199 210
963 964
181 963
163 180
131 151
959 960
131 150
957 958
112 957
955 956
158 174
130 148
952 953
130 147
950 951
73 950
52 949
96 109
108 947
70 86
944 945
71 86
942 943
50 942
35 51
840 21
938 939
840 22
936 937
935 936
934 935
139 153
114 130
931 932
114 129
929 930
98 929
86 97
64 78
925 926
64 77
923 924
46 923
32 46
821 20
919 920
820 20
917 918
916 917
915 916
122 134
100 114
912 913
100 113
910 911
86 910
208 221
183 199
906 907
183 198
904 905
141 904
158 166
141 151
900 901
141 150
898 899
128 898
896 897
895 896
116 127
97 109
892 893
97 108
890 891
55 890
26 39
778 9
886 887
783 15
884 885
883 884
71 80
50 62
880 881
52 63
878 879
769 878
26 38
772 14
874 875
773 16
872 873
871 872
870 871
545 559
563 869
500 526
866 867
507 530
864 865
414 864
780 675
628 649
860 861
777 733
714 859
775 732
856 857
673 697
854 855
673 696
852 853
648 852
850 851
582 610
848 849
582 609
846 847
505 846
420 845
351 844
270 843
209 842
840 841
306 324
269 291
837 838
272 293
835 836
211 835
451 471
410 434
831 832
414 437
829 830
390 829
345 828
320 827
370 383
335 356
823 824
340 359
821 822
263 821
204 820
818 819
817 818
175 188
154 168
814 815
154 167
812 813
139 812
132 139
119 127
808 809
119 126
806 807
107 806
804 805
283 298
248 268
801 802
251 270
799 800
230 799
214 226
190 204
795 796
190 203
793 794
174 793
791 792
772 777
785 790
269 282
237 255
786 787
239 256
784 785
220 784
208 218
186 199
780 781
186 198
778 779
172 778
776 777
204 215
188 198
773 774
188 197
771 772
174 771
147 770
134 769
546 568
687 625
644 766
685 644
763 764
590 612
761 762
590 611
759 760
567 759
757 758
507 532
755 756
507 531
753 754
482 753
541 562
672 613
631 750
670 631
747 748
582 602
745 746
582 601
743 744
561 743
741 742
508 741
506 528
738 739
506 527
736 737
482 736
433 735
408 734
732 733
250 265
224 240
729 730
225 240
727 728
208 727
306 320
277 296
723 724
279 296
721 722
256 721
371 392
336 358
717 718
337 358
715 716
315 715
279 714
259 713
711 712
710 711
243 255
358 373
322 342
706 707
327 346
704 705
270 704
273 703
255 702
700 701
220 234
698 699
221 234
696 697
182 696
205 695
170 694
194 203
181 189
690 691
181 188
688 689
170 688
145 687
133 686
684 685
410 426
375 396
681 682
379 398
679 680
355 679
335 349
303 321
675 676
307 324
673 674
289 673
671 672
467 485
586 548
532 669
584 547
666 667
503 521
664 665
503 520
662 663
484 662
660 661
434 455
658 659
434 454
656 657
413 656
398 413
368 387
652 653
370 387
650 651
348 650
455 472
564 528
513 647
562 527
644 645
488 504
642 643
488 503
640 641
471 640
638 639
428 638
426 444
635 636
426 443
633 634
407 633
368 632
348 631
629 630
628 629
390 403
362 379
625 626
365 380
623 624
345 623
439 454
537 490
502 620
535 502
617 618
468 482
615 616
468 481
613 614
453 613
611 612
415 611
413 429
608 609
413 428
606 607
397 606
362 605
346 604
602 603
428 439
514 452
438 600
598 599
404 418
596 597
404 417
594 595
356 594
380 390
355 369
590 591
358 371
588 589
342 588
586 587
331 344
305 321
583 584
306 321
581 582
290 581
256 580
239 579
227 238
208 220
575 576
208 219
573 574
195 573
571 572
221 228
203 213
568 569
205 214
566 567
177 566
193 565
167 564
304 313
278 292
560 561
281 294
558 559
230 558
258 269
234 248
554 555
236 249
552 553
222 552
550 551
549 550
548 549
547 548
336 346
316 328
544 545
317 328
542 543
304 542
292 301
271 283
538 539
272 283
536 537
260 536
534 535
288 297
271 281
531 532
272 281
529 530
262 529
356 366
438 407
397 526
436 406
523 524
377 389
521 522
377 388
519 520
365 519
517 518
336 348
515 516
336 347
513 514
325 513
351 360
423 385
393 510
421 393
507 508
369 379
505 506
369 378
503 504
359 503
501 502
335 345
499 500
335 344
497 498
325 497
495 496
345 352
406 372
378 493
404 378
490 491
359 367
488 489
359 366
486 487
351 486
484 485
332 340
482 483
332 339
480 481
324 480
316 323
298 308
476 477
300 309
474 475
289 474
472 473
332 337
382 352
356 470
380 356
467 468
342 348
465 466
342 347
463 464
336 463
461 462
322 328
459 460
322 327
457 458
316 457
310 315
295 303
453 454
297 304
451 452
288 451
449 450
319 322
359 326
321 447
445 446
312 316
443 444
312 315
441 442
293 441
303 307
292 298
437 438
293 298
435 436
287 435
282 287
269 277
431 432
269 276
429 430
261 429
427 428
426 427
62 70
44 55
423 424
46 55
421 422
31 421
23 33
321 12
417 418
322 14
415 416
414 415
241 249
220 232
411 412
222 233
409 410
210 409
202 207
187 195
405 406
189 196
403 404
180 403
401 402
195 198
183 189
398 399
185 190
396 397
160 396
177 395
152 394
241 244
229 235
390 391
231 236
388 389
197 388
217 224
199 209
384 385
201 210
382 383
192 382
380 381
379 380
85 94
69 79
376 377
69 78
374 375
39 374
19 28
269 8
370 371
271 11
368 369
367 368
104 109
93 100
364 365
93 99
362 363
83 362
129 136
113 123
358 359
113 122
356 357
103 356
92 355
83 354
352 353
351 352
144 148
134 140
348 349
134 139
346 347
127 346
121 126
108 116
342 343
108 115
340 341
100 340
338 339
337 338
47 53
33 41
334 335
34 41
332 333
23 332
17 24
229 9
328 329
229 10
326 327
325 326
64 71
51 59
322 323
51 58
320 321
43 320
37 41
25 32
316 317
27 32
314 315
17 314
14 19
208 6
310 311
209 8
308 309
307 308
306 307
142 148
128 136
303 304
129 136
301 302
122 301
67 70
60 64
297 298
60 63
295 296
38 295
31 294
27 29
18 23
290 291
20 23
288 289
179 288
11 15
180 4
284 285
181 6
282 283
281 282
280 281
100 102
92 96
277 278
93 96
275 276
88 275
84 86
77 81
271 272
77 80
269 270
59 269
267 268
103 106
91 97
264 265
92 97
262 263
82 262
73 261
124 126
116 120
257 258
116 119
255 256
102 255
111 113
103 107
251 252
104 107
249 250
100 249
247 248
246 247
144 133
131 245
142 132
242 243
123 127
240 241
123 126
238 239
115 238
119 120
235 236
134 124
124 234
132 124
231 232
120 122
229 230
120 121
227 228
119 227
225 226
115 117
223 224
115 116
221 222
113 221
112 113
108 110
217 218
108 109
215 216
107 215
213 214
18 19
12 16
210 211
13 15
208 209
101 208
7 10
100 1
204 205
101 3
202 203
201 202
67 68
63 65
198 199
63 64
196 197
60 196
24 28
13 19
192 193
13 18
190 191
10 190
49 52
38 44
186 187
38 43
184 185
27 184
32 33
27 30
180 181
27 29
178 179
22 178
176 177
175 176
37 39
30 34
172 173
30 33
170 171
27 170
26 169
23 168
19 22
12 16
164 165
12 15
162 163
9 162
5 7
53 2
158 159
52 2
156 157
155 156
154 155
108 109
115 153
9 10
16 17
12 14
148 149
12 13
146 147
10 146
10 145
9 144
142 143
5 7
140 141
5 6
138 139
4 138
2 3
31 0
134 135
30 0
132 133
131 132
18 20
10 14
128 129
10 13
126 127
2 126
0 125
5 6
1 3
121 122
1 2
119 120
0 119
117 118
12 13
8 10
114 115
8 9
112 113
6 112
5 6
1 3
108 109
1 2
106 107
0 106
104 105
66 67
59 103
59 60
59 101
58 99
60 62
57 97
95 96
95 96
91 95
57 94
59 93
57 92
57 91
56 90
55 89
54 88
53 87
52 86
51 85
50 84
49 83
48 82
47 81
46 80
45 79
44 78
43 77
42 76
41 75
28 74
39 73
38 72
37 71
36 70
35 69
34 68
33 67
32 66
31 65
30 64
29 63
28 62
27 61
26 60
25 59
24 58
23 57
22 56
21 55
20 54
19 53
18 52
49 50
17 49
16 49
15 48
14 47
13 46
12 45
11 44
10 43
9 42
8 41
7 40
6 39
5 38
5 37
5 36
6 35
5 34
5 33
5 32
5 31
5 30
5 29
24 25
23 27
22 26
5 24
5 24
5 23
5 22
5 21
5 20
5 19
5 18
5 17
5 16
5 15
3 4
3 12
3 12
3 11
3 10
3 9
3 8
5 7
3 6
4 5
3 4
2 3
1 2
0 1

642 159 267 178 169 185 284
0 53
0 52
0 51
0 50
0 49
0 48
0 47
0 46
0 45
0 44
0 43
0 42
0 41
0 40
0 39
0 38
0 37
0 36
0 35
0 34
0 33
0 32
0 31
0 30
0 29
0 28
0 27
0 26
0 25
0 24
0 23
0 22
0 21
0 20
0 19
0 18
0 17
0 16
0 15
0 14
0 13
0 12
0 11
0 10
0 9
0 8
0 7
0 6
0 5
0 4
0 3
0 2
0 1
1879 1926
1879 1925
1879 1924
1879 1923
1879 1922
1879 1921
1879 1920
1879 1919
1879 1918
1879 1917
1879 1916
1879 1915
1879 1914
1879 1913
1879 1912
1879 1911
1879 1910
1879 1909
1879 1908
1879 1907
1879 1906
1879 1905
1879 1904
1879 1903
1879 1902
1879 1901
1879 1900
1879 1899
1879 1898
1879 1897
1879 1896
1879 1895
1879 1894
1879 1893
1879 1892
1879 1891
1879 1890
1879 1889
1879 1888
1879 1887
1879 1886
1879 1885
1879 1884
1879 1883
1879 1882
1879 1881
1879 1880
1876 1833
1813 1977
1874 1832
1974 1975
1723 1773
1972 1973
1723 1772
1970 1971
1677 1970
1867 1721
1652 1676
1966 1967
1554 1607
1964 1965
1554 1606
1962 1963
1516 1962
1960 1961
1647 1670
1857 1712
1669 1958
1956 1957
1553 1604
1954 1955
1553 1603
1952 1953
1409 1952
1848 1704
1641 1662
1948 1949
1845 1702
1661 1947
1945 1946
1550 1599
1943 1944
1550 1598
1941 1942
1405 1941
1493 1512
1404 1455
1937 1938
1405 1455
1935 1936
1231 1935
1933 1934
1011 1035
911 963
1930 1931
913 963
1928 1929
1928 758
1927 870
1926 712
1322 1346
1222 1274
1922 1923
1224 1274
1920 1921
1075 1920
1918 1919
1166 1186
1077 1129
1915 1916
1080 1130
1913 1914
1028 1913
1911 1912
1466 1484
1485 1910
1381 1430
1907 1908
1383 1431
1905 1906
1334 1905
1313 1337
1219 1268
1901 1902
1225 1272
1899 1900
1182 1899
1897 1898
1012 1040
1310 1337
1224 1270
1893 1894
1232 1276
1891 1892
1086 1891
1094 1890
1046 1889
1887 1888
923 971
1885 1886
931 977
1883 1884
773 1883
885 1882
727 1881
696 726
606 658
1877 1878
606 657
1875 1876
560 1875
454 1874
407 1873
1871 1872
850 881
779 823
1868 1869
779 822
1866 1867
733 1866
620 1865
573 1864
1143 1172
1074 1118
1860 1861
1081 1122
1858 1859
1026 1858
1281 1318
1211 1253
1854 1855
1216 1257
1852 1853
1171 1852
1085 1851
1039 1850
997 1033
924 968
1846 1847
929 972
1844 1845
883 1844
1842 1843
1841 1842
845 878
781 822
1838 1839
781 821
1836 1837
736 1836
625 1835
578 1834
975 1003
897 940
1830 1831
905 946
1828 1829
864 1828
831 856
762 803
1824 1825
762 802
1822 1823
719 1822
1820 1821
536 564
460 505
1817 1818
460 504
1815 1816
414 1815
295 1814
147 1813
95 1812
678 709
597 645
1808 1809
597 644
1806 1807
554 1806
809 834
744 783
1802 1803
744 782
1800 1801
703 1800
596 1799
554 1798
1796 1797
1795 1796
372 403
283 334
1792 1793
283 333
1790 1791
137 1790
57 87
1694 15
1786 1787
1701 22
1784 1785
1783 1784
212 236
132 179
1780 1781
139 185
1778 1779
83 1778
58 89
1690 21
1774 1775
1697 28
1772 1773
1771 1772
502 526
425 469
1768 1769
425 468
1766 1767
381 1766
503 531
438 478
1762 1763
438 477
1760 1761
395 1760
283 1759
142 1758
93 1757
628 655
548 593
1753 1754
548 592
1751 1752
510 1751
352 384
271 319
1747 1748
271 318
1745 1746
231 1745
204 230
132 176
1741 1742
139 181
1739 1740
85 1739
59 91
1655 27
1735 1736
1660 33
1733 1734
1732 1733
332 360
251 297
1729 1730
251 296
1727 1728
213 1727
333 366
262 306
1723 1724
262 305
1721 1722
225 1721
459 482
393 432
1717 1718
393 431
1715 1716
353 1715
191 212
119 161
1711 1712
125 166
1709 1710
75 1709
53 80
1614 19
1705 1706
1620 25
1703 1704
1702 1703
440 460
374 412
1699 1700
374 411
1697 1698
336 1697
572 604
502 545
1693 1694
502 544
1691 1692
463 1691
442 467
390 423
1687 1688
390 422
1685 1686
352 1685
256 1684
133 1683
89 1682
310 337
240 281
1678 1679
240 280
1676 1677
205 1676
546 574
476 517
1672 1673
476 516
1670 1671
441 1670
421 440
365 398
1666 1667
365 397
1664 1665
330 1664
657 676
591 629
1660 1661
591 628
1658 1659
555 1658
531 554
462 501
1654 1655
462 500
1652 1653
431 1652
778 801
699 741
1648 1649
706 746
1646 1647
669 1646
650 674
595 629
1642 1643
595 628
1640 1641
558 1640
907 930
837 879
1636 1637
845 885
1634 1635
794 1634
642 662
587 620
1630 1631
587 619
1628 1629
552 1628
761 786
690 729
1624 1625
696 733
1622 1623
660 1622
533 561
475 512
1618 1619
475 511
1616 1617
441 1616
1017 1048
946 986
1612 1613
953 992
1610 1611
910 1610
883 909
822 861
1606 1607
827 863
1604 1605
778 1604
752 778
688 724
1600 1601
694 729
1598 1599
657 1598
633 656
587 616
1594 1595
587 615
1592 1593
554 1592
1135 1165
1074 1114
1588 1589
1079 1116
1586 1587
1028 1586
1269 1307
1537 1411
1446 1583
1535 1446
1580 1581
1350 1390
1578 1579
1350 1389
1576 1577
1306 1576
1574 1575
1206 1574
1204 1246
1571 1572
1204 1245
1569 1570
1162 1569
1078 1568
1033 1567
742 770
685 719
1563 1564
688 721
1561 1562
652 1561
739 771
689 721
1557 1558
690 721
1555 1556
594 1555
482 1554
384 1553
259 1552
140 1551
97 1550
847 876
797 830
1546 1547
799 830
1544 1545
757 1544
970 1008
1496 1316
1176 1541
1052 1540
1008 1539
1537 1538
911 949
1535 1536
912 949
1533 1534
871 1533
799 1532
760 1531
1529 1530
1528 1529
1091 1122
1121 1527
1040 1074
1524 1525
1041 1073
1522 1523
997 1522
960 993
901 937
1518 1519
904 939
1516 1517
865 1516
1514 1515
1513 1514
839 865
791 823
1510 1511
794 823
1508 1509
753 1508
1460 1281
1201 1238
1504 1505
1457 1369
1334 1503
1455 1368
1500 1501
1279 1315
1498 1499
1279 1314
1496 1497
1237 1496
1494 1495
1144 1494
1142 1180
1491 1492
1142 1179
1489 1490
1025 1489
1025 1488
984 1487
949 983
982 1485
896 930
1482 1483
897 930
1480 1481
860 1480
794 1479
758 1478
1476 1477
180 202
117 155
1473 1474
122 158
1471 1472
76 1471
53 80
1365 24
1467 1468
1368 28
1465 1466
1464 1465
403 422
355 384
1461 1462
355 383
1459 1460
321 1459
288 312
220 258
1455 1456
220 257
1453 1454
187 1453
173 196
117 152
1449 1450
122 155
1447 1448
77 1447
53 82
1344 28
1443 1444
1347 32
1441 1442
1440 1441
159 176
100 134
1437 1438
105 138
1435 1436
64 1435
46 68
1321 17
1431 1432
1326 22
1429 1430
1428 1429
265 291
205 241
1425 1426
205 240
1423 1424
174 1423
153 173
104 135
1419 1420
107 136
1417 1418
68 1417
47 71
1312 25
1413 1414
1313 27
1411 1412
1410 1411
251 278
197 231
1407 1408
197 230
1405 1406
167 1405
146 168
168 1403
105 132
1400 1401
108 132
1398 1399
71 1398
47 74
1297 29
1394 1395
1297 30
1392 1393
1391 1392
136 156
97 123
1388 1389
99 123
1386 1387
65 1386
44 67
1284 27
1382 1383
1284 28
1380 1381
1379 1380
225 253
178 209
1376 1377
178 208
1374 1375
95 1374
65 1373
317 338
280 304
1369 1370
280 303
1367 1368
246 1367
176 1366
94 1365
65 1364
412 440
362 395
1360 1361
362 394
1358 1359
275 1358
504 527
467 491
1354 1355
467 490
1352 1353
434 1352
361 1351
328 1350
1348 1349
1347 1348
1346 1347
599 627
552 582
1343 1344
553 582
1341 1342
519 1341
496 518
461 484
1337 1338
461 483
1335 1336
431 1335
359 1334
327 1333
1331 1332
215 241
171 200
1328 1329
171 199
1326 1327
143 1326
300 319
266 288
1322 1323
266 287
1320 1321
235 1320
170 1319
92 1318
64 1317
1315 1316
471 492
439 460
1312 1313
439 459
1310 1311
410 1310
384 409
337 367
1306 1307
337 366
1304 1305
259 1304
1302 1303
379 403
336 364
1299 1300
336 363
1297 1298
308 1297
290 307
259 279
1293 1294
259 278
1291 1292
231 1291
1289 1290
1288 1289
1284 1285
1285 1286
1283 1285
1283 1284
1283 1284
539 566
496 524
1280 1281
496 523
1278 1279
417 1278
634 659
591 620
1274 1275
593 619
1272 1273
557 1272
737 770
688 720
1268 1269
688 719
1266 1267
653 1266
592 1265
559 1264
1262 1263
1261 1262
845 872
873 1260
795 827
1257 1258
799 828
1255 1256
759 1255
1195 1036
961 996
1251 1252
1192 1119
1086 1250
1190 1118
1247 1248
1034 1068
1245 1246
1034 1067
1243 1244
995 1243
1241 1242
906 942
1239 1240
906 941
1237 1238
797 1237
760 1236
1234 1235
639 623
574 603
1231 1232
581 608
1229 1230
1229 479
1228 405
718 742
665 695
1224 1225
671 700
1222 1223
638 1222
583 1221
553 1220
1218 1219
814 831
837 1217
756 789
1214 1215
765 795
1212 1213
653 1212
1210 1211
924 952
1138 1068
1042 1208
1136 1067
1205 1206
987 1020
1203 1204
987 1019
1201 1202
951 1201
1199 1200
865 901
1197 1198
865 900
1195 1196
833 1195
812 832
835 1193
764 793
1190 1191
771 797
1188 1189
733 1188
1121 977
913 942
1184 1185
1118 1023
1049 1183
1116 1049
1180 1181
975 1005
1178 1179
975 1004
1176 1177
941 1176
1174 1175
861 894
1172 1173
861 893
1170 1171
769 1170
738 1169
1167 1168
1166 1167
1097 961
904 929
1163 1164
1094 1029
1006 1162
1092 1028
1159 1160
959 987
1157 1158
959 986
1155 1156
928 1155
1153 1154
852 884
1151 1152
852 883
1149 1150
761 1149
660 1148
577 1147
482 1146
407 1145
1143 1144
526 546
481 507
1140 1141
485 510
1138 1139
411 1138
438 454
407 426
1134 1135
407 425
1132 1133
383 1132
1130 1131
117 130
132 1129
79 102
1126 1127
82 103
1124 1125
1019 1124
38 56
1022 19
1120 1121
1023 21
1118 1119
1117 1118
270 283
238 257
1114 1115
238 256
1112 1113
212 1112
344 364
300 326
1108 1109
300 325
1106 1107
236 1106
191 211
147 173
1102 1103
147 172
1100 1101
77 1100
998 1099
1097 1098
1096 1097
1095 1096
1010 886
841 857
1092 1093
1007 951
936 1091
1005 950
1088 1089
884 912
1086 1087
884 911
1084 1085
856 1084
1082 1083
784 815
1080 1081
784 814
1078 1079
696 1078
746 759
695 723
1074 1075
701 727
1072 1073
598 1072
1070 1071
992 876
832 850
1067 1068
989 934
918 1066
987 933
1063 1064
874 898
1061 1062
874 897
1059 1060
849 1059
1057 1058
782 811
1055 1056
782 810
1053 1054
758 1053
827 844
974 921
906 1050
972 920
1047 1048
866 888
1045 1046
866 887
1043 1044
843 1043
1041 1042
781 808
1039 1040
781 807
1037 1038
759 1037
1035 1036
1034 1035
655 674
603 631
1031 1032
609 636
1029 1030
581 1029
562 575
516 542
1025 1026
522 546
1023 1024
431 1023
367 1022
1020 1021
729 743
685 710
1017 1018
691 714
1015 1016
660 1015
645 666
600 626
1011 1012
605 630
1009 1010
579 1009
559 573
520 543
1005 1006
525 547
1003 1004
496 1003
1001 1002
627 641
581 605
998 999
585 608
996 997
513 996
476 490
430 454
992 993
435 458
990 991
413 990
988 989
476 495
440 462
985 986
442 463
983 984
377 983
540 556
508 529
979 980
510 529
977 978
485 977
607 629
572 594
973 974
573 594
971 972
551 971
510 970
489 969
967 968
966 967
467 482
432 452
963 964
434 453
961 962
413 961
398 411
371 387
957 958
371 386
955 956
349 955
953 954
184 202
142 166
950 951
142 165
948 949
120 948
323 341
281 305
944 945
281 304
942 943
219 942
248 259
219 236
938 939
219 235
936 937
196 936
934 935
933 934
311 328
273 295
930 931
273 294
928 929
253 928
181 199
145 167
924 925
145 166
922 923
79 922
55 921
300 317
268 288
917 918
268 287
915 916
212 915
235 247
212 226
911 912
212 225
909 910
192 909
907 908
906 907
344 358
322 336
903 904
322 335
901 902
304 901
288 304
260 278
897 898
260 277
895 896
241 895
893 894
392 407
362 380
890 891
364 381
888 889
345 888
172 187
137 157
884 885
137 156
882 883
71 882
32 48
767 9
878 879
772 15
876 877
875 876
100 112
66 85
872 873
68 86
870 871
758 870
32 47
761 14
866 867
762 16
864 865
863 864
862 863
207 216
186 198
859 860
186 197
857 858
167 857
301 309
280 292
853 854
280 291
851 852
265 851
252 264
225 241
847 848
225 240
845 846
184 845
843 844
843 842
841 842
154 168
124 142
838 839
124 141
836 837
106 836
92 103
64 81
832 833
65 81
830 831
44 830
30 45
724 16
826 827
724 17
824 825
823 824
822 823
139 154
114 130
819 820
114 129
817 818
62 817
44 816
81 92
91 814
58 72
811 812
58 71
809 810
41 809
28 41
704 16
805 806
703 16
803 804
802 803
801 802
72 82
82 800
53 65
797 798
53 64
795 796
38 795
26 38
692 16
791 792
691 16
789 790
788 789
787 788
786 787
197 209
174 188
783 784
174 187
781 782
159 781
151 159
134 144
777 778
134 143
775 776
120 775
773 774
107 119
84 98
770 771
84 97
768 769
71 768
219 230
203 213
764 765
203 212
762 763
189 762
178 189
159 171
758 759
159 170
756 757
146 756
139 146
126 134
752 753
126 133
750 751
114 750
102 113
83 95
746 747
83 94
744 745
71 744
742 743
733 734
244 256
216 232
738 739
217 232
736 737
202 736
192 200
179 187
732 733
179 186
730 731
168 730
728 729
233 246
210 224
725 726
211 224
723 724
196 723
285 299
257 275
719 720
258 275
717 718
238 717
345 365
313 333
713 714
314 333
711 712
294 711
258 710
240 709
707 708
706 707
490 510
620 562
579 704
618 579
701 702
530 550
699 700
530 549
697 698
509 697
695 696
454 477
693 694
454 476
691 692
431 691
485 504
605 550
566 688
603 566
685 686
522 540
683 684
522 539
681 682
503 681
679 680
455 679
453 473
676 677
453 472
674 675
431 674
383 673
358 672
670 671
411 427
377 398
667 668
380 399
665 666
356 665
336 351
305 323
661 662
308 325
659 660
290 659
657 658
398 412
367 386
654 655
370 387
652 653
348 652
454 470
562 526
512 649
560 525
646 647
486 502
644 645
486 501
642 643
469 642
640 641
424 443
638 639
424 442
636 637
406 636
449 464
547 513
500 633
545 512
630 631
478 492
628 629
478 491
626 627
463 626
624 625
425 624
423 439
621 622
423 438
619 620
406 619
368 618
348 617
615 616
390 402
362 379
612 613
365 380
610 611
345 610
384 394
359 374
606 607
362 375
604 605
344 604
328 339
299 315
600 601
302 317
598 599
285 598
596 597
418 430
504 472
462 594
502 471
591 592
442 454
589 590
442 453
587 588
429 587
585 586
394 409
583 584
394 408
581 582
381 581
413 424
489 459
450 578
487 458
575 576
434 444
573 574
434 443
571 572
423 571
569 570
395 569
393 405
566 567
393 404
564 565
381 564
353 563
338 562
560 561
404 413
470 422
412 558
556 557
388 398
554 555
388 397
552 553
348 552
368 377
347 359
548 549
349 360
546 547
335 546
544 545
325 336
302 316
541 542
303 316
539 540
289 539
256 538
239 537
227 238
208 220
533 534
208 219
531 532
195 531
529 530
221 228
203 213
526 527
205 214
524 525
177 524
193 523
167 522
299 307
277 289
518 519
279 290
516 517
230 516
258 268
234 248
512 513
236 249
510 511
222 510
508 509
507 508
506 507
505 506
352 359
413 386
379 503
411 385
500 501
366 374
498 499
366 373
496 497
358 496
494 495
339 347
492 493
339 346
490 491
331 490
323 330
305 315
486 487
307 316
484 485
295 484
482 483
316 321
300 309
479 480
303 310
477 478
293 477
287 294
270 280
473 474
271 280
471 472
261 471
469 470
211 215
195 203
466 467
198 205
464 465
171 464
188 463
163 462
271 275
255 263
458 459
257 264
456 457
216 456
240 248
218 230
452 453
221 232
450 451
210 450
448 449
447 448
446 447
62 70
44 55
443 444
46 55
441 442
31 441
23 33
336 12
437 438
337 14
435 436
434 435
225 232
208 218
431 432
209 218
429 430
200 429
194 198
183 189
425 426
184 189
423 424
177 423
421 422
85 94
69 79
418 419
69 78
416 417
39 416
19 28
307 8
412 413
309 11
410 411
409 410
104 109
93 100
406 407
93 99
404 405
83 404
129 136
113 123
400 401
113 122
398 399
103 398
92 397
83 396
394 395
393 394
144 148
134 140
390 391
134 139
388 389
127 388
121 126
108 116
384 385
108 115
382 383
100 382
380 381
379 380
194 199
184 190
376 377
184 189
374 375
178 374
229 234
275 249
253 371
273 253
368 369
239 245
366 367
239 244
364 365
233 364
362 363
219 225
360 361
219 224
358 359
213 358
208 212
197 203
354 355
198 203
352 353
192 352
350 351
202 205
194 199
347 348
195 198
345 346
191 345
243 223
224 343
241 224
340 341
214 219
338 339
214 218
336 337
199 336
207 209
333 334
233 216
216 332
231 216
329 330
211 214
327 328
211 213
325 326
208 325
323 324
199 203
321 322
199 202
319 320
198 319
202 203
218 203
202 316
314 315
198 200
312 313
198 199
310 311
193 310
308 309
169 173
153 161
305 306
154 161
303 304
137 303
121 302
187 188
183 185
298 299
183 184
296 297
170 296
179 181
171 175
292 293
172 175
290 291
167 290
288 289
287 288
145 147
137 141
284 285
138 141
282 283
134 282
130 132
123 127
278 279
123 126
276 277
106 276
274 275
150 154
139 145
271 272
140 145
269 270
135 269
96 99
89 93
265 266
89 92
263 264
61 263
52 262
45 49
28 37
258 259
31 38
256 257
142 256
15 22
143 4
252 253
145 7
250 251
249 250
248 249
208 209
206 204
207 208
206 245
204 243
241 242
241 242
38 42
27 33
238 239
28 33
236 237
19 236
14 20
135 7
232 233
135 8
230 231
229 230
52 59
39 47
226 227
39 46
224 225
32 224
28 31
20 25
220 221
21 24
218 219
14 218
11 15
115 5
214 215
115 6
212 213
211 212
210 211
18 19
12 16
207 208
13 15
205 206
101 205
7 10
100 1
201 202
101 3
199 200
198 199
67 68
63 65
195 196
63 64
193 194
60 193
24 28
13 19
189 190
13 18
187 188
10 187
49 52
38 44
183 184
38 43
181 182
27 181
32 33
27 30
177 178
27 29
175 176
22 175
173 174
172 173
37 39
30 34
169 170
30 33
167 168
27 167
26 166
23 165
19 22
12 16
161 162
12 15
159 160
9 159
5 7
53 2
155 156
52 2
153 154
152 153
151 152
112 111
107 109
108 148
147 148
9 10
16 17
12 14
143 144
12 13
141 142
10 141
10 140
9 139
137 138
5 7
135 136
5 6
133 134
4 133
2 3
31 0
129 130
30 0
127 128
126 127
18 20
10 14
123 124
10 13
121 122
2 121
0 120
5 6
1 3
116 117
1 2
114 115
0 114
112 113
12 13
8 10
109 110
8 9
107 108
6 107
5 6
1 3
103 104
1 2
101 102
0 101
99 100
3 4
92 93
91 97
90 96
87 90
54 94
62 93
54 92
53 91
53 90
53 89
53 88
53 87
53 86
53 85
53 84
52 83
51 82
50 81
49 80
48 79
47 78
46 77
45 76
44 75
43 74
42 73
41 72
40 71
39 70
38 69
37 68
36 67
35 66
34 65
33 64
32 63
31 62
30 61
29 60
28 59
27 58
26 57
25 56
24 55
23 54
22 53
21 52
47 48
41 42
40 49
20 46
19 47
18 46
17 45
16 44
15 43
14 42
13 41
12 40
11 39
10 38
9 37
8 36
7 35
6 34
5 33
4 32
3 31
3 30
3 29
3 28
3 27
3 26
3 25
3 24
3 23
3 22
3 21
3 20
3 19
3 18
3 17
3 16
3 15
3 14
3 13
3 12
10 11
3 10
3 9
3 8
5 7
3 6
4 5
3 4
2 3
1 2
0 1


==> anc/orders/m14.order <==
2400 1450
0 2 4 6 8 10
-1 S 1397
-1 S 1398
-1 S 1399
-1 S 1400
-1 S 1401
-1 S 1402
-1 S 1403
-1 S 1404
-1 S 1405
-1 S 1406
-1 S 1407
-1 S 1408
-1 S 1409
-1 S 1410
-1 S 1411
-1 S 1412
-1 S 1413
-1 S 1414
-1 S 1415
-1 S 1416
-1 S 1417
-1 S 1418
-1 S 1419
-1 S 1420
-1 S 1421
-1 S 1422
-1 S 1423
-1 S 1424
-1 S 1425
-1 S 1426
-1 S 1427
-1 S 1428
-1 S 1429
-1 S 1430
-1 S 1431
-1 S 1432
-1 S 1433
-1 S 1434
-1 S 1435
-1 S 1436
-1 S 1437
-1 S 1438
-1 S 1439
-1 S 1440
-1 S 1441
-1 S 1442
-1 S 1443
-1 S 1444
-1 S 1445
-1 S 1446
-1 S 1447
-1 S 1448
-1 S 1449
0 N 0 1296 1397
0 N 1 1349 1398
0 N 2 1298 1399
0 N 3 1351 1400
0 N 4 1350 1401
0 N 5 1353 1402
0 N 6 1355 1403
0 N 7 1352 1404
0 N 8 1357 1405
0 N 9 1354 1406
0 N 10 1359 1407
0 N 11 1307 1408
0 N 12 1361 1409
0 N 13 1356 1410
0 N 14 1363 1411
0 N 15 1358 1412
0 N 16 1365 1413
0 N 17 1360 1414
0 N 18 1367 1415
0 N 19 1315 1416
0 N 20 1369 1417
0 N 21 1362 1418
0 N 22 1371 1419
0 N 23 1364 1420
0 N 24 1373 1421
0 N 25 1366 1422
0 N 26 1375 1423
0 N 27 1368 1424
0 N 28 1324 1425
0 N 29 1377 1426
0 N 30 1370 1427
0 N 31 1379 1428
0 N 32 1372 1429
0 N 33 1381 1430
0 N 34 1374 1431
0 N 35 1383 1432
0 N 36 1376 1433
0 N 37 1378 1434
0 N 38 1385 1435
0 N 39 1380 1436
0 N 40 1387 1437
0 N 41 1382 1438
0 N 42 1389 1439
0 N 43 1384 1440
0 N 44 1386 1441
0 N 45 1391 1442
0 N 46 1388 1443
0 N 47 1393 1444
0 N 48 1390 1445
0 N 49 1392 1446
0 N 50 1395 1447
0 N 51 1394 1448
0 N 52 1396 1449
1 D 1 1349
1 D 3 1351
1 D 4 1350
1 D 5 1353
1 D 6 1355
1 D 7 1352
1 D 8 1357
1 D 9 1354
1 D 10 1359
1 D 12 1361
1 D 13 1356
1 D 14 1363
1 D 15 1358
1 D 16 1365
1 D 17 1360
1 D 18 1367
1 D 20 1369
1 D 21 1362
1 D 22 1371
1 D 23 1364
1 D 24 1373
1 D 25 1366
1 D 26 1375
1 D 27 1368
1 D 29 1377
1 D 30 1370
1 D 31 1379
1 D 32 1372
1 D 33 1381
1 D 34 1374
1 D 35 1383
1 D 36 1376
1 D 37 1378
1 D 38 1385
1 D 39 1380
1 D 40 1387
1 D 41 1382
1 D 42 1389
1 D 43 1384
1 D 44 1386
1 D 45 1391
1 D 46 1388
1 D 47 1393
1 D 48 1390
1 D 49 1392
1 D 50 1395
1 D 51 1394
1 D 52 1396
2 T 1 4 1297 1300 1349 1350
2 T 3 7 1299 1303 1351 1352
2 T 5 9 1301 1305 1353 1354
2 T 6 13 1302 1309 1355 1356
2 T 8 15 1304 1311 1357 1358
2 T 10 17 1306 1313 1359 1360
2 T 12 21 1308 1317 1361 1362
2 T 14 23 1310 1319 1363 1364
2 T 16 25 1312 1321 1365 1366
2 T 18 27 1314 1323 1367 1368
2 T 20 30 1316 1326 1369 1370
2 T 22 32 1318 1328 1371 1372
2 T 24 34 1320 1330 1373 1374
2 T 26 36 1322 1332 1375 1376
2 T 29 37 1325 1333 1377 1378
2 T 31 39 1327 1335 1379 1380
2 T 33 41 1329 1337 1381 1382
2 T 35 43 1331 1339 1383 1384
2 T 38 44 1334 1340 1385 1386
2 T 40 46 1336 1342 1387 1388
2 T 42 48 1338 1344 1389 1390
2 T 45 49 1341 1345 1391 1392
2 T 47 51 1343 1347 1393 1394
2 T 50 52 1346 1348 1395 1396
3 D 1 1297
3 D 3 1299
3 D 4 1300
3 D 5 1301
3 D 6 1302
3 D 7 1303
3 D 8 1304
3 D 9 1305
3 D 10 1306
3 D 12 1308
3 D 13 1309
3 D 14 1310
3 D 15 1311
3 D 16 1312
3 D 17 1313
3 D 18 1314
3 D 20 1316
3 D 21 1317
3 D 22 1318
3 D 23 1319
3 D 24 1320
3 D 25 1321
3 D 26 1322
3 D 27 1323
3 D 29 1325
3 D 30 1326
3 D 31 1327
3 D 32 1328
3 D 33 1329
3 D 34 1330
3 D 35 1331
3 D 36 1332
3 D 37 1333
3 D 38 1334
3 D 39 1335
3 D 40 1336
3 D 41 1337
3 D 42 1338
3 D 43 1339
3 D 44 1340
3 D 45 1341
3 D 46 1342
3 D 47 1343
3 D 48 1344
3 D 49 1345
3 D 50 1346
3 D 51 1347
3 D 52 1348
4 N 0 1258 1296
4 N 1 1206 1297
4 N 2 1260 1298
4 N 3 1259 1299
4 N 4 1262 1300
4 N 5 1210 1301
4 N 6 1261 1302
4 N 7 1264 1303
4 N 8 1263 1304
4 N 9 1266 1305
4 N 10 1215 1306
4 N 11 1268 1307
4 N 12 1217 1308
4 N 13 1270 1309
4 N 14 1265 1310
4 N 15 1272 1311
4 N 16 1267 1312
4 N 17 1274 1313
4 N 18 1223 1314
4 N 19 1276 1315
4 N 20 1269 1316
4 N 21 1278 1317
4 N 22 1271 1318
4 N 23 1280 1319
4 N 24 1273 1320
4 N 25 1282 1321
4 N 26 1275 1322
4 N 27 1232 1323
4 N 28 1233 1324
4 N 29 1277 1325
4 N 30 1284 1326
4 N 31 1279 1327
4 N 32 1286 1328
4 N 33 1281 1329
4 N 34 1288 1330
4 N 35 1283 1331
4 N 36 1241 1332
4 N 37 1242 1333
4 N 38 1285 1334
4 N 39 1290 1335
4 N 40 1287 1336
4 N 41 1292 1337
4 N 42 1289 1338
4 N 43 1248 1339
4 N 44 1249 1340
4 N 45 1291 1341
4 N 46 1294 1342
4 N 47 1293 1343
4 N 48 1253 1344
4 N 49 1254 1345
4 N 50 1295 1346
4 N 51 1256 1347
4 N 52 1257 1348
5 D 0 1258
5 D 2 1260
5 D 3 1259
5 D 4 1262
5 D 6 1261
5 D 7 1264
5 D 8 1263
5 D 9 1266
5 D 11 1268
5 D 13 1270
5 D 14 1265
5 D 15 1272
5 D 16 1267
5 D 17 1274
5 D 19 1276
5 D 20 1269
5 D 21 1278
5 D 22 1271
5 D 23 1280
5 D 24 1273
5 D 25 1282
5 D 26 1275
5 D 29 1277
5 D 30 1284
5 D 31 1279
5 D 32 1286
5 D 33 1281
5 D 34 1288
5 D 35 1283
5 D 38 1285
5 D 39 1290
5 D 40 1287
5 D 41 1292
5 D 42 1289
5 D 45 1291
5 D 46 1294
5 D 47 1293
5 D 50 1295
6 T 0 3 1205 1208 1258 1259
6 T 2 6 1207 1211 1260 1261
6 T 4 8 1209 1213 1262 1263
6 T 7 14 1212 1219 1264 1265
6 T 9 16 1214 1221 1266 1267
6 T 11 20 1216 1225 1268 1269
6 T 13 22 1218 1227 1270 1271
6 T 15 24 1220 1229 1272 1273
6 T 17 26 1222 1231 1274 1275
6 T 19 29 1224 1234 1276 1277
6 T 21 31 1226 1236 1278 1279
6 T 23 33 1228 1238 1280 1281
6 T 25 35 1230 1240 1282 1283
6 T 30 38 1235 1243 1284 1285
6 T 32 40 1237 1245 1286 1287
6 T 34 42 1239 1247 1288 1289
6 T 39 45 1244 1250 1290 1291
6 T 41 47 1246 1252 1292 1293
6 T 46 50 1251 1255 1294 1295
7 D 0 1205
7 D 2 1207
7 D 3 1208
7 D 4 1209
7 D 6 1211
7 D 7 1212
7 D 8 1213
7 D 9 1214
7 D 11 1216
7 D 13 1218
7 D 14 1219
7 D 15 1220
7 D 16 1221
7 D 17 1222
7 D 19 1224
7 D 20 1225
7 D 21 1226
7 D 22 1227
7 D 23 1228
7 D 24 1229
7 D 25 1230
7 D 26 1231
7 D 29 1234
7 D 30 1235
7 D 31 1236
7 D 32 1237
7 D 33 1238
7 D 34 1239
7 D 35 1240
7 D 38 1243
7 D 39 1244
7 D 40 1245
7 D 41 1246
7 D 42 1247
7 D 45 1250
7 D 46 1251
7 D 47 1252
7 D 50 1255
8 N 0 1159 1205
8 N 1 1160 1206
8 N 2 1161 1207
8 N 3 1162 1208
8 N 4 1163 1209
8 N 5 1164 1210
8 N 6 1112 1211
8 N 7 1165 1212
8 N 8 1166 1213
8 N 9 1167 1214
8 N 10 1168 1215
8 N 11 1169 1216
8 N 12 1170 1217
8 N 13 1171 1218
8 N 14 1172 1219
8 N 15 1173 1220
8 N 16 1174 1221
8 N 17 1175 1222
8 N 18 1176 1223
8 N 19 1177 1224
8 N 20 1178 1225
8 N 21 1179 1226
8 N 22 1180 1227
8 N 23 1181 1228
8 N 24 1182 1229
8 N 25 1183 1230
8 N 26 1184 1231
8 N 27 1133 1232
8 N 28 1185 1233
8 N 29 1186 1234
8 N 30 1187 1235
8 N 31 1188 1236
8 N 32 1189 1237
8 N 33 1190 1238
8 N 34 1191 1239
8 N 35 1192 1240
8 N 36 1142 1241
8 N 37 1193 1242
8 N 38 1194 1243
8 N 39 1195 1244
8 N 40 1196 1245
8 N 41 1197 1246
8 N 42 1198 1247
8 N 43 1149 1248
8 N 44 1199 1249
8 N 45 1200 1250
8 N 46 1201 1251
8 N 47 1202 1252
8 N 48 1154 1253
8 N 49 1203 1254
8 N 50 1204 1255
8 N 51 1157 1256
8 N 52 1158 1257
9 D 0 1159
9 D 1 1160
9 D 2 1161
9 D 3 1162
9 D 4 1163
9 D 5 1164
9 D 7 1165
9 D 8 1166
9 D 9 1167
9 D 10 1168
9 D 11 1169
9 D 12 1170
9 D 13 1171
9 D 14 1172
9 D 15 1173
9 D 16 1174
9 D 17 1175
9 D 18 1176
9 D 19 1177
9 D 20 1178
9 D 21 1179
9 D 22 1180
9 D 23 1181
9 D 24 1182
9 D 25 1183
9 D 26 1184
9 D 28 1185
9 D 29 1186
9 D 30 1187
9 D 31 1188
9 D 32 1189
9 D 33 1190
9 D 34 1191
9 D 35 1192
9 D 37 1193
9 D 38 1194
9 D 39 1195
9 D 40 1196
9 D 41 1197
9 D 42 1198
9 D 44 1199
9 D 45 1200
9 D 46 1201
9 D 47 1202
9 D 49 1203
9 D 50 1204
10 T 0 1 1106 1107 1159 1160
10 T 2 3 1108 1109 1161 1162
10 T 4 5 1110 1111 1163 1164
10 T 7 8 1113 1114 1165 1166
10 T 9 10 1115 1116 1167 1168
10 T 11 12 1117 1118 1169 1170
10 T 13 14 1119 1120 1171 1172
10 T 15 16 1121 1122 1173 1174
10 T 17 18 1123 1124 1175 1176
10 T 19 20 1125 1126 1177 1178
10 T 21 22 1127 1128 1179 1180
10 T 23 24 1129 1130 1181 1182
10 T 25 26 1131 1132 1183 1184
10 T 28 29 1134 1135 1185 1186
10 T 30 31 1136 1137 1187 1188
10 T 32 33 1138 1139 1189 1190
10 T 34 35 1140 1141 1191 1192
10 T 37 38 1143 1144 1193 1194
10 T 39 40 1145 1146 1195 1196
10 T 41 42 1147 1148 1197 1198
10 T 44 45 1150 1151 1199 1200
10 T 46 47 1152 1153 1201 1202
10 T 49 50 1155 1156 1203 1204
11 D 0 1106
11 D 1 1107
11 D 2 1108
11 D 3 1109
11 D 4 1110
11 D 5 1111
11 D 7 1113
11 D 8 1114
11 D 9 1115
11 D 10 1116
11 D 11 1117
11 D 12 1118
11 D 13 1119
11 D 14 1120
11 D 15 1121
11 D 16 1122
11 D 17 1123
11 D 18 1124
11 D 19 1125
11 D 20 1126
11 D 21 1127
11 D 22 1128
11 D 23 1129
11 D 24 1130
11 D 25 1131
11 D 26 1132
11 D 28 1134
11 D 29 1135
11 D 30 1136
11 D 31 1137
11 D 32 1138
11 D 33 1139
11 D 34 1140
11 D 35 1141
11 D 37 1143
11 D 38 1144
11 D 39 1145
11 D 40 1146
11 D 41 1147
11 D 42 1148
11 D 44 1150
11 D 45 1151
11 D 46 1152
11 D 47 1153
11 D 49 1155
11 D 50 1156
12 N 0 1013 1106
12 N 1 1014 1107
12 N 2 1015 1108
12 N 3 1066 1109
12 N 4 1067 1110
12 N 5 1018 1111
12 N 6 1068 1112
12 N 7 1069 1113
12 N 8 1070 1114
12 N 9 1071 1115
12 N 10 1023 1116
12 N 11 1024 1117
12 N 12 1072 1118
12 N 13 1073 1119
12 N 14 1074 1120
12 N 15 1075 1121
12 N 16 1076 1122
12 N 17 1077 1123
12 N 18 1031 1124
12 N 19 1032 1125
12 N 20 1078 1126
12 N 21 1079 1127
12 N 22 1080 1128
12 N 23 1081 1129
12 N 24 1082 1130
12 N 25 1083 1131
12 N 26 1084 1132
12 N 27 1085 1133
12 N 28 1041 1134
12 N 29 1086 1135
12 N 30 1087 1136
12 N 31 1088 1137
12 N 32 1089 1138
12 N 33 1090 1139
12 N 34 1091 1140
12 N 35 1092 1141
12 N 36 1093 1142
12 N 37 1050 1143
12 N 38 1094 1144
12 N 39 1095 1145
12 N 40 1096 1146
12 N 41 1097 1147
12 N 42 1098 1148
12 N 43 1099 1149
12 N 44 1057 1150
12 N 45 1100 1151
12 N 46 1101 1152
12 N 47 1102 1153
12 N 48 1103 1154
12 N 49 1062 1155
12 N 50 1104 1156
12 N 51 1105 1157
12 N 52 1065 1158
13 D 3 1066
13 D 4 1067
13 D 6 1068
13 D 7 1069
13 D 8 1070
13 D 9 1071
13 D 12 1072
13 D 13 1073
13 D 14 1074
13 D 15 1075
13 D 16 1076
13 D 17 1077
13 D 20 1078
13 D 21 1079
13 D 22 1080
13 D 23 1081
13 D 24 1082
13 D 25 1083
13 D 26 1084
13 D 27 1085
13 D 29 1086
13 D 30 1087
13 D 31 1088
13 D 32 1089
13 D 33 1090
13 D 34 1091
13 D 35 1092
13 D 36 1093
13 D 38 1094
13 D 39 1095
13 D 40 1096
13 D 41 1097
13 D 42 1098
13 D 43 1099
13 D 45 1100
13 D 46 1101
13 D 47 1102
13 D 48 1103
13 D 50 1104
13 D 51 1105
14 T 3 4 1016 1017 1066 1067
14 T 6 7 1019 1020 1068 1069
14 T 8 9 1021 1022 1070 1071
14 T 12 13 1025 1026 1072 1073
14 T 14 15 1027 1028 1074 1075
14 T 16 17 1029 1030 1076 1077
14 T 20 21 1033 1034 1078 1079
14 T 22 23 1035 1036 1080 1081
14 T 24 25 1037 1038 1082 1083
14 T 26 27 1039 1040 1084 1085
14 T 29 30 1042 1043 1086 1087
14 T 31 32 1044 1045 1088 1089
14 T 33 34 1046 1047 1090 1091
14 T 35 36 1048 1049 1092 1093
14 T 38 39 1051 1052 1094 1095
14 T 40 41 1053 1054 1096 1097
14 T 42 43 1055 1056 1098 1099
14 T 45 46 1058 1059 1100 1101
14 T 47 48 1060 1061 1102 1103
14 T 50 51 1063 1064 1104 1105
15 D 3 1016
15 D 4 1017
15 D 6 1019
15 D 7 1020
15 D 8 1021
15 D 9 1022
15 D 12 1025
15 D 13 1026
15 D 14 1027
15 D 15 1028
15 D 16 1029
15 D 17 1030
15 D 20 1033
15 D 21 1034
15 D 22 1035
15 D 23 1036
15 D 24 1037
15 D 25 1038
15 D 26 1039
15 D 27 1040
15 D 29 1042
15 D 30 1043
15 D 31 1044
15 D 32 1045
15 D 33 1046
15 D 34 1047
15 D 35 1048
15 D 36 1049
15 D 38 1051
15 D 39 1052
15 D 40 1053
15 D 41 1054
15 D 42 1055
15 D 43 1056
15 D 45 1058
15 D 46 1059
15 D 47 1060
15 D 48 1061
15 D 50 1063
15 D 51 1064
16 N 0 967 1013
16 N 1 968 1014
16 N 2 969 1015
16 N 3 970 1016
16 N 4 971 1017
16 N 5 972 1018
16 N 6 920 1019
16 N 7 973 1020
16 N 8 974 1021
16 N 9 975 1022
16 N 10 976 1023
16 N 11 977 1024
16 N 12 978 1025
16 N 13 979 1026
16 N 14 980 1027
16 N 15 981 1028
16 N 16 982 1029
16 N 17 983 1030
16 N 18 984 1031
16 N 19 985 1032
16 N 20 986 1033
16 N 21 987 1034
16 N 22 988 1035
16 N 23 989 1036
16 N 24 990 1037
16 N 25 991 1038
16 N 26 992 1039
16 N 27 941 1040
16 N 28 993 1041
16 N 29 994 1042
16 N 30 995 1043
16 N 31 996 1044
16 N 32 997 1045
16 N 33 998 1046
16 N 34 999 1047
16 N 35 1000 1048
16 N 36 950 1049
16 N 37 1001 1050
16 N 38 1002 1051
16 N 39 1003 1052
16 N 40 1004 1053
16 N 41 1005 1054
16 N 42 1006 1055
16 N 43 957 1056
16 N 44 1007 1057
16 N 45 1008 1058
16 N 46 1009 1059
16 N 47 1010 1060
16 N 48 962 1061
16 N 49 1011 1062
16 N 50 1012 1063
16 N 51 965 1064
16 N 52 966 1065
17 D 0 967
17 D 1 968
17 D 2 969
17 D 3 970
17 D 4 971
17 D 5 972
17 D 7 973
17 D 8 974
17 D 9 975
17 D 10 976
17 D 11 977
17 D 12 978
17 D 13 979
17 D 14 980
17 D 15 981
17 D 16 982
17 D 17 983
17 D 18 984
17 D 19 985
17 D 20 986
17 D 21 987
17 D 22 988
17 D 23 989
17 D 24 990
17 D 25 991
17 D 26 992
17 D 28 993
17 D 29 994
17 D 30 995
17 D 31 996
17 D 32 997
17 D 33 998
17 D 34 999
17 D 35 1000
17 D 37 1001
17 D 38 1002
17 D 39 1003
17 D 40 1004
17 D 41 1005
17 D 42 1006
17 D 44 1007
17 D 45 1008
17 D 46 1009
17 D 47 1010
17 D 49 1011
17 D 50 1012
18 T 0 1 914 915 967 968
18 T 2 3 916 917 969 970
18 T 4 5 918 919 971 972
18 T 7 8 921 922 973 974
18 T 9 10 923 924 975 976
18 T 11 12 925 926 977 978
18 T 13 14 927 928 979 980
18 T 15 16 929 930 981 982
18 T 17 18 931 932 983 984
18 T 19 20 933 934 985 986
18 T 21 22 935 936 987 988
18 T 23 24 937 938 989 990
18 T 25 26 939 940 991 992
18 T 28 29 942 943 993 994
18 T 30 31 944 945 995 996
18 T 32 33 946 947 997 998
18 T 34 35 948 949 999 1000
18 T 37 38 951 952 1001 1002
18 T 39 40 953 954 1003 1004
18 T 41 42 955 956 1005 1006
18 T 44 45 958 959 1007 1008
18 T 46 47 960 961 1009 1010
18 T 49 50 963 964 1011 1012
19 D 0 914
19 D 1 915
19 D 2 916
19 D 3 917
19 D 4 918
19 D 5 919
19 D 7 921
19 D 8 922
19 D 9 923
19 D 10 924
19 D 11 925
19 D 12 926
19 D 13 927
19 D 14 928
19 D 15 929
19 D 16 930
19 D 17 931
19 D 18 932
19 D 19 933
19 D 20 934
19 D 21 935
19 D 22 936
19 D 23 937
19 D 24 938
19 D 25 939
19 D 26 940
19 D 28 942
19 D 29 943
19 D 30 944
19 D 31 945
19 D 32 946
19 D 33 947
19 D 34 948
19 D 35 949
19 D 37 951
19 D 38 952
19 D 39 953
19 D 40 954
19 D 41 955
19 D 42 956
19 D 44 958
19 D 45 959
19 D 46 960
19 D 47 961
19 D 49 963
19 D 50 964
20 N 0 821 914
20 N 1 822 915
20 N 2 823 916
20 N 3 874 917
20 N 4 875 918
20 N 5 826 919
20 N 6 876 920
20 N 7 877 921
20 N 8 878 922
20 N 9 879 923
20 N 10 831 924
20 N 11 832 925
20 N 12 880 926
20 N 13 881 927
20 N 14 882 928
20 N 15 883 929
20 N 16 884 930
20 N 17 885 931
20 N 18 839 932
20 N 19 840 933
20 N 20 886 934
20 N 21 887 935
20 N 22 888 936
20 N 23 889 937
20 N 24 890 938
20 N 25 891 939
20 N 26 892 940
20 N 27 893 941
20 N 28 849 942
20 N 29 894 943
20 N 30 895 944
20 N 31 896 945
20 N 32 897 946
20 N 33 898 947
20 N 34 899 948
20 N 35 900 949
20 N 36 901 950
20 N 37 858 951
20 N 38 902 952
20 N 39 903 953
20 N 40 904 954
20 N 41 905 955
20 N 42 906 956
20 N 43 907 957
20 N 44 865 958
20 N 45 908 959
20 N 46 909 960
20 N 47 910 961
20 N 48 911 962
20 N 49 870 963
20 N 50 912 964
20 N 51 913 965
20 N 52 873 966
21 D 3 874
21 D 4 875
21 D 6 876
21 D 7 877
21 D 8 878
21 D 9 879
21 D 12 880
21 D 13 881
21 D 14 882
21 D 15 883
21 D 16 884
21 D 17 885
21 D 20 886
21 D 21 887
21 D 22 888
21 D 23 889
21 D 24 890
21 D 25 891
21 D 26 892
21 D 27 893
21 D 29 894
21 D 30 895
21 D 31 896
21 D 32 897
21 D 33 898
21 D 34 899
21 D 35 900
21 D 36 901
21 D 38 902
21 D 39 903
21 D 40 904
21 D 41 905
21 D 42 906
21 D 43 907
21 D 45 908
21 D 46 909
21 D 47 910
21 D 48 911
21 D 50 912
21 D 51 913
22 T 3 4 824 825 874 875
22 T 6 7 827 828 876 877
22 T 8 9 829 830 878 879
22 T 12 13 833 834 880 881
22 T 14 15 835 836 882 883
22 T 16 17 837 838 884 885
22 T 20 21 841 842 886 887
22 T 22 23 843 844 888 889
22 T 24 25 845 846 890 891
22 T 26 27 847 848 892 893
22 T 29 30 850 851 894 895
22 T 31 32 852 853 896 897
22 T 33 34 854 855 898 899
22 T 35 36 856 857 900 901
22 T 38 39 859 860 902 903
22 T 40 41 861 862 904 905
22 T 42 43 863 864 906 907
22 T 45 46 866 867 908 909
22 T 47 48 868 869 910 911
22 T 50 51 871 872 912 913
23 D 3 824
23 D 4 825
23 D 6 827
23 D 7 828
23 D 8 829
23 D 9 830
23 D 12 833
23 D 13 834
23 D 14 835
23 D 15 836
23 D 16 837
23 D 17 838
23 D 20 841
23 D 21 842
23 D 22 843
23 D 23 844
23 D 24 845
23 D 25 846
23 D 26 847
23 D 27 848
23 D 29 850
23 D 30 851
23 D 31 852
23 D 32 853
23 D 33 854
23 D 34 855
23 D 35 856
23 D 36 857
23 D 38 859
23 D 39 860
23 D 40 861
23 D 41 862
23 D 42 863
23 D 43 864
23 D 45 866
23 D 46 867
23 D 47 868
23 D 48 869
23 D 50 871
23 D 51 872
24 N 0 720 821
24 N 1 773 822
24 N 2 722 823
24 N 3 775 824
24 N 4 774 825
24 N 5 777 826
24 N 6 779 827
24 N 7 776 828
24 N 8 781 829
24 N 9 778 830
24 N 10 783 831
24 N 11 731 832
24 N 12 785 833
24 N 13 780 834
24 N 14 787 835
24 N 15 782 836
24 N 16 789 837
24 N 17 784 838
24 N 18 791 839
24 N 19 739 840
24 N 20 793 841
24 N 21 786 842
24 N 22 795 843
24 N 23 788 844
24 N 24 797 845
24 N 25 790 846
24 N 26 799 847
24 N 27 792 848
24 N 28 748 849
24 N 29 801 850
24 N 30 794 851
24 N 31 803 852
24 N 32 796 853
24 N 33 805 854
24 N 34 798 855
24 N 35 807 856
24 N 36 800 857
24 N 37 802 858
24 N 38 809 859
24 N 39 804 860
24 N 40 811 861
24 N 41 806 862
24 N 42 813 863
24 N 43 808 864
24 N 44 810 865
24 N 45 815 866
24 N 46 812 867
24 N 47 817 868
24 N 48 814 869
24 N 49 816 870
24 N 50 819 871
24 N 51 818 872
24 N 52 820 873
25 D 1 773
25 D 3 775
25 D 4 774
25 D 5 777
25 D 6 779
25 D 7 776
25 D 8 781
25 D 9 778
25 D 10 783
25 D 12 785
25 D 13 780
25 D 14 787
25 D 15 782
25 D 16 789
25 D 17 784
25 D 18 791
25 D 20 793
25 D 21 786
25 D 22 795
25 D 23 788
25 D 24 797
25 D 25 790
25 D 26 799
25 D 27 792
25 D 29 801
25 D 30 794
25 D 31 803
25 D 32 796
25 D 33 805
25 D 34 798
25 D 35 807
25 D 36 800
25 D 37 802
25 D 38 809
25 D 39 804
25 D 40 811
25 D 41 806
25 D 42 813
25 D 43 808
25 D 44 810
25 D 45 815
25 D 46 812
25 D 47 817
25 D 48 814
25 D 49 816
25 D 50 819
25 D 51 818
25 D 52 820
26 T 1 4 721 724 773 774
26 T 3 7 723 727 775 776
26 T 5 9 725 729 777 778
26 T 6 13 726 733 779 780
26 T 8 15 728 735 781 782
26 T 10 17 730 737 783 784
26 T 12 21 732 741 785 786
26 T 14 23 734 743 787 788
26 T 16 25 736 745 789 790
26 T 18 27 738 747 791 792
26 T 20 30 740 750 793 794
26 T 22 32 742 752 795 796
26 T 24 34 744 754 797 798
26 T 26 36 746 756 799 800
26 T 29 37 749 757 801 802
26 T 31 39 751 759 803 804
26 T 33 41 753 761 805 806
26 T 35 43 755 763 807 808
26 T 38 44 758 764 809 810
26 T 40 46 760 766 811 812
26 T 42 48 762 768 813 814
26 T 45 49 765 769 815 816
26 T 47 51 767 771 817 818
26 T 50 52 770 772 819 820
27 D 1 721
27 D 3 723
27 D 4 724
27 D 5 725
27 D 6 726
27 D 7 727
27 D 8 728
27 D 9 729
27 D 10 730
27 D 12 732
27 D 13 733
27 D 14 734
27 D 15 735
27 D 16 736
27 D 17 737
27 D 18 738
27 D 20 740
27 D 21 741
27 D 22 742
27 D 23 743
27 D 24 744
27 D 25 745
27 D 26 746
27 D 27 747
27 D 29 749
27 D 30 750
27 D 31 751
27 D 32 752
27 D 33 753
27 D 34 754
27 D 35 755
27 D 36 756
27 D 37 757
27 D 38 758
27 D 39 759
27 D 40 760
27 D 41 761
27 D 42 762
27 D 43 763
27 D 44 764
27 D 45 765
27 D 46 766
27 D 47 767
27 D 48 768
27 D 49 769
27 D 50 770
27 D 51 771
27 D 52 772
28 N 0 682 720
28 N 1 630 721
28 N 2 684 722
28 N 3 683 723
28 N 4 686 724
28 N 5 634 725
28 N 6 685 726
28 N 7 688 727
28 N 8 687 728
28 N 9 690 729
28 N 10 639 730
28 N 11 692 731
28 N 12 641 732
28 N 13 694 733
28 N 14 689 734
28 N 15 696 735
28 N 16 691 736
28 N 17 698 737
28 N 18 647 738
28 N 19 700 739
28 N 20 693 740
28 N 21 702 741
28 N 22 695 742
28 N 23 704 743
28 N 24 697 744
28 N 25 706 745
28 N 26 699 746
28 N 27 656 747
28 N 28 657 748
28 N 29 701 749
28 N 30 708 750
28 N 31 703 751
28 N 32 710 752
28 N 33 705 753
28 N 34 712 754
28 N 35 707 755
28 N 36 665 756
28 N 37 666 757
28 N 38 709 758
28 N 39 714 759
28 N 40 711 760
28 N 41 716 761
28 N 42 713 762
28 N 43 672 763
28 N 44 673 764
28 N 45 715 765
28 N 46 718 766
28 N 47 717 767
28 N 48 677 768
28 N 49 678 769
28 N 50 719 770
28 N 51 680 771
28 N 52 681 772
29 D 0 682
29 D 2 684
29 D 3 683
29 D 4 686
29 D 6 685
29 D 7 688
29 D 8 687
29 D 9 690
29 D 11 692
29 D 13 694
29 D 14 689
29 D 15 696
29 D 16 691
29 D 17 698
29 D 19 700
29 D 20 693
29 D 21 702
29 D 22 695
29 D 23 704
29 D 24 697
29 D 25 706
29 D 26 699
29 D 29 701
29 D 30 708
29 D 31 703
29 D 32 710
29 D 33 705
29 D 34 712
29 D 35 707
29 D 38 709
29 D 39 714
29 D 40 711
29 D 41 716
29 D 42 713
29 D 45 715
29 D 46 718
29 D 47 717
29 D 50 719
30 T 0 3 629 632 682 683
30 T 2 6 631 635 684 685
30 T 4 8 633 637 686 687
30 T 7 14 636 643 688 689
30 T 9 16 638 645 690 691
30 T 11 20 640 649 692 693
30 T 13 22 642 651 694 695
30 T 15 24 644 653 696 697
30 T 17 26 646 655 698 699
30 T 19 29 648 658 700 701
30 T 21 31 650 660 702 703
30 T 23 33 652 662 704 705
30 T 25 35 654 664 706 707
30 T 30 38 659 667 708 709
30 T 32 40 661 669 710 711
30 T 34 42 663 671 712 713
30 T 39 45 668 674 714 715
30 T 41 47 670 676 716 717
30 T 46 50 675 679 718 719
31 D 0 629
31 D 2 631
31 D 3 632
31 D 4 633
31 D 6 635
31 D 7 636
31 D 8 637
31 D 9 638
31 D 11 640
31 D 13 642
31 D 14 643
31 D 15 644
31 D 16 645
31 D 17 646
31 D 19 648
31 D 20 649
31 D 21 650
31 D 22 651
31 D 23 652
31 D 24 653
31 D 25 654
31 D 26 655
31 D 29 658
31 D 30 659
31 D 31 660
31 D 32 661
31 D 33 662
31 D 34 663
31 D 35 664
31 D 38 667
31 D 39 668
31 D 40 669
31 D 41 670
31 D 42 671
31 D 45 674
31 D 46 675
31 D 47 676
31 D 50 679
32 N 0 528 629
32 N 1 581 630
32 N 2 530 631
32 N 3 583 632
32 N 4 582 633
32 N 5 585 634
32 N 6 587 635
32 N 7 584 636
32 N 8 589 637
32 N 9 586 638
32 N 10 591 639
32 N 11 539 640
32 N 12 593 641
32 N 13 588 642
32 N 14 595 643
32 N 15 590 644
32 N 16 597 645
32 N 17 592 646
32 N 18 599 647
32 N 19 547 648
32 N 20 601 649
32 N 21 594 650
32 N 22 603 651
32 N 23 596 652
32 N 24 605 653
32 N 25 598 654
32 N 26 607 655
32 N 27 600 656
32 N 28 556 657
32 N 29 609 658
32 N 30 602 659
32 N 31 611 660
32 N 32 604 661
32 N 33 613 662
32 N 34 606 663
32 N 35 615 664
32 N 36 608 665
32 N 37 610 666
32 N 38 617 667
32 N 39 612 668
32 N 40 619 669
32 N 41 614 670
32 N 42 621 671
32 N 43 616 672
32 N 44 618 673
32 N 45 623 674
32 N 46 620 675
32 N 47 625 676
32 N 48 622 677
32 N 49 624 678
32 N 50 627 679
32 N 51 626 680
32 N 52 628 681
33 D 1 581
33 D 3 583
33 D 4 582
33 D 5 585
33 D 6 587
33 D 7 584
33 D 8 589
33 D 9 586
33 D 10 591
33 D 12 593
33 D 13 588
33 D 14 595
33 D 15 590
33 D 16 597
33 D 17 592
33 D 18 599
33 D 20 601
33 D 21 594
33 D 22 603
33 D 23 596
33 D 24 605
33 D 25 598
33 D 26 607
33 D 27 600
33 D 29 609
33 D 30 602
33 D 31 611
33 D 32 604
33 D 33 613
33 D 34 606
33 D 35 615
33 D 36 608
33 D 37 610
33 D 38 617
33 D 39 612
33 D 40 619
33 D 41 614
33 D 42 621
33 D 43 616
33 D 44 618
33 D 45 623
33 D 46 620
33 D 47 625
33 D 48 622
33 D 49 624
33 D 50 627
33 D 51 626
33 D 52 628
34 T 1 4 529 532 581 582
34 T 3 7 531 535 583 584
34 T 5 9 533 537 585 586
34 T 6 13 534 541 587 588
34 T 8 15 536 543 589 590
34 T 10 17 538 545 591 592
34 T 12 21 540 549 593 594
34 T 14 23 542 551 595 596
34 T 16 25 544 553 597 598
34 T 18 27 546 555 599 600
34 T 20 30 548 558 601 602
34 T 22 32 550 560 603 604
34 T 24 34 552 562 605 606
34 T 26 36 554 564 607 608
34 T 29 37 557 565 609 610
34 T 31 39 559 567 611 612
34 T 33 41 561 569 613 614
34 T 35 43 563 571 615 616
34 T 38 44 566 572 617 618
34 T 40 46 568 574 619 620
34 T 42 48 570 576 621 622
34 T 45 49 573 577 623 624
34 T 47 51 575 579 625 626
34 T 50 52 578 580 627 628
35 D 1 529
35 D 3 531
35 D 4 532
35 D 5 533
35 D 6 534
35 D 7 535
35 D 8 536
35 D 9 537
35 D 10 538
35 D 12 540
35 D 13 541
35 D 14 542
35 D 15 543
35 D 16 544
35 D 17 545
35 D 18 546
35 D 20 548
35 D 21 549
35 D 22 550
35 D 23 551
35 D 24 552
35 D 25 553
35 D 26 554
35 D 27 555
35 D 29 557
35 D 30 558
35 D 31 559
35 D 32 560
35 D 33 561
35 D 34 562
35 D 35 563
35 D 36 564
35 D 37 565
35 D 38 566
35 D 39 567
35 D 40 568
35 D 41 569
35 D 42 570
35 D 43 571
35 D 44 572
35 D 45 573
35 D 46 574
35 D 47 575
35 D 48 576
35 D 49 577
35 D 50 578
35 D 51 579
35 D 52 580
36 N 0 490 528
36 N 1 438 529
36 N 2 492 530
36 N 3 491 531
36 N 4 494 532
36 N 5 442 533
36 N 6 493 534
36 N 7 496 535
36 N 8 495 536
36 N 9 498 537
36 N 10 447 538
36 N 11 500 539
36 N 12 449 540
36 N 13 502 541
36 N 14 497 542
36 N 15 504 543
36 N 16 499 544
36 N 17 506 545
36 N 18 455 546
36 N 19 508 547
36 N 20 501 548
36 N 21 510 549
36 N 22 503 550
36 N 23 512 551
36 N 24 505 552
36 N 25 514 553
36 N 26 507 554
36 N 27 464 555
36 N 28 465 556
36 N 29 509 557
36 N 30 516 558
36 N 31 511 559
36 N 32 518 560
36 N 33 513 561
36 N 34 520 562
36 N 35 515 563
36 N 36 473 564
36 N 37 474 565
36 N 38 517 566
36 N 39 522 567
36 N 40 519 568
36 N 41 524 569
36 N 42 521 570
36 N 43 480 571
36 N 44 481 572
36 N 45 523 573
36 N 46 526 574
36 N 47 525 575
36 N 48 485 576
36 N 49 486 577
36 N 50 527 578
36 N 51 488 579
36 N 52 489 580
37 D 0 490
37 D 2 492
37 D 3 491
37 D 4 494
37 D 6 493
37 D 7 496
37 D 8 495
37 D 9 498
37 D 11 500
37 D 13 502
37 D 14 497
37 D 15 504
37 D 16 499
37 D 17 506
37 D 19 508
37 D 20 501
37 D 21 510
37 D 22 503
37 D 23 512
37 D 24 505
37 D 25 514
37 D 26 507
37 D 29 509
37 D 30 516
37 D 31 511
37 D 32 518
37 D 33 513
37 D 34 520
37 D 35 515
37 D 38 517
37 D 39 522
37 D 40 519
37 D 41 524
37 D 42 521
37 D 45 523
37 D 46 526
37 D 47 525
37 D 50 527
38 T 0 3 437 440 490 491
38 T 2 6 439 443 492 493
38 T 4 8 441 445 494 495
38 T 7 14 444 451 496 497
38 T 9 16 446 453 498 499
38 T 11 20 448 457 500 501
38 T 13 22 450 459 502 503
38 T 15 24 452 461 504 505
38 T 17 26 454 463 506 507
38 T 19 29 456 466 508 509
38 T 21 31 458 468 510 511
38 T 23 33 460 470 512 513
38 T 25 35 462 472 514 515
38 T 30 38 467 475 516 517
38 T 32 40 469 477 518 519
38 T 34 42 471 479 520 521
38 T 39 45 476 482 522 523
38 T 41 47 478 484 524 525
38 T 46 50 483 487 526 527
39 D 0 437
39 D 2 439
39 D 3 440
39 D 4 441
39 D 6 443
39 D 7 444
39 D 8 445
39 D 9 446
39 D 11 448
39 D 13 450
39 D 14 451
39 D 15 452
39 D 16 453
39 D 17 454
39 D 19 456
39 D 20 457
39 D 21 458
39 D 22 459
39 D 23 460
39 D 24 461
39 D 25 462
39 D 26 463
39 D 29 466
39 D 30 467
39 D 31 468
39 D 32 469
39 D 33 470
39 D 34 471
39 D 35 472
39 D 38 475
39 D 39 476
39 D 40 477
39 D 41 478
39 D 42 479
39 D 45 482
39 D 46 483
39 D 47 484
39 D 50 487
40 N 0 391 437
40 N 1 392 438
40 N 2 393 439
40 N 3 394 440
40 N 4 395 441
40 N 5 396 442
40 N 6 344 443
40 N 7 397 444
40 N 8 398 445
40 N 9 399 446
40 N 10 400 447
40 N 11 401 448
40 N 12 402 449
40 N 13 403 450
40 N 14 404 451
40 N 15 405 452
40 N 16 406 453
40 N 17 407 454
40 N 18 408 455
40 N 19 409 456
40 N 20 410 457
40 N 21 411 458
40 N 22 412 459
40 N 23 413 460
40 N 24 414 461
40 N 25 415 462
40 N 26 416 463
40 N 27 365 464
40 N 28 417 465
40 N 29 418 466
40 N 30 419 467
40 N 31 420 468
40 N 32 421 469
40 N 33 422 470
40 N 34 423 471
40 N 35 424 472
40 N 36 374 473
40 N 37 425 474
40 N 38 426 475
40 N 39 427 476
40 N 40 428 477
40 N 41 429 478
40 N 42 430 479
40 N 43 381 480
40 N 44 431 481
40 N 45 432 482
40 N 46 433 483
40 N 47 434 484
40 N 48 386 485
40 N 49 435 486
40 N 50 436 487
40 N 51 389 488
40 N 52 390 489
41 D 0 391
41 D 1 392
41 D 2 393
41 D 3 394
41 D 4 395
41 D 5 396
41 D 7 397
41 D 8 398
41 D 9 399
41 D 10 400
41 D 11 401
41 D 12 402
41 D 13 403
41 D 14 404
41 D 15 405
41 D 16 406
41 D 17 407
41 D 18 408
41 D 19 409
41 D 20 410
41 D 21 411
41 D 22 412
41 D 23 413
41 D 24 414
41 D 25 415
41 D 26 416
41 D 28 417
41 D 29 418
41 D 30 419
41 D 31 420
41 D 32 421
41 D 33 422
41 D 34 423
41 D 35 424
41 D 37 425
41 D 38 426
41 D 39 427
41 D 40 428
41 D 41 429
41 D 42 430
41 D 44 431
41 D 45 432
41 D 46 433
41 D 47 434
41 D 49 435
41 D 50 436
42 T 0 1 338 339 391 392
42 T 2 3 340 341 393 394
42 T 4 5 342 343 395 396
42 T 7 8 345 346 397 398
42 T 9 10 347 348 399 400
42 T 11 12 349 350 401 402
42 T 13 14 351 352 403 404
42 T 15 16 353 354 405 406
42 T 17 18 355 356 407 408
42 T 19 20 357 358 409 410
42 T 21 22 359 360 411 412
42 T 23 24 361 362 413 414
42 T 25 26 363 364 415 416
42 T 28 29 366 367 417 418
42 T 30 31 368 369 419 420
42 T 32 33 370 371 421 422
42 T 34 35 372 373 423 424
42 T 37 38 375 376 425 426
42 T 39 40 377 378 427 428
42 T 41 42 379 380 429 430
42 T 44 45 382 383 431 432
42 T 46 47 384 385 433 434
42 T 49 50 387 388 435 436
43 D 0 338
43 D 1 339
43 D 2 340
43 D 3 341
43 D 4 342
43 D 5 343
43 D 7 345
43 D 8 346
43 D 9 347
43 D 10 348
43 D 11 349
43 D 12 350
43 D 13 351
43 D 14 352
43 D 15 353
43 D 16 354
43 D 17 355
43 D 18 356
43 D 19 357
43 D 20 358
43 D 21 359
43 D 22 360
43 D 23 361
43 D 24 362
43 D 25 363
43 D 26 364
43 D 28 366
43 D 29 367
43 D 30 368
43 D 31 369
43 D 32 370
43 D 33 371
43 D 34 372
43 D 35 373
43 D 37 375
43 D 38 376
43 D 39 377
43 D 40 378
43 D 41 379
43 D 42 380
43 D 44 382
43 D 45 383
43 D 46 384
43 D 47 385
43 D 49 387
43 D 50 388
44 N 0 245 338
44 N 1 246 339
44 N 2 247 340
44 N 3 298 341
44 N 4 299 342
44 N 5 250 343
44 N 6 300 344
44 N 7 301 345
44 N 8 302 346
44 N 9 303 347
44 N 10 255 348
44 N 11 256 349
44 N 12 304 350
44 N 13 305 351
44 N 14 306 352
44 N 15 307 353
44 N 16 308 354
44 N 17 309 355
44 N 18 263 356
44 N 19 264 357
44 N 20 310 358
44 N 21 311 359
44 N 22 312 360
44 N 23 313 361
44 N 24 314 362
44 N 25 315 363
44 N 26 316 364
44 N 27 317 365
44 N 28 273 366
44 N 29 318 367
44 N 30 319 368
44 N 31 320 369
44 N 32 321 370
44 N 33 322 371
44 N 34 323 372
44 N 35 324 373
44 N 36 325 374
44 N 37 282 375
44 N 38 326 376
44 N 39 327 377
44 N 40 328 378
44 N 41 329 379
44 N 42 330 380
44 N 43 331 381
44 N 44 289 382
44 N 45 332 383
44 N 46 333 384
44 N 47 334 385
44 N 48 335 386
44 N 49 294 387
44 N 50 336 388
44 N 51 337 389
44 N 52 297 390
45 D 3 298
45 D 4 299
45 D 6 300
45 D 7 301
45 D 8 302
45 D 9 303
45 D 12 304
45 D 13 305
45 D 14 306
45 D 15 307
45 D 16 308
45 D 17 309
45 D 20 310
45 D 21 311
45 D 22 312
45 D 23 313
45 D 24 314
45 D 25 315
45 D 26 316
45 D 27 317
45 D 29 318
45 D 30 319
45 D 31 320
45 D 32 321
45 D 33 322
45 D 34 323
45 D 35 324
45 D 36 325
45 D 38 326
45 D 39 327
45 D 40 328
45 D 41 329
45 D 42 330
45 D 43 331
45 D 45 332
45 D 46 333
45 D 47 334
45 D 48 335
45 D 50 336
45 D 51 337
46 T 3 4 248 249 298 299
46 T 6 7 251 252 300 301
46 T 8 9 253 254 302 303
46 T 12 13 257 258 304 305
46 T 14 15 259 260 306 307
46 T 16 17 261 262 308 309
46 T 20 21 265 266 310 311
46 T 22 23 267 268 312 313
46 T 24 25 269 270 314 315
46 T 26 27 271 272 316 317
46 T 29 30 274 275 318 319
46 T 31 32 276 277 320 321
46 T 33 34 278 279 322 323
46 T 35 36 280 281 324 325
46 T 38 39 283 284 326 327
46 T 40 41 285 286 328 329
46 T 42 43 287 288 330 331
46 T 45 46 290 291 332 333
46 T 47 48 292 293 334 335
46 T 50 51 295 296 336 337
47 D 3 248
47 D 4 249
47 D 6 251
47 D 7 252
47 D 8 253
47 D 9 254
47 D 12 257
47 D 13 258
47 D 14 259
47 D 15 260
47 D 16 261
47 D 17 262
47 D 20 265
47 D 21 266
47 D 22 267
47 D 23 268
47 D 24 269
47 D 25 270
47 D 26 271
47 D 27 272
47 D 29 274
47 D 30 275
47 D 31 276
47 D 32 277
47 D 33 278
47 D 34 279
47 D 35 280
47 D 36 281
47 D 38 283
47 D 39 284
47 D 40 285
47 D 41 286
47 D 42 287
47 D 43 288
47 D 45 290
47 D 46 291
47 D 47 292
47 D 48 293
47 D 50 295
47 D 51 296
48 N 0 199 245
48 N 1 200 246
48 N 2 201 247
48 N 3 202 248
48 N 4 203 249
48 N 5 204 250
48 N 6 152 251
48 N 7 205 252
48 N 8 206 253
48 N 9 207 254
48 N 10 208 255
48 N 11 209 256
48 N 12 210 257
48 N 13 211 258
48 N 14 212 259
48 N 15 213 260
48 N 16 214 261
48 N 17 215 262
48 N 18 216 263
48 N 19 217 264
48 N 20 218 265
48 N 21 219 266
48 N 22 220 267
48 N 23 221 268
48 N 24 222 269
48 N 25 223 270
48 N 26 224 271
48 N 27 173 272
48 N 28 225 273
48 N 29 226 274
48 N 30 227 275
48 N 31 228 276
48 N 32 229 277
48 N 33 230 278
48 N 34 231 279
48 N 35 232 280
48 N 36 182 281
48 N 37 233 282
48 N 38 234 283
48 N 39 235 284
48 N 40 236 285
48 N 41 237 286
48 N 42 238 287
48 N 43 189 288
48 N 44 239 289
48 N 45 240 290
48 N 46 241 291
48 N 47 242 292
48 N 48 194 293
48 N 49 243 294
48 N 50 244 295
48 N 51 197 296
48 N 52 198 297
49 D 0 199
49 D 1 200
49 D 2 201
49 D 3 202
49 D 4 203
49 D 5 204
49 D 7 205
49 D 8 206
49 D 9 207
49 D 10 208
49 D 11 209
49 D 12 210
49 D 13 211
49 D 14 212
49 D 15 213
49 D 16 214
49 D 17 215
49 D 18 216
49 D 19 217
49 D 20 218
49 D 21 219
49 D 22 220
49 D 23 221
49 D 24 222
49 D 25 223
49 D 26 224
49 D 28 225
49 D 29 226
49 D 30 227
49 D 31 228
49 D 32 229
49 D 33 230
49 D 34 231
49 D 35 232
49 D 37 233
49 D 38 234
49 D 39 235
49 D 40 236
49 D 41 237
49 D 42 238
49 D 44 239
49 D 45 240
49 D 46 241
49 D 47 242
49 D 49 243
49 D 50 244
50 T 0 1 146 147 199 200
50 T 2 3 148 149 201 202
50 T 4 5 150 151 203 204
50 T 7 8 153 154 205 206
50 T 9 10 155 156 207 208
50 T 11 12 157 158 209 210
50 T 13 14 159 160 211 212
50 T 15 16 161 162 213 214
50 T 17 18 163 164 215 216
50 T 19 20 165 166 217 218
50 T 21 22 167 168 219 220
50 T 23 24 169 170 221 222
50 T 25 26 171 172 223 224
50 T 28 29 174 175 225 226
50 T 30 31 176 177 227 228
50 T 32 33 178 179 229 230
50 T 34 35 180 181 231 232
50 T 37 38 183 184 233 234
50 T 39 40 185 186 235 236
50 T 41 42 187 188 237 238
50 T 44 45 190 191 239 240
50 T 46 47 192 193 241 242
50 T 49 50 195 196 243 244
51 D 0 146
51 D 1 147
51 D 2 148
51 D 3 149
51 D 4 150
51 D 5 151
51 D 7 153
51 D 8 154
51 D 9 155
51 D 10 156
51 D 11 157
51 D 12 158
51 D 13 159
51 D 14 160
51 D 15 161
51 D 16 162
51 D 17 163
51 D 18 164
51 D 19 165
51 D 20 166
51 D 21 167
51 D 22 168
51 D 23 169
51 D 24 170
51 D 25 171
51 D 26 172
51 D 28 174
51 D 29 175
51 D 30 176
51 D 31 177
51 D 32 178
51 D 33 179
51 D 34 180
51 D 35 181
51 D 37 183
51 D 38 184
51 D 39 185
51 D 40 186
51 D 41 187
51 D 42 188
51 D 44 190
51 D 45 191
51 D 46 192
51 D 47 193
51 D 49 195
51 D 50 196
52 N 0 1 146
52 N 1 3 147
52 N 2 5 148
52 N 3 106 149
52 N 4 107 150
52 N 5 11 151
52 N 6 108 152
52 N 7 109 153
52 N 8 110 154
52 N 9 111 155
52 N 10 21 156
52 N 11 23 157
52 N 12 112 158
52 N 13 113 159
52 N 14 114 160
52 N 15 115 161
52 N 16 116 162
52 N 17 117 163
52 N 18 37 164
52 N 19 39 165
52 N 20 118 166
52 N 21 119 167
52 N 22 120 168
52 N 23 121 169
52 N 24 122 170
52 N 25 123 171
52 N 26 124 172
52 N 27 125 173
52 N 28 57 174
52 N 29 126 175
52 N 30 127 176
52 N 31 128 177
52 N 32 129 178
52 N 33 130 179
52 N 34 131 180
52 N 35 132 181
52 N 36 133 182
52 N 37 75 183
52 N 38 134 184
52 N 39 135 185
52 N 40 136 186
52 N 41 137 187
52 N 42 138 188
52 N 43 139 189
52 N 44 89 190
52 N 45 140 191
52 N 46 141 192
52 N 47 142 193
52 N 48 143 194
52 N 49 99 195
52 N 50 144 196
52 N 51 145 197
52 N 52 105 198
53 D 3 106
53 D 4 107
53 D 6 108
53 D 7 109
53 D 8 110
53 D 9 111
53 D 12 112
53 D 13 113
53 D 14 114
53 D 15 115
53 D 16 116
53 D 17 117
53 D 20 118
53 D 21 119
53 D 22 120
53 D 23 121
53 D 24 122
53 D 25 123
53 D 26 124
53 D 27 125
53 D 29 126
53 D 30 127
53 D 31 128
53 D 32 129
53 D 33 130
53 D 34 131
53 D 35 132
53 D 36 133
53 D 38 134
53 D 39 135
53 D 40 136
53 D 41 137
53 D 42 138
53 D 43 139
53 D 45 140
53 D 46 141
53 D 47 142
53 D 48 143
53 D 50 144
53 D 51 145
54 T 3 4 7 9 106 107
54 T 6 7 13 15 108 109
54 T 8 9 17 19 110 111
54 T 12 13 25 27 112 113
54 T 14 15 29 31 114 115
54 T 16 17 33 35 116 117
54 T 20 21 41 43 118 119
54 T 22 23 45 47 120 121
54 T 24 25 49 51 122 123
54 T 26 27 53 55 124 125
54 T 29 30 59 61 126 127
54 T 31 32 63 65 128 129
54 T 33 34 67 69 130 131
54 T 35 36 71 73 132 133
54 T 38 39 77 79 134 135
54 T 40 41 81 83 136 137
54 T 42 43 85 87 138 139
54 T 45 46 91 93 140 141
54 T 47 48 95 97 142 143
54 T 50 51 101 103 144 145
55 D 3 7
55 D 4 9
55 D 6 13
55 D 7 15
55 D 8 17
55 D 9 19
55 D 12 25
55 D 13 27
55 D 14 29
55 D 15 31
55 D 16 33
55 D 17 35
55 D 20 41
55 D 21 43
55 D 22 45
55 D 23 47
55 D 24 49
55 D 25 51
55 D 26 53
55 D 27 55
55 D 29 59
55 D 30 61
55 D 31 63
55 D 32 65
55 D 33 67
55 D 34 69
55 D 35 71
55 D 36 73
55 D 38 77
55 D 39 79
55 D 40 81
55 D 41 83
55 D 42 85
55 D 43 87
55 D 45 91
55 D 46 93
55 D 47 95
55 D 48 97
55 D 50 101
55 D 51 103
56 N 0 0 1
56 N 1 2 3
56 N 2 4 5
56 N 3 6 7
56 N 4 8 9
56 N 5 10 11
56 N 6 12 13
56 N 7 14 15
56 N 8 16 17
56 N 9 18 19
56 N 10 20 21
56 N 11 22 23
56 N 12 24 25
56 N 13 26 27
56 N 14 28 29
56 N 15 30 31
56 N 16 32 33
56 N 17 34 35
56 N 18 36 37
56 N 19 38 39
56 N 20 40 41
56 N 21 42 43
56 N 22 44 45
56 N 23 46 47
56 N 24 48 49
56 N 25 50 51
56 N 26 52 53
56 N 27 54 55
56 N 28 56 57
56 N 29 58 59
56 N 30 60 61
56 N 31 62 63
56 N 32 64 65
56 N 33 66 67
56 N 34 68 69
56 N 35 70 71
56 N 36 72 73
56 N 37 74 75
56 N 38 76 77
56 N 39 78 79
56 N 40 80 81
56 N 41 82 83
56 N 42 84 85
56 N 43 86 87
56 N 44 88 89
56 N 45 90 91
56 N 46 92 93
56 N 47 94 95
56 N 48 96 97
56 N 49 98 99
56 N 50 100 101
56 N 51 102 103
56 N 52 104 105
57 S 12
57 S 14
57 S 16
57 S 18
57 S 20
57 S 22
57 S 24
57 S 26
57 S 28
57 S 30
57 S 32
57 S 34
57 S 36
57 S 38
57 S 40
57 S 42
57 S 44
57 S 46
57 S 48
57 S 50
57 S 52
57 S 54
57 S 56
57 S 58
57 S 60
57 S 62
57 S 64
57 S 66
57 S 68
57 S 70
57 S 72
57 S 74
57 S 76
57 S 78
57 S 80
57 S 82
57 S 84
57 S 86
57 S 88
57 S 90
57 S 92
57 S 94
57 S 96
57 S 98
57 S 100
57 S 102
57 S 104

561 651 550 653 552 864 540 458 571 470
0 53
0 52
0 51
0 50
0 49
0 48
0 47
0 46
0 45
0 44
0 43
0 42
0 41
0 40
0 39
0 38
0 37
0 36
0 35
0 34
0 33
0 32
0 31
0 30
0 29
0 28
0 27
0 26
0 25
0 24
0 23
0 22
0 21
0 20
0 19
0 18
0 17
0 16
0 15
0 14
0 13
0 12
0 11
0 10
0 9
0 8
0 7
0 6
0 5
0 4
0 3
0 2
0 1
2200 2247
2200 2246
2200 2245
2200 2244
2200 2243
2200 2242
2200 2241
2200 2240
2200 2239
2200 2238
2200 2237
2200 2236
2200 2235
2200 2234
2200 2233
2200 2232
2200 2231
2200 2230
2200 2229
2200 2228
2200 2227
2200 2226
2200 2225
2200 2224
2200 2223
2200 2222
2200 2221
2200 2220
2200 2219
2200 2218
2200 2217
2200 2216
2200 2215
2200 2214
2200 2213
2200 2212
2200 2211
2200 2210
2200 2209
2200 2208
2200 2207
2200 2206
2200 2205
2200 2204
2200 2203
2200 2202
2200 2201
2197 2154
2134 2298
2195 2153
2295 2296
2044 2094
2293 2294
2044 2093
2291 2292
1998 2291
1974 1998
2187 2041
1997 2288
2286 2287
1877 1930
2284 2285
1877 1929
2282 2283
1834 2282
1725 2281
1679 2280
2177 2032
1966 1989
2276 2277
1872 1923
2274 2275
1872 1922
2272 2273
1721 2272
1810 1830
1721 1770
2268 2269
1721 1769
2266 2267
1677 2266
1652 1676
1554 1607
2262 2263
1554 1606
2260 2261
1516 2260
2258 2259
1647 1670
1553 1604
2255 2256
1553 1603
2253 2254
1409 2253
1641 1662
2144 2000
1937 1958
2248 2249
2141 1998
1957 2247
2245 2246
1846 1895
2243 2244
1846 1894
2241 2242
1702 2241
1702 2240
1661 2239
2237 2238
1550 1599
2235 2236
1550 1598
2233 2234
1405 2233
1493 1512
1404 1455
2229 2230
1405 1455
2227 2228
1231 2227
2225 2226
1332 1356
1233 1284
2222 2223
1236 1286
2220 2221
1195 2220
1177 1197
1090 1141
2216 2217
1096 1144
2214 2215
1040 2214
2212 2213
1169 1187
1082 1133
2209 2210
1084 1133
2207 2208
910 2207
757 2206
1010 1034
911 962
2202 2203
914 964
2200 2201
872 2200
2198 2199
690 715
593 646
2195 2196
593 645
2193 2194
2193 550
2192 441
2191 395
527 547
438 487
2187 2188
438 486
2185 2186
393 2185
2183 2184
369 393
272 325
2180 2181
272 324
2178 2179
125 2178
50 75
2071 3
2174 2175
2073 6
2172 2173
2171 2172
2170 2171
822 842
732 782
2167 2168
732 781
2165 2166
688 2165
664 687
570 621
2161 2162
570 620
2159 2160
425 2159
2157 2158
359 382
265 316
2154 2155
265 315
2152 2153
227 2152
206 225
116 168
2148 2149
118 168
2146 2147
2037 2146
47 70
2037 1
2142 2143
2038 3
2140 2141
2139 2140
2138 2139
343 364
639 660
548 597
2134 2135
548 596
2132 2133
404 2132
404 2131
363 2130
2128 2129
252 301
2126 2127
252 300
2124 2125
112 2124
44 66
2015 0
2120 2121
2015 0
2118 2119
2117 2118
194 212
109 158
2114 2115
111 159
2112 2113
63 2112
43 65
2006 1
2108 2109
2010 5
2106 2107
2105 2106
2104 2105
915 938
819 869
2101 2102
820 868
2099 2100
674 2099
780 2098
632 2097
1206 1229
1110 1160
2093 2094
1111 1159
2091 2092
975 2091
1058 1075
976 1024
2087 2088
978 1024
2085 2086
930 2085
2083 2084
2082 2083
1205 1236
1123 1168
2079 2080
1132 1175
2077 2078
1085 2077
1003 2076
957 2075
919 948
837 882
2071 2072
846 889
2069 2070
803 2069
2067 2068
1186 1212
1103 1147
2064 2065
1111 1153
2062 2063
1067 2062
917 949
844 886
2058 2059
850 891
2056 2057
808 2056
1045 1067
977 1018
2052 2053
986 1024
2050 2051
935 2050
1174 1207
1104 1144
2046 2047
1110 1149
2044 2045
1067 2044
991 2043
948 2042
2040 2041
2039 2040
1312 1337
1237 1283
2036 2037
1246 1289
2034 2035
1191 2034
2032 2033
2031 2032
904 927
825 867
2028 2029
833 873
2026 2027
793 2026
764 786
685 730
2022 2023
685 729
2020 2021
642 2020
2018 2019
328 353
247 293
2015 2016
247 292
2013 2014
115 2013
45 70
1912 7
2009 2010
1919 14
2007 2008
2006 2007
461 484
382 427
2003 2004
382 426
2001 2002
342 2001
599 624
518 564
1997 1998
518 563
1995 1996
478 1995
381 1994
342 1993
1991 1992
1990 1991
457 482
387 428
1987 1988
387 427
1985 1986
349 1985
250 1984
119 1983
74 1982
585 613
511 555
1978 1979
511 554
1976 1977
472 1976
718 742
648 689
1972 1973
648 688
1970 1971
607 1970
510 1969
472 1968
1966 1967
1965 1966
319 345
246 289
1962 1963
246 288
1960 1961
212 1960
183 204
109 152
1956 1957
116 158
1954 1955
66 1954
46 72
1859 13
1950 1951
1866 20
1948 1949
1947 1948
1946 1947
689 708
617 658
1943 1944
617 657
1941 1942
578 1941
556 578
483 524
1937 1938
483 523
1935 1936
448 1935
1933 1934
427 447
356 396
1930 1931
356 395
1928 1929
320 1928
299 320
226 267
1924 1925
226 266
1922 1923
193 1922
1920 1921
924 944
860 898
1917 1918
868 903
1915 1916
820 1915
792 813
716 756
1911 1912
723 761
1909 1910
686 1909
1907 1908
662 679
593 632
1904 1905
593 631
1902 1903
556 1902
536 556
466 505
1898 1899
466 504
1896 1897
433 1896
1894 1895
652 672
591 626
1891 1892
591 625
1889 1890
556 1889
421 444
362 398
1885 1886
362 397
1883 1884
327 1883
239 1882
119 1881
76 1880
527 552
467 504
1876 1877
467 503
1874 1875
434 1874
633 656
580 612
1870 1871
580 611
1868 1869
546 1868
466 1867
434 1866
1864 1865
1863 1864
290 310
221 259
1860 1861
221 258
1858 1859
189 1858
284 302
218 254
1854 1855
218 253
1852 1853
98 1852
38 58
1740 2
1848 1849
1745 7
1846 1847
1845 1846
495 513
433 467
1842 1843
433 466
1840 1841
323 1840
387 404
323 359
1836 1837
323 358
1834 1835
292 1834
1832 1833
1831 1832
384 402
327 360
1828 1829
327 359
1826 1827
297 1826
277 296
217 251
1822 1823
217 250
1820 1821
190 1820
166 184
96 136
1816 1817
102 141
1814 1815
57 1814
40 62
1709 9
1810 1811
1715 15
1808 1809
1807 1808
1806 1807
264 285
211 243
1803 1804
211 242
1801 1802
186 1801
160 179
97 135
1797 1798
104 140
1795 1796
59 1795
41 65
1698 15
1791 1792
1703 21
1789 1790
1788 1789
1787 1788
547 565
493 524
1784 1785
493 523
1782 1783
461 1782
442 461
386 418
1778 1779
386 417
1776 1777
359 1776
1774 1775
436 454
383 413
1771 1772
383 412
1769 1770
357 1769
342 357
288 319
1765 1766
288 318
1763 1764
261 1763
1761 1762
884 909
811 850
1758 1759
818 855
1756 1757
778 1756
756 772
691 729
1752 1753
698 733
1750 1751
562 1750
466 1749
1747 1748
244 260
191 221
1744 1745
191 220
1742 1743
167 1742
147 163
84 120
1738 1739
89 124
1736 1737
49 1736
35 53
1628 7
1732 1733
1633 12
1730 1731
1729 1730
1728 1729
620 643
552 589
1725 1726
559 594
1723 1724
525 1723
504 524
457 485
1719 1720
457 484
1717 1718
428 1717
1715 1716
408 427
361 389
1712 1713
361 388
1710 1711
336 1710
321 336
274 302
1706 1707
274 301
1704 1705
248 1704
1702 1703
593 615
529 564
1699 1700
534 567
1697 1698
503 1697
484 502
440 466
1693 1694
440 465
1691 1692
413 1691
1689 1690
230 247
183 211
1686 1687
183 210
1684 1685
161 1684
140 156
84 118
1680 1681
89 121
1678 1679
50 1678
35 54
1574 12
1674 1675
1577 16
1672 1673
1671 1672
1670 1671
377 394
333 359
1667 1668
333 358
1665 1666
310 1665
297 310
253 279
1661 1662
253 278
1659 1660
229 1659
1657 1658
213 228
169 195
1654 1655
169 194
1652 1653
148 1652
130 145
78 110
1648 1649
81 111
1646 1647
46 1646
32 48
1541 11
1642 1643
1542 13
1640 1641
1639 1640
1638 1639
273 285
232 256
1635 1636
232 255
1633 1634
210 1633
339 354
298 322
1629 1630
298 321
1627 1628
230 1627
196 209
155 179
1623 1624
155 178
1621 1622
73 1621
1515 1620
1618 1619
1617 1618
509 529
448 481
1614 1615
452 483
1612 1613
424 1612
407 423
366 390
1608 1609
366 389
1606 1607
341 1606
1604 1605
495 511
434 466
1601 1602
439 469
1599 1600
415 1599
401 414
362 385
1595 1596
362 384
1593 1594
340 1593
1591 1592
119 132
132 1590
71 100
1587 1588
72 100
1585 1586
1476 1585
29 43
1477 9
1581 1582
1477 10
1579 1580
1578 1579
110 122
64 91
1575 1576
66 92
1573 1574
1461 1573
26 39
1463 6
1569 1570
1464 8
1567 1568
1566 1567
169 180
131 153
1563 1564
131 152
1561 1562
113 1561
298 311
260 282
1557 1558
260 281
1555 1556
192 1555
230 241
192 214
1551 1552
192 213
1549 1550
174 1549
1547 1548
1546 1547
1545 1546
1544 1545
442 462
391 419
1541 1542
393 420
1539 1540
320 1539
545 561
487 521
1535 1536
493 524
1533 1534
387 1533
318 1532
796 817
822 1530
722 766
1527 1528
730 771
1525 1526
585 1525
656 683
591 627
1521 1522
595 630
1519 1520
557 1519
495 1518
459 1517
1515 1516
1514 1515
1513 1514
920 950
845 890
1510 1511
845 889
1508 1509
719 1508
587 1507
489 1506
387 1505
318 1504
1053 1081
982 1024
1500 1501
982 1023
1498 1499
940 1498
1426 1263
1191 1221
1494 1495
1423 1360
1332 1493
1421 1359
1490 1491
1261 1303
1488 1489
1261 1302
1486 1487
1220 1486
1484 1485
1116 1161
1482 1483
1116 1160
1480 1481
980 1480
1186 1215
1408 1347
1320 1477
1406 1346
1474 1475
1253 1293
1472 1473
1253 1292
1470 1471
1214 1470
1468 1469
1115 1158
1466 1467
1115 1157
1464 1465
1074 1464
1462 1463
1461 1462
1460 1461
913 944
844 887
1457 1458
844 886
1455 1456
808 1455
1042 1071
1173 1202
1386 1327
1300 1451
1384 1326
1448 1449
1238 1276
1446 1447
1238 1275
1444 1445
1201 1444
1442 1443
1109 1442
1107 1147
1439 1440
1107 1146
1437 1438
1069 1437
1069 1436
1434 1435
977 1017
1432 1433
977 1016
1430 1431
938 1430
843 1429
720 1428
676 1427
1157 1184
1359 1302
1277 1424
1357 1301
1421 1422
1218 1254
1419 1420
1218 1253
1417 1418
1183 1417
1415 1416
1095 1133
1413 1414
1095 1132
1411 1412
1059 1411
1033 1059
971 1009
1407 1408
971 1008
1405 1406
934 1405
1403 1404
1402 1403
1401 1402
1027 1052
968 1004
1398 1399
968 1003
1396 1397
932 1396
904 932
839 879
1392 1393
839 878
1390 1391
804 1390
1388 1389
1387 1388
1386 1387
243 229
201 219
1383 1384
201 218
1381 1382
1381 183
1380 141
1379 76
1378 50
280 296
251 270
1374 1375
251 269
1372 1373
233 1372
1370 1371
422 448
379 405
1367 1368
382 407
1365 1366
357 1365
338 354
310 328
1361 1362
310 327
1359 1360
290 1359
250 1358
233 1357
1355 1356
1304 1170
1103 1134
1352 1353
1301 1244
1215 1351
1299 1243
1348 1349
1168 1199
1346 1347
1168 1198
1344 1345
1133 1344
1342 1343
1054 1342
1052 1085
1339 1340
1052 1084
1337 1338
939 1337
986 1015
1334 1335
1014 1334
939 970
1331 1332
939 969
1329 1330
871 903
1327 1328
902 1327
819 1326
817 852
1323 1324
817 851
1321 1322
698 1321
699 1320
655 1319
618 653
654 1317
563 597
1314 1315
566 599
1312 1313
531 1312
470 1311
436 1310
1308 1309
504 525
460 488
1305 1306
464 490
1303 1304
428 1303
407 430
367 391
1299 1300
369 392
1297 1298
307 1297
329 343
305 320
1293 1294
305 319
1291 1292
287 1291
1289 1290
589 622
537 569
1286 1287
539 570
1284 1285
506 1284
450 1283
419 1282
482 501
442 467
1278 1279
445 468
1276 1277
413 1276
1274 1275
324 339
304 317
1271 1272
304 316
1269 1270
288 1269
251 1268
234 1267
271 285
248 263
1263 1264
248 262
1261 1262
197 1261
1259 1260
220 232
197 212
1256 1257
197 211
1254 1255
181 1254
141 1253
77 1252
52 1251
1249 1250
163 177
137 154
1246 1247
137 153
1244 1245
74 1244
50 1243
1241 1242
99 111
113 1240
64 85
1237 1238
69 87
1235 1236
41 1235
27 46
1136 12
1231 1232
1138 15
1229 1230
1228 1229
235 248
215 228
1225 1226
215 227
1223 1224
170 1223
190 201
170 183
1219 1220
170 182
1217 1218
156 1217
1215 1216
143 155
119 134
1212 1213
119 133
1210 1211
63 1210
42 1209
1207 1208
137 148
117 130
1204 1205
117 129
1202 1203
103 1202
89 102
101 1200
62 79
1197 1198
63 79
1195 1196
42 1195
26 43
1098 15
1191 1192
1098 16
1189 1190
1188 1189
1187 1188
612 641
641 1186
560 594
1183 1184
562 594
1181 1182
520 1181
486 515
436 466
1177 1178
439 468
1175 1176
408 1175
1173 1174
596 620
540 575
1170 1171
545 578
1168 1169
503 1168
476 497
425 453
1164 1165
429 456
1162 1163
400 1162
388 403
351 374
1158 1159
353 375
1156 1157
322 1156
1154 1155
1153 1154
384 401
354 374
1150 1151
355 373
1148 1149
328 1148
306 325
268 290
1144 1145
271 292
1142 1143
251 1142
1140 1141
455 485
1079 957
847 1138
742 1137
628 1136
521 1135
484 1134
1132 1133
415 441
1130 1131
415 440
1128 1129
388 1128
347 1127
323 1126
302 322
271 291
1122 1123
271 290
1120 1121
223 1120
180 1119
142 1118
104 1117
58 1116
40 1115
1113 1114
433 455
392 416
1110 1111
395 418
1108 1109
370 1108
535 560
487 518
1104 1105
491 519
1102 1103
453 1102
1100 1101
640 670
590 623
1097 1098
590 622
1095 1096
556 1095
740 767
845 874
1027 949
975 1091
1025 975
1088 1089
906 934
1086 1087
906 933
1084 1085
873 1084
1082 1083
800 1082
798 828
1079 1080
798 827
1077 1078
765 1077
765 1076
1074 1075
697 725
1072 1073
697 724
1070 1071
664 1070
589 1069
490 1068
456 1067
631 659
585 615
1063 1064
585 614
1061 1062
487 1061
455 1060
993 879
821 848
1056 1057
990 917
941 1055
988 941
1052 1053
877 903
1050 1051
877 902
1048 1049
847 1048
1046 1047
778 806
1044 1045
778 805
1042 1043
682 1042
722 747
682 708
1038 1039
682 707
1036 1037
652 1036
1034 1035
1033 1034
1032 1033
1031 1032
525 548
549 1030
483 510
1027 1028
485 510
1025 1026
452 1025
427 448
390 412
1021 1022
392 413
1019 1020
369 1019
1017 1018
608 633
563 592
1014 1015
563 591
1012 1013
535 1012
694 717
784 809
942 873
895 1008
940 895
1005 1006
836 860
1003 1004
836 859
1001 1002
808 1001
999 1000
745 999
743 769
996 997
743 768
994 995
715 994
715 993
991 992
657 681
989 990
657 680
987 988
629 987
564 986
476 985
446 984
685 706
651 673
980 981
651 672
978 979
624 978
600 624
560 586
974 975
560 585
972 973
533 972
970 971
969 970
594 616
557 581
966 967
557 580
964 965
472 964
443 963
664 683
633 653
959 960
633 652
957 958
609 957
885 786
738 760
953 954
882 819
838 952
880 838
949 950
784 806
947 948
784 805
945 946
759 945
943 944
700 724
941 942
700 723
939 940
631 939
733 754
867 826
807 936
865 825
933 934
776 796
931 932
776 795
929 930
753 929
927 928
699 721
925 926
699 720
923 924
676 923
921 922
920 921
919 920
918 919
917 918
508 529
470 494
914 915
471 494
912 913
442 912
421 439
387 407
908 909
388 407
906 907
367 906
357 368
329 347
902 903
330 347
900 901
306 900
898 899
291 307
262 280
895 896
263 280
893 894
245 893
403 422
374 392
889 890
375 392
887 888
356 887
323 886
302 885
883 884
882 883
881 882
880 881
116 125
99 110
877 878
99 109
875 876
89 875
77 88
53 68
871 872
55 68
869 870
36 869
23 38
776 13
865 866
776 14
863 864
862 863
861 862
67 75
44 58
858 859
47 59
856 857
29 856
20 32
762 10
852 853
763 12
850 851
849 850
848 849
202 213
184 195
845 846
184 194
843 844
171 843
161 171
144 155
839 840
144 154
837 838
132 837
835 836
190 201
176 185
832 833
176 184
830 831
165 830
143 829
133 828
124 132
108 118
824 825
108 117
822 823
97 822
76 821
42 820
29 819
817 818
816 817
115 122
102 110
813 814
102 109
811 812
93 811
85 92
72 80
807 808
72 79
805 806
64 805
803 804
55 62
37 48
800 801
39 48
798 799
25 798
17 27
703 9
794 795
703 10
792 793
791 792
118 127
105 113
788 789
105 112
786 787
97 786
91 96
81 87
782 783
81 86
780 781
74 780
778 779
183 198
156 172
775 776
158 173
773 774
143 773
177 191
154 168
769 770
155 168
767 768
142 767
133 141
122 129
763 764
122 128
761 762
113 761
759 760
220 230
196 211
756 757
197 211
754 755
177 754
266 284
241 257
750 751
241 256
748 749
224 748
196 747
178 746
165 177
146 158
742 743
146 157
740 741
121 740
738 739
737 738
105 112
95 101
734 735
95 100
732 733
79 732
198 207
175 188
728 729
179 190
726 727
162 726
313 332
332 724
277 299
721 722
279 300
719 720
254 719
235 245
208 222
715 716
213 226
713 714
168 713
376 397
342 364
709 710
342 363
707 708
319 707
299 314
263 284
703 704
268 287
701 702
244 701
699 700
698 699
68 73
58 64
695 696
58 63
693 694
32 693
22 692
43 49
48 690
30 38
687 688
30 37
685 686
21 685
14 21
581 8
681 682
580 8
679 680
678 679
209 218
185 198
675 676
189 200
673 674
147 673
170 178
150 162
669 670
153 163
667 668
140 667
131 137
112 122
663 664
114 123
661 662
92 661
104 660
84 659
657 658
656 657
247 258
210 231
653 654
217 235
651 652
168 651
311 328
277 298
647 648
277 297
645 646
258 645
242 252
210 228
641 642
215 231
639 640
195 639
637 638
298 313
267 286
634 635
267 285
632 633
250 632
358 372
327 345
628 629
327 344
626 627
307 626
534 458
421 437
622 623
531 501
487 621
529 500
618 619
456 474
616 617
456 473
614 615
436 614
612 613
386 407
610 611
386 406
608 609
325 608
416 431
516 488
475 605
514 487
602 603
448 464
600 601
448 463
598 599
430 598
596 597
385 404
594 595
385 403
592 593
365 592
590 591
589 590
588 589
411 425
501 475
463 586
499 474
583 584
440 454
581 582
440 453
579 580
424 579
577 578
384 401
575 576
384 400
573 574
366 573
352 365
325 341
569 570
325 340
567 568
307 567
565 566
347 359
324 338
562 563
324 337
560 561
308 560
293 307
266 283
556 557
266 282
554 555
251 554
552 553
288 301
265 280
549 550
265 279
547 548
251 547
328 340
376 389
456 432
421 543
454 431
540 541
402 414
538 539
402 413
536 537
388 536
534 535
355 534
353 367
531 532
353 366
529 530
338 529
338 528
526 527
309 321
524 525
309 320
522 523
295 522
264 521
217 520
200 519
517 518
124 131
186 196
169 179
513 514
170 179
511 512
138 511
140 510
130 509
507 508
111 119
505 506
111 118
503 504
91 503
102 502
84 501
218 229
193 208
497 498
196 209
495 496
180 495
253 263
233 245
491 492
233 244
489 490
222 489
212 221
190 203
485 486
193 204
483 484
179 483
481 482
241 251
225 235
478 479
225 234
476 477
190 476
273 282
256 267
472 473
256 266
470 471
244 470
306 316
375 354
345 467
373 353
464 465
328 339
462 463
328 338
460 461
315 460
458 459
286 298
456 457
286 297
454 455
275 454
301 310
360 320
309 451
449 450
285 295
447 448
285 294
445 446
275 445
255 444
244 443
441 442
440 441
439 440
234 240
220 228
436 437
220 227
434 435
187 434
257 263
243 251
430 431
243 250
428 429
234 428
332 293
278 284
424 425
329 305
310 423
327 310
420 421
291 299
418 419
291 298
416 417
283 416
414 415
264 272
412 413
264 271
410 411
241 410
273 278
314 293
297 407
312 297
404 405
283 289
402 403
283 288
400 401
277 400
398 399
263 269
396 397
263 268
394 395
256 394
392 393
391 392
390 391
251 256
241 247
387 388
241 246
385 386
235 385
229 234
219 225
381 382
219 224
379 380
212 379
377 378
376 377
375 376
368 369
367 374
371 372
367 368
369 371
368 369
366 368
366 367
366 367
205 212
189 199
363 364
189 198
361 362
179 361
171 178
157 165
357 358
158 165
355 356
149 355
353 354
191 196
175 184
350 351
178 185
348 349
169 348
186 191
175 182
344 345
176 181
342 343
170 342
195 198
188 192
338 339
188 191
336 337
174 336
189 190
185 187
332 333
185 186
330 331
183 330
195 197
238 225
223 327
236 224
324 325
214 219
322 323
214 218
320 321
199 320
207 209
317 318
228 216
216 316
226 216
313 314
211 214
311 312
211 213
309 310
208 309
307 308
199 203
305 306
199 202
303 304
196 303
301 302
186 191
299 300
186 190
297 298
183 297
182 296
189 190
184 187
292 293
184 186
290 291
182 290
189 190
200 190
189 287
285 286
185 187
283 284
185 186
281 282
184 281
183 280
182 279
277 278
276 277
275 276
274 275
140 144
123 132
271 272
124 131
269 270
101 269
84 268
170 172
162 166
264 265
163 166
262 263
142 262
155 159
143 149
258 259
145 150
256 257
137 256
254 255
253 254
135 139
123 129
250 251
125 130
248 249
119 248
113 116
101 107
244 245
103 108
242 243
98 242
240 241
239 240
107 109
99 103
236 237
100 103
234 235
84 234
96 233
80 232
126 129
118 122
228 229
119 122
226 227
104 226
112 115
104 108
222 223
105 108
220 221
102 220
218 219
217 218
33 38
21 28
214 215
23 28
212 213
14 212
11 16
119 4
208 209
120 6
206 207
205 206
38 41
31 35
202 203
31 34
200 201
16 200
7 11
105 1
196 197
106 3
194 195
193 194
57 60
50 54
190 191
50 53
188 189
46 188
36 187
31 186
76 78
72 74
182 183
72 73
180 181
71 180
69 70
65 67
176 177
65 66
174 175
64 174
61 63
54 58
170 171
54 57
168 169
51 168
166 167
18 21
11 15
163 164
11 14
161 162
7 161
5 7
65 2
157 158
64 2
155 156
154 155
29 32
22 26
151 152
22 25
149 150
19 149
17 18
13 15
145 146
13 14
143 144
11 143
141 142
16 17
12 14
138 139
12 13
136 137
11 136
10 135
8 9
4 6
131 132
4 5
129 130
32 129
2 3
30 0
125 126
29 0
123 124
122 123
121 122
12 13
8 10
118 119
8 9
116 117
1 116
5 6
1 3
112 113
1 2
110 111
0 110
108 109
12 13
8 10
105 106
8 9
103 104
6 103
5 6
1 3
99 100
1 2
97 98
0 97
95 96
89 90
58 59
48 49
54 55
46 47
46 47
85 87
46 47
47 46
81 82
83 84
81 83
82 83
81 82
46 81
46 80
46 79
46 78
46 77
46 76
46 75
46 74
46 73
46 72
46 71
46 70
46 69
46 68
46 67
46 66
46 65
46 64
45 63
44 62
43 61
42 60
6 7
39 57
38 57
37 56
36 55
35 54
34 53
33 52
32 51
31 50
30 49
29 48
28 47
27 46
26 45
25 44
24 43
23 42
22 41
21 40
20 39
19 38
18 37
6 7
6 35
6 34
6 33
26 27
12 29
11 30
10 29
9 28
8 27
7 26
6 25
6 24
6 23
6 22
6 21
14 19
6 18
6 18
6 17
6 16
6 15
6 14
6 13
8 12
6 11
9 10
6 9
7 8
6 7
5 6
4 5
3 4
2 3
1 2
0 1

661 753 663 1330 560 662 562 564 540 833
0 53
0 52
0 51
0 50
0 49
0 48
0 47
0 46
0 45
0 44
0 43
0 42
0 41
0 40
0 39
0 38
0 37
0 36
0 35
0 34
0 33
0 32
0 31
0 30
0 29
0 28
0 27
0 26
0 25
0 24
0 23
0 22
0 21
0 20
0 19
0 18
0 17
0 16
0 15
0 14
0 13
0 12
0 11
0 10
0 9
0 8
0 7
0 6
0 5
0 4
0 3
0 2
0 1
2200 2247
2200 2246
2200 2245
2200 2244
2200 2243
2200 2242
2200 2241
2200 2240
2200 2239
2200 2238
2200 2237
2200 2236
2200 2235
2200 2234
2200 2233
2200 2232
2200 2231
2200 2230
2200 2229
2200 2228
2200 2227
2200 2226
2200 2225
2200 2224
2200 2223
2200 2222
2200 2221
2200 2220
2200 2219
2200 2218
2200 2217
2200 2216
2200 2215
2200 2214
2200 2213
2200 2212
2200 2211
2200 2210
2200 2209
2200 2208
2200 2207
2200 2206
2200 2205
2200 2204
2200 2203
2200 2202
2200 2201
2197 2154
2134 2298
2195 2153
2295 2296
2044 2094
2293 2294
2044 2093
2291 2292
1998 2291
1974 1998
2187 2041
1997 2288
2286 2287
1877 1930
2284 2285
1877 1929
2282 2283
1834 2282
1725 2281
1679 2280
2177 2032
1966 1989
2276 2277
1872 1923
2274 2275
1872 1922
2272 2273
1721 2272
1810 1830
1721 1770
2268 2269
1721 1769
2266 2267
1677 2266
1652 1676
1554 1607
2262 2263
1554 1606
2260 2261
1516 2260
2258 2259
2257 2258
1646 1668
2151 2007
1944 1965
2253 2254
2148 2005
1964 2252
2250 2251
1853 1902
2248 2249
1853 1901
2246 2247
1709 2246
1709 2245
1667 2244
2242 2243
1551 1602
2240 2241
1551 1601
2238 2239
1405 2238
1174 1193
1083 1136
2234 2235
1085 1136
2232 2233
910 2232
757 2231
1486 1505
1396 1448
2227 2228
1397 1448
2225 2226
1223 2225
1324 1348
1225 1276
2221 2222
1228 1278
2219 2220
1187 2219
2217 2218
2216 2217
689 713
591 644
2213 2214
591 643
2211 2212
2211 438
528 548
438 488
2207 2208
438 487
2205 2206
393 2205
2203 2204
368 392
270 323
2200 2201
270 322
2198 2199
232 2198
211 230
120 173
2194 2195
122 173
2192 2193
2085 2192
49 73
2085 1
2188 2189
2087 4
2186 2187
2185 2186
2184 2185
660 684
566 617
2181 2182
566 616
2179 2180
525 2179
420 2178
377 2177
353 376
259 310
2173 2174
259 309
2171 2172
119 2171
47 71
2066 2
2167 2168
2067 4
2165 2166
2164 2165
2163 2164
959 983
860 911
2160 2161
863 913
2158 2159
821 2158
798 818
708 758
2154 2155
708 757
2152 2153
664 2152
2150 2151
343 364
639 660
548 597
2146 2147
548 596
2144 2145
404 2144
404 2143
363 2142
2140 2141
252 301
2138 2139
252 300
2136 2137
112 2136
44 66
2029 0
2132 2133
2029 0
2130 2131
2129 2130
194 212
109 158
2126 2127
111 159
2124 2125
63 2124
43 65
2020 1
2120 2121
2024 5
2118 2119
2117 2118
2116 2117
469 489
385 432
2113 2114
385 431
2111 2112
344 2111
323 343
237 283
2107 2108
237 282
2105 2106
204 2105
2103 2104
456 474
375 420
2100 2101
375 419
2098 2099
235 2098
202 2097
184 201
103 150
2093 2094
103 149
2091 2092
1988 2091
40 60
1986 0
2087 2088
1988 2
2085 2086
2084 2085
2083 2084
730 750
645 692
2080 2081
645 691
2078 2079
493 2078
579 601
493 539
2074 2075
493 538
2072 2073
457 2072
2070 2071
176 192
99 144
2067 2068
104 146
2065 2066
57 2065
40 61
1964 2
2061 2062
1970 8
2059 2060
2058 2059
295 314
213 257
2055 2056
213 256
2053 2054
95 2053
36 55
1950 0
2049 2050
1952 2
2047 2048
2046 2047
162 177
90 132
2043 2044
94 134
2041 2042
51 2041
35 54
1941 1
2037 2038
1946 6
2035 2036
2034 2035
2033 2034
685 704
604 649
2030 2031
604 648
2028 2029
562 2028
541 562
459 503
2024 2025
459 502
2022 2023
424 2022
330 2021
293 2020
2018 2019
820 843
724 774
2015 2016
725 773
2013 2014
591 2013
687 2012
552 2011
1118 1141
1022 1072
2007 2008
1023 1071
2005 2006
881 2005
968 986
882 932
2001 2002
885 933
1999 2000
835 1999
1997 1998
1996 1997
815 838
724 771
1993 1994
730 775
1991 1992
690 1991
813 838
729 773
1987 1988
737 779
1985 1986
697 1985
671 690
598 639
1981 1982
598 638
1979 1980
559 1979
1977 1978
1091 1118
1004 1050
1974 1975
1012 1056
1972 1973
967 1972
951 974
879 923
1968 1969
888 929
1966 1967
832 1966
1964 1965
801 826
1077 1104
995 1039
1960 1961
1002 1044
1958 1959
869 1958
876 1957
831 1956
1954 1955
722 764
1952 1953
729 769
1950 1951
597 1950
690 1949
560 1948
537 559
462 504
1944 1945
462 503
1942 1943
427 1942
336 1941
300 1940
1938 1939
278 299
203 245
1935 1936
203 244
1933 1934
90 1933
33 52
1829 1
1929 1930
1834 6
1927 1928
1926 1927
398 420
331 370
1923 1924
331 369
1921 1922
296 1921
206 1920
94 1919
56 1918
512 536
444 484
1914 1915
444 483
1912 1913
410 1912
630 651
566 603
1908 1909
566 602
1906 1907
530 1906
443 1905
410 1904
1902 1903
1901 1902
149 165
84 121
1898 1899
91 127
1896 1897
48 1896
34 54
1797 5
1892 1893
1804 12
1890 1891
1889 1890
258 281
191 230
1886 1887
191 229
1884 1885
162 1884
143 161
85 120
1880 1881
92 125
1878 1879
50 1878
35 56
1786 11
1874 1875
1791 17
1872 1873
1871 1872
1870 1871
721 747
649 688
1867 1868
656 693
1865 1866
619 1865
593 613
532 567
1861 1862
532 566
1859 1860
498 1859
1857 1858
475 497
411 448
1854 1855
411 447
1852 1853
379 1852
360 379
296 333
1848 1849
296 332
1846 1847
263 1846
1844 1845
354 372
293 328
1841 1842
293 327
1839 1840
261 1839
241 261
177 214
1835 1836
177 213
1833 1834
150 1833
1831 1832
680 704
611 648
1828 1829
617 652
1826 1827
582 1826
559 577
501 534
1822 1823
501 533
1820 1821
469 1820
1818 1819
1230 1259
1149 1197
1815 1816
1149 1196
1813 1814
1111 1813
1225 1254
1148 1194
1809 1810
1148 1193
1807 1808
1112 1807
1362 1389
1505 1534
1745 1674
1647 1803
1743 1673
1800 1801
1574 1617
1798 1799
1574 1616
1796 1797
1533 1796
1794 1795
1430 1794
1428 1473
1791 1792
1428 1472
1789 1790
1387 1789
1387 1788
1786 1787
1289 1332
1784 1785
1289 1331
1782 1783
1248 1782
1147 1781
1014 1780
965 1779
1489 1516
1718 1649
1624 1776
1716 1648
1773 1774
1554 1595
1771 1772
1554 1594
1769 1770
1515 1769
1767 1768
1416 1459
1765 1766
1416 1458
1763 1764
1377 1763
1353 1377
1283 1324
1759 1760
1283 1323
1757 1758
1244 1757
1755 1756
1754 1755
1753 1754
1215 1240
1141 1184
1750 1751
1141 1183
1748 1749
1105 1748
1339 1361
1271 1310
1744 1745
1271 1309
1742 1743
1234 1742
1679 1522
1461 1485
1738 1739
1676 1588
1609 1737
1674 1609
1734 1735
1520 1559
1732 1733
1520 1558
1730 1731
1484 1730
1728 1729
1390 1431
1726 1727
1390 1430
1724 1725
1269 1724
1456 1479
1661 1597
1576 1721
1659 1596
1718 1719
1512 1549
1716 1717
1512 1548
1714 1715
1478 1714
1712 1713
1389 1428
1710 1711
1389 1427
1708 1709
1354 1708
1706 1707
1705 1706
1704 1705
1333 1354
1269 1306
1701 1702
1269 1305
1699 1700
1235 1699
1210 1234
1140 1181
1695 1696
1140 1180
1693 1694
1106 1693
1691 1692
1690 1691
1689 1690
1688 1689
1084 1106
1009 1054
1685 1686
1017 1060
1683 1684
961 1683
796 814
723 765
1679 1680
730 770
1677 1678
595 1677
492 1676
1065 1084
988 1033
1672 1673
996 1038
1670 1671
840 1670
923 949
846 887
1666 1667
853 892
1664 1665
812 1664
1662 1663
1661 1662
1058 1078
991 1032
1658 1659
998 1037
1656 1657
946 1656
924 953
856 894
1652 1653
863 900
1650 1651
823 1650
747 1649
705 1648
1646 1647
670 697
608 642
1643 1644
615 648
1641 1642
582 1641
556 575
506 536
1637 1638
506 535
1635 1636
476 1635
397 1634
366 1633
1631 1632
239 261
182 217
1628 1629
182 216
1626 1627
156 1626
338 358
285 317
1622 1623
285 316
1620 1621
255 1620
181 1619
87 1618
53 1617
1615 1616
531 549
484 512
1612 1613
484 511
1610 1611
455 1610
433 455
377 411
1606 1607
377 410
1604 1605
348 1604
1602 1603
427 448
374 406
1599 1600
374 405
1597 1598
346 1597
329 346
279 309
1593 1594
279 308
1591 1592
251 1591
1589 1590
230 250
177 209
1586 1587
177 208
1584 1585
152 1584
131 147
77 109
1580 1581
83 113
1578 1579
45 1578
32 50
1482 9
1574 1575
1486 14
1572 1573
1571 1572
1570 1571
118 129
66 96
1567 1568
70 99
1565 1566
37 1565
26 40
1464 3
1561 1562
1468 7
1559 1560
1558 1559
113 129
70 97
1555 1556
74 99
1553 1554
41 1553
28 45
1462 11
1549 1550
1464 14
1547 1548
1546 1547
1545 1546
189 206
137 167
1542 1543
137 166
1540 1541
115 1540
102 114
59 85
1536 1537
63 87
1534 1535
33 1534
24 36
1439 6
1530 1531
1441 9
1528 1529
1527 1528
1526 1527
354 372
302 332
1523 1524
302 331
1521 1522
278 1521
263 277
213 242
1517 1518
213 241
1515 1516
188 1515
1513 1514
259 273
215 241
1510 1511
215 240
1508 1509
191 1508
174 190
127 155
1504 1505
127 154
1502 1503
106 1502
1500 1501
167 181
122 148
1497 1498
122 147
1495 1496
103 1495
90 98
49 74
1491 1492
52 75
1489 1490
1387 1489
19 29
1387 1
1485 1486
1390 4
1483 1484
1482 1483
1481 1482
399 413
352 379
1478 1479
352 378
1476 1477
327 1476
310 326
261 289
1472 1473
261 288
1470 1471
186 1470
1468 1469
489 510
427 460
1465 1466
432 463
1463 1464
403 1463
388 403
347 371
1459 1460
347 370
1457 1458
323 1457
152 165
111 135
1453 1454
111 134
1451 1452
49 1451
1352 1450
82 91
90 1448
47 68
1445 1446
48 68
1443 1444
1342 1443
18 27
1342 3
1439 1440
1342 4
1437 1438
1436 1437
1435 1436
364 378
326 348
1432 1433
326 347
1430 1431
303 1430
287 302
242 268
1426 1427
242 267
1424 1425
168 1424
1422 1423
282 296
241 265
1419 1420
241 264
1417 1418
222 1417
209 221
168 192
1413 1414
168 191
1411 1412
148 1411
1409 1410
1408 1409
1407 1408
1406 1407
432 454
377 407
1403 1404
380 409
1401 1402
304 1401
546 564
481 519
1397 1398
487 523
1395 1396
371 1395
302 1394
789 808
808 1392
724 763
1389 1390
729 766
1387 1388
588 1387
660 685
594 630
1383 1384
599 634
1381 1382
562 1381
491 1380
452 1379
1377 1378
1376 1377
1375 1376
891 915
826 865
1372 1373
826 864
1370 1371
795 1370
885 907
823 860
1366 1367
823 859
1364 1365
718 1364
590 1363
483 1362
373 1361
302 1360
988 1008
929 963
1356 1357
929 962
1354 1355
897 1354
1279 1152
1097 1119
1350 1351
1276 1209
1228 1349
1274 1228
1346 1347
1150 1184
1344 1345
1150 1183
1342 1343
1118 1342
1340 1341
1034 1071
1338 1339
1034 1070
1336 1337
927 1336
1092 1113
1261 1197
1215 1333
1259 1215
1330 1331
1142 1174
1328 1329
1142 1173
1326 1327
1112 1326
1324 1325
1033 1068
1322 1323
1033 1067
1320 1321
1001 1320
1318 1319
1317 1318
1316 1317
1087 1107
1246 1203
1185 1314
1244 1202
1311 1312
1134 1164
1309 1310
1134 1163
1307 1308
1106 1307
1305 1306
1032 1065
1303 1304
1032 1064
1301 1302
1002 1301
982 1001
927 959
1297 1298
927 958
1295 1296
897 1295
1293 1294
977 995
926 956
1290 1291
926 955
1288 1289
898 1288
876 897
818 853
1284 1285
818 852
1282 1283
791 1282
1280 1281
871 891
817 850
1277 1278
817 849
1275 1276
792 1275
958 976
1052 1071
1201 1160
1143 1271
1199 1159
1268 1269
1096 1124
1266 1267
1096 1123
1264 1265
1070 1264
1262 1263
1003 1262
1001 1031
1259 1260
1001 1030
1257 1258
974 1257
974 1256
1254 1255
911 939
1252 1253
911 938
1250 1251
885 1250
816 1249
718 1248
678 1247
1245 1246
1242 1243
1241 1244
1241 1242
1241 1242
768 786
709 744
1238 1239
713 747
1236 1237
669 1236
420 436
365 393
1232 1233
368 395
1230 1231
346 1230
637 657
570 604
1226 1227
574 607
1224 1225
463 1224
527 544
468 502
1220 1221
473 506
1218 1219
434 1218
1216 1217
1215 1216
1100 1163
1214 1120
1161 1120
1211 1212
1065 1088
1209 1210
1065 1087
1207 1208
1207 1038
1154 1063
1014 1037
1203 1204
1202 1203
1202 977
975 1000
1199 1200
975 999
1197 1198
1197 891
926 947
1194 1195
1194 946
891 914
1191 1192
891 913
1189 1190
840 864
1187 1188
1187 863
1186 800
798 825
1183 1184
798 824
1181 1182
1181 705
1180 706
1179 668
744 765
765 1177
701 729
1174 1175
703 729
1172 1173
665 1172
1170 1171
424 453
383 409
1167 1168
384 409
1165 1166
316 1165
248 1164
182 1163
114 1162
60 1161
40 1160
516 541
471 501
1156 1157
474 501
1154 1155
438 1154
617 648
1098 1008
927 1151
851 1150
766 1149
681 1148
648 1147
1145 1146
567 599
1143 1144
568 599
1141 1142
536 1141
474 1140
442 1139
1137 1138
1136 1137
606 632
555 585
1133 1134
559 588
1131 1132
529 1131
505 524
458 487
1127 1128
463 490
1125 1126
427 1125
1123 1124
410 432
368 392
1120 1121
372 395
1118 1119
348 1118
330 344
299 317
1114 1115
299 316
1112 1113
281 1112
1110 1111
396 414
356 378
1107 1108
359 380
1105 1106
338 1105
394 416
361 381
1101 1102
363 382
1099 1100
343 1099
474 494
434 460
1095 1096
437 461
1093 1094
406 1093
561 589
589 1091
516 544
1088 1089
518 545
1086 1087
490 1086
438 1085
411 1084
1082 1083
1081 1082
138 155
109 128
1078 1079
109 127
1076 1077
56 1076
37 1075
197 213
169 187
1071 1072
169 186
1069 1070
148 1069
107 1068
56 1067
38 1066
252 269
223 242
1062 1063
223 241
1060 1061
164 1060
303 317
281 295
1056 1057
281 294
1054 1055
263 1054
222 1053
203 1052
1050 1051
1049 1050
1048 1049
72 84
84 1047
51 64
1044 1045
53 64
1042 1043
34 1042
20 36
954 11
1038 1039
954 12
1036 1037
1035 1036
342 362
313 331
1032 1033
314 331
1030 1031
265 1030
281 293
261 273
1026 1027
261 272
1024 1025
246 1024
1022 1023
493 520
452 478
1019 1020
453 478
1017 1018
427 1017
376 1016
350 1015
404 423
370 392
1011 1012
372 392
1009 1010
346 1009
1007 1008
116 131
90 107
1004 1005
90 106
1002 1003
74 1002
62 71
41 54
998 999
45 55
996 997
26 996
17 30
903 8
992 993
904 10
990 991
989 990
988 989
258 269
242 252
985 986
242 251
983 984
229 983
190 982
172 981
212 226
187 203
977 978
187 202
975 976
170 975
973 974
157 170
132 148
970 971
132 147
968 969
114 968
78 967
40 966
27 965
963 964
96 109
74 88
960 961
74 87
958 959
37 958
25 957
188 201
166 180
953 954
166 179
951 952
117 951
139 151
117 131
947 948
117 130
945 946
102 945
943 944
942 943
48 55
56 941
33 42
938 939
35 42
936 937
22 936
14 24
842 7
932 933
842 8
930 931
929 930
38 43
25 33
926 927
27 33
924 925
16 924
11 18
829 5
920 921
829 6
918 919
917 918
152 163
132 145
914 915
132 144
912 913
119 912
109 118
89 101
908 909
89 100
906 907
76 906
904 905
66 76
46 59
901 902
46 58
899 900
35 899
97 105
81 91
895 896
81 90
893 894
70 893
45 892
22 891
15 890
888 889
209 226
183 199
885 886
184 199
883 884
168 883
157 167
143 152
879 880
143 151
877 878
133 877
107 876
96 875
873 874
57 66
41 51
870 871
41 50
868 869
32 868
113 123
97 107
864 865
97 106
862 863
88 862
248 265
216 237
858 859
218 237
856 857
194 856
321 345
283 307
852 853
284 307
850 851
260 850
218 849
197 848
846 847
491 513
453 478
843 844
453 477
841 842
428 841
562 581
638 659
763 713
731 837
761 731
834 835
682 702
832 833
682 701
830 831
658 830
828 829
605 828
603 625
825 826
603 624
823 824
579 823
579 822
820 821
531 551
818 819
531 550
816 817
507 816
452 815
371 814
339 813
482 502
448 470
809 810
448 469
807 808
367 807
338 806
729 655
614 633
802 803
726 698
681 801
724 697
798 799
653 671
796 797
653 670
794 795
632 794
792 793
583 603
790 791
583 602
788 789
516 788
544 561
516 534
784 785
516 533
782 783
495 782
780 781
779 780
778 779
777 778
403 421
363 388
774 775
366 389
772 773
336 772
312 331
274 296
768 769
278 299
766 767
256 766
764 765
763 764
390 406
407 762
353 376
759 760
356 377
757 758
328 757
306 323
271 291
753 754
275 294
751 752
255 751
749 750
377 391
342 364
746 747
345 365
744 745
318 744
371 384
340 360
740 741
342 360
738 739
317 738
431 448
398 419
734 735
398 418
732 733
379 732
730 731
426 443
397 416
727 728
397 415
725 726
379 725
481 496
542 559
643 617
602 721
641 616
718 719
577 593
716 717
577 592
714 715
558 714
712 713
515 712
513 531
709 710
513 530
707 708
494 707
494 706
704 705
456 472
702 703
456 471
700 701
437 700
396 699
341 698
319 697
526 541
616 579
591 694
614 591
691 692
557 571
689 690
557 570
687 688
540 687
685 686
501 517
683 684
501 516
681 682
484 681
472 484
450 464
677 678
450 463
675 676
433 675
673 674
672 673
671 672
417 431
392 408
668 669
392 407
666 667
338 666
317 665
585 533
505 518
661 662
582 550
560 660
580 560
657 658
531 543
655 656
531 542
653 654
517 653
651 652
483 497
649 650
483 496
647 648
438 647
457 468
438 450
643 644
438 449
641 642
424 641
639 640
638 639
637 638
636 637
635 636
180 195
157 171
632 633
158 171
630 631
126 630
134 142
124 130
626 627
124 129
624 625
116 624
622 623
226 240
198 216
619 620
200 216
617 618
179 617
280 296
252 270
613 614
252 269
611 612
234 611
199 610
181 609
607 608
606 607
51 58
38 46
603 604
38 45
601 602
19 601
13 600
99 107
86 94
596 597
86 93
594 595
59 594
72 78
59 67
590 591
59 66
588 589
51 588
586 587
585 586
309 321
320 584
284 300
581 582
284 299
579 580
265 579
24 28
27 577
17 21
574 575
17 20
572 573
12 572
8 12
477 4
568 569
476 4
566 567
565 566
553 554
552 564
133 145
113 125
560 561
114 125
558 559
102 558
125 132
106 116
554 555
108 117
552 553
84 552
98 551
76 550
275 286
250 265
546 547
253 266
544 545
233 544
218 229
187 203
540 541
190 205
538 539
136 538
536 537
119 129
106 114
533 534
106 113
531 532
98 531
159 169
133 148
527 528
136 150
525 526
121 525
202 214
178 192
521 522
180 193
519 520
166 519
136 518
122 517
515 516
514 515
513 514
512 513
74 80
64 70
509 510
64 69
507 508
58 507
54 58
44 50
503 504
44 49
501 502
38 501
499 500
48 51
41 45
496 497
41 44
494 495
36 494
31 35
20 26
490 491
20 25
488 489
15 488
486 487
25 27
17 21
483 484
17 20
481 482
9 481
4 6
381 0
477 478
380 0
475 476
474 475
35 38
27 31
471 472
27 30
469 470
19 469
23 24
19 21
465 466
19 20
463 464
17 463
461 462
460 461
38 41
30 34
457 458
30 33
455 456
25 455
23 25
19 21
451 452
19 20
449 450
18 449
447 448
446 447
445 446
16 17
12 14
442 443
12 13
440 441
11 440
9 10
5 7
436 437
5 6
434 435
3 434
2 3
335 0
430 431
334 0
428 429
427 428
426 427
28 34
18 24
423 424
18 23
421 422
12 421
8 11
4 6
417 418
4 5
415 416
1 415
413 414
93 103
71 83
410 411
73 84
408 409
60 408
53 62
33 45
404 405
34 45
402 403
22 402
400 401
172 184
150 164
397 398
150 163
395 396
106 395
206 215
189 200
391 392
189 199
389 390
177 389
239 249
299 278
286 386
297 286
383 384
261 272
381 382
261 271
379 380
248 379
377 378
219 231
375 376
219 230
373 374
208 373
234 243
284 253
242 370
368 369
218 228
366 367
218 227
364 365
208 364
188 363
177 362
360 361
359 360
358 359
164 172
143 155
355 356
143 154
353 354
101 353
190 196
176 184
349 350
176 183
347 348
166 347
256 226
211 217
343 344
253 244
238 342
251 243
339 340
224 232
337 338
224 231
335 336
216 335
333 334
197 205
331 332
197 204
329 330
174 329
206 211
238 226
230 326
236 230
323 324
216 222
321 322
216 221
319 320
210 319
317 318
196 202
315 316
196 201
313 314
189 313
311 312
310 311
309 310
184 189
174 180
306 307
174 179
304 305
167 304
159 166
142 152
300 301
142 151
298 299
132 298
296 297
295 296
294 295
154 160
141 149
291 292
141 148
289 290
133 289
122 130
99 112
285 286
103 114
283 284
88 283
281 282
116 122
96 107
278 279
99 108
276 277
86 276
134 138
124 130
272 273
124 129
270 271
96 270
128 130
121 125
266 267
121 124
264 265
115 264
135 137
169 163
164 261
167 164
258 259
154 159
256 257
154 158
254 255
139 254
147 149
251 252
159 157
156 250
157 156
247 248
151 154
245 246
151 153
243 244
148 243
241 242
139 143
239 240
139 142
237 238
136 237
235 236
126 131
233 234
126 130
231 232
119 231
114 230
129 130
124 127
226 227
124 126
224 225
122 224
129 130
131 130
129 221
219 220
125 127
217 218
125 126
215 216
124 215
123 214
122 213
211 212
210 211
209 210
208 209
110 114
96 104
205 206
97 104
203 204
87 203
43 48
22 33
199 200
23 32
197 198
5 197
1 196
95 98
82 89
192 193
84 89
190 191
49 190
70 76
50 60
186 187
52 61
184 185
41 184
182 183
181 182
66 72
52 60
178 179
53 60
176 177
46 176
39 44
23 31
172 173
26 33
170 171
18 170
168 169
13 15
5 9
165 166
6 9
163 164
3 163
161 162
46 50
34 40
158 159
35 40
156 157
29 156
56 58
49 53
152 153
49 52
150 151
44 150
41 44
34 38
146 147
34 37
144 145
31 144
142 143
27 30
16 22
139 140
17 22
137 138
11 137
135 136
134 135
20 22
12 16
131 132
13 16
129 130
9 129
7 8
3 5
125 126
3 4
123 124
1 123
1 122
0 121
12 14
8 10
117 118
8 9
115 116
1 115
5 6
1 3
111 112
1 2
109 110
0 109
107 108
106 107
12 13
8 10
103 104
8 9
101 102
2 101
5 6
1 3
97 98
1 2
95 96
0 95
93 94
58 59
55 54
54 55
52 51
50 89
50 88
85 87
85 86
84 85
50 84
50 83
50 82
50 81
61 80
50 79
50 78
50 77
50 76
50 75
50 74
51 73
51 72
52 71
52 70
49 69
48 68
48 67
60 61
59 65
48 63
47 63
46 62
45 61
44 60
43 59
42 58
41 57
40 56
39 55
38 54
5 6
9 10
8 51
5 49
6 49
5 48
46 47
5 46
5 45
5 44
5 43
5 42
24 40
23 40
22 39
21 38
20 37
19 36
18 35
17 34
16 33
15 32
14 31
13 30
12 29
11 28
10 27
9 26
8 25
7 24
6 23
5 22
5 21
5 20
5 19
5 18
5 17
5 16
5 15
5 14
5 13
5 12
9 11
5 10
5 9
5 8
5 7
5 6
4 5
3 4
2 3
1 2
0 1

540 564 1330 1337 652 552 653 550 651 743
0 53
0 52
0 51
0 50
0 49
0 48
0 47
0 46
0 45
0 44
0 43
0 42
0 41
0 40
0 39
0 38
0 37
0 36
0 35
0 34
0 33
0 32
0 31
0 30
0 29
0 28
0 27
0 26
0 25
0 24
0 23
0 22
0 21
0 20
0 19
0 18
0 17
0 16
0 15
0 14
0 13
0 12
0 11
0 10
0 9
0 8
0 7
0 6
0 5
0 4
0 3
0 2
0 1
2200 2247
2200 2246
2200 2245
2200 2244
2200 2243
2200 2242
2200 2241
2200 2240
2200 2239
2200 2238
2200 2237
2200 2236
2200 2235
2200 2234
2200 2233
2200 2232
2200 2231
2200 2230
2200 2229
2200 2228
2200 2227
2200 2226
2200 2225
2200 2224
2200 2223
2200 2222
2200 2221
2200 2220
2200 2219
2200 2218
2200 2217
2200 2216
2200 2215
2200 2214
2200 2213
2200 2212
2200 2211
2200 2210
2200 2209
2200 2208
2200 2207
2200 2206
2200 2205
2200 2204
2200 2203
2200 2202
2200 2201
2197 2154
2134 2298
2195 2153
2295 2296
2044 2094
2293 2294
2044 2093
2291 2292
1998 2291
1652 1676
1554 1607
2287 2288
1554 1606
2285 2286
1516 2285
2181 2035
1966 1990
2281 2282
1868 1921
2279 2280
1868 1920
2277 2278
1715 2277
1805 1825
1715 1765
2273 2274
1715 1764
2271 2272
1670 2271
2269 2270
2268 2269
1646 1668
2162 2017
1951 1973
2264 2265
2159 2015
1972 2263
2261 2262
1856 1907
2259 2260
1856 1906
2257 2258
1710 2257
1710 2256
1667 2255
2253 2254
1551 1602
2251 2252
1551 1601
2249 2250
1405 2249
1494 1513
1404 1456
2245 2246
1405 1456
2243 2244
1231 2243
2241 2242
851 872
763 812
2238 2239
763 811
2236 2237
2236 595
690 716
595 647
2232 2233
595 646
2230 2231
552 2230
2228 2229
530 551
442 491
2225 2226
442 490
2223 2224
274 2223
234 2222
212 231
122 174
2218 2219
125 175
2216 2217
2113 2216
51 76
2114 4
2212 2213
2119 9
2210 2211
2209 2210
2208 2209
205 224
121 170
2205 2206
127 173
2203 2204
73 2203
52 78
2109 9
2199 2200
2116 16
2197 2198
2196 2197
503 523
419 466
2193 2194
419 465
2191 2192
374 2191
347 373
252 304
2187 2188
252 303
2185 2186
214 2185
2183 2184
796 817
712 759
2180 2181
712 758
2178 2179
667 2178
642 667
551 601
2174 2175
551 600
2172 2173
510 2172
411 2171
368 2170
2168 2169
342 367
251 301
2165 2166
251 300
2163 2164
118 2163
48 72
2065 7
2159 2160
2068 10
2157 2158
2156 2157
191 209
113 159
2153 2154
117 161
2151 2152
68 2151
47 71
2057 9
2147 2148
2062 14
2145 2146
2144 2145
2143 2144
1079 1098
988 1041
2140 2141
990 1041
2138 2139
815 2138
674 2137
915 939
816 867
2133 2134
819 869
2131 2132
778 2131
2129 2130
612 635
524 572
2126 2127
524 571
2124 2125
485 2124
387 2123
345 2122
321 344
233 281
2118 2119
233 280
2116 2117
106 2116
42 63
2015 3
2112 2113
2016 5
2110 2111
2109 2110
2108 2109
311 332
226 272
2105 2106
226 271
2103 2104
192 2103
175 191
98 143
2099 2100
99 142
2097 2098
1996 2097
39 58
1995 1
2093 2094
1995 2
2091 2092
2090 2091
2089 2090
576 597
491 537
2086 2087
491 536
2084 2085
355 2084
435 453
355 399
2080 2081
355 398
2078 2079
316 2078
2076 2077
295 314
561 580
479 523
2072 2073
479 522
2070 2071
350 2070
350 2069
313 2068
2066 2067
213 257
2064 2065
213 256
2062 2063
94 2062
36 54
1960 0
2058 2059
1959 0
2056 2057
2055 2056
162 177
90 132
2052 2053
90 131
2050 2051
51 2050
34 51
1949 0
2046 2047
1950 1
2044 2045
2043 2044
2042 2043
827 850
731 781
2039 2040
732 780
2037 2038
592 2037
694 2036
552 2035
674 692
592 638
2031 2032
592 637
2029 2030
552 2029
2027 2028
1282 1300
1196 1246
2024 2025
1199 1247
2022 2023
1149 2022
1123 1147
1023 1075
2018 2019
1025 1075
2016 2017
881 2016
2014 2015
1274 1294
1197 1242
2011 2012
1205 1248
2009 2010
1151 2009
1121 1145
1027 1076
2005 2006
1033 1080
2003 2004
990 2003
2001 2002
973 994
893 940
1998 1999
901 946
1996 1997
845 1996
815 839
724 771
1992 1993
730 775
1990 1991
690 1990
1988 1989
956 974
874 922
1985 1986
877 923
1983 1984
829 1983
1980 1982
1975 1976
1967 1968
1967 1968
674 696
606 645
1975 1976
606 644
1973 1974
567 1973
668 688
603 640
1969 1970
603 639
1967 1968
565 1967
540 565
468 510
1963 1964
468 509
1961 1962
431 1961
1959 1960
534 558
465 505
1956 1957
465 504
1954 1955
429 1954
409 429
340 379
1950 1951
340 378
1948 1949
304 1948
1946 1947
638 654
571 608
1943 1944
571 607
1941 1942
536 1941
518 536
449 487
1937 1938
449 486
1935 1936
417 1935
1933 1934
275 293
197 239
1930 1931
197 238
1928 1929
86 1928
32 48
1825 0
1924 1925
1827 2
1922 1923
1921 1922
501 518
435 471
1918 1919
435 470
1916 1917
317 1916
388 404
317 356
1912 1913
317 355
1910 1911
283 1910
1908 1909
1907 1908
270 291
200 240
1904 1905
200 239
1902 1903
171 1902
149 163
82 121
1898 1899
88 125
1896 1897
45 1896
32 50
1796 2
1892 1893
1802 8
1890 1891
1889 1890
1888 1889
1294 1324
1213 1261
1885 1886
1213 1260
1883 1884
1175 1883
1289 1319
1212 1258
1879 1880
1212 1257
1877 1878
1176 1877
1428 1456
1577 1608
1823 1749
1722 1873
1821 1748
1870 1871
1649 1692
1868 1869
1649 1691
1866 1867
1607 1866
1864 1865
1499 1864
1497 1544
1861 1862
1497 1543
1859 1860
1454 1859
1454 1858
1856 1857
1355 1398
1854 1855
1355 1397
1852 1853
1313 1852
1211 1851
1086 1850
1041 1849
1561 1590
1796 1699
1723 1846
1794 1723
1843 1844
1629 1670
1841 1842
1629 1669
1839 1840
1589 1839
1837 1838
1485 1530
1835 1836
1485 1529
1833 1834
1444 1833
1419 1444
1349 1390
1829 1830
1349 1389
1827 1828
1309 1827
1825 1826
1824 1825
1823 1824
1279 1305
1205 1248
1820 1821
1205 1247
1818 1819
1169 1818
1405 1428
1337 1376
1814 1815
1337 1375
1812 1813
1299 1812
1757 1597
1533 1559
1808 1809
1754 1685
1663 1807
1752 1684
1804 1805
1595 1634
1802 1803
1595 1633
1800 1801
1558 1800
1798 1799
1459 1502
1796 1797
1459 1501
1794 1795
1335 1794
1528 1553
1739 1672
1651 1791
1737 1671
1788 1789
1587 1624
1786 1787
1587 1623
1784 1785
1552 1784
1782 1783
1458 1499
1780 1781
1458 1498
1778 1779
1421 1778
1776 1777
1775 1776
1774 1775
1399 1421
1335 1372
1771 1772
1335 1371
1769 1770
1300 1769
1274 1299
1204 1245
1765 1766
1204 1244
1763 1764
1170 1763
1761 1762
1760 1761
1759 1760
1758 1759
1151 1171
1083 1124
1755 1756
1091 1130
1753 1754
1039 1753
1015 1046
938 982
1749 1750
945 988
1747 1748
898 1747
816 1746
770 1745
1743 1744
730 762
656 698
1740 1741
663 704
1738 1739
621 1738
852 870
778 821
1734 1735
785 825
1732 1733
632 1732
519 1731
1116 1133
1046 1087
1727 1728
1053 1091
1725 1726
897 1725
985 1010
904 947
1721 1722
913 954
1719 1720
868 1719
1717 1718
1716 1717
373 395
317 351
1713 1714
317 350
1711 1712
285 1711
201 1710
96 1709
59 1708
468 492
414 447
1704 1705
414 446
1702 1703
385 1702
572 596
519 551
1698 1699
519 550
1696 1697
486 1696
413 1695
385 1694
1692 1693
1691 1692
1082 1100
1021 1058
1688 1689
1027 1062
1686 1687
980 1686
256 281
197 233
1682 1683
197 232
1680 1681
168 1680
143 160
84 119
1676 1677
93 125
1674 1675
49 1674
35 57
1587 10
1670 1671
1593 17
1668 1669
1667 1668
1666 1667
674 700
598 639
1663 1664
607 646
1661 1662
569 1661
546 568
496 526
1657 1658
496 525
1655 1656
465 1655
1653 1654
442 464
392 422
1650 1651
392 421
1648 1649
365 1648
346 365
293 325
1644 1645
293 324
1642 1643
263 1642
1640 1641
647 671
574 613
1637 1638
582 619
1635 1636
547 1635
526 546
479 507
1631 1632
479 506
1629 1630
450 1629
1627 1628
239 262
183 217
1624 1625
183 216
1622 1623
155 1622
135 154
85 116
1618 1619
90 119
1616 1617
51 1616
34 56
1531 14
1612 1613
1534 18
1610 1611
1609 1610
1608 1609
411 431
364 392
1605 1606
364 391
1603 1604
339 1603
322 339
272 302
1599 1600
272 301
1597 1598
244 1597
1595 1596
222 243
169 201
1592 1593
169 200
1590 1591
143 1590
123 137
71 102
1586 1587
78 106
1584 1585
40 1584
29 46
1492 7
1580 1581
1496 12
1578 1579
1577 1578
1576 1577
295 309
244 273
1573 1574
244 272
1571 1572
219 1571
292 307
248 274
1567 1568
248 273
1565 1566
224 1565
366 384
322 348
1561 1562
322 347
1559 1560
246 1559
205 223
155 185
1555 1556
155 184
1553 1554
70 1553
1459 1552
1550 1551
1549 1550
112 124
127 1548
64 92
1545 1546
69 95
1543 1544
1447 1543
26 41
1449 5
1539 1540
1452 9
1537 1538
1536 1537
186 201
136 165
1533 1534
136 164
1531 1532
115 1531
101 110
56 83
1527 1528
59 84
1525 1526
1428 1525
21 33
1427 1
1521 1522
1429 4
1519 1520
1518 1519
1517 1518
1516 1517
528 550
458 495
1513 1514
465 500
1511 1512
433 1511
414 432
370 396
1507 1508
370 395
1505 1506
343 1505
1503 1504
407 420
364 389
1500 1501
364 388
1498 1499
340 1498
324 339
281 306
1494 1495
281 305
1492 1493
206 1492
1490 1491
503 528
442 476
1487 1488
445 478
1485 1486
359 1485
621 640
555 594
1481 1482
562 598
1479 1480
434 1479
355 1478
866 883
883 1476
808 843
1473 1474
812 845
1471 1472
667 1471
747 772
675 715
1467 1468
680 719
1465 1466
639 1465
567 1464
526 1463
1461 1462
1460 1461
1459 1460
966 991
901 940
1456 1457
901 939
1454 1455
870 1454
960 983
898 935
1450 1451
898 934
1448 1449
801 1448
671 1447
558 1446
438 1445
357 1444
1065 1086
1006 1040
1440 1441
1006 1039
1438 1439
973 1438
1370 1238
1180 1204
1434 1435
1367 1315
1295 1433
1365 1314
1430 1431
1236 1270
1428 1429
1236 1269
1426 1427
1203 1426
1424 1425
1114 1153
1422 1423
1114 1152
1420 1421
1004 1420
1175 1198
1352 1302
1283 1417
1350 1301
1414 1415
1228 1260
1412 1413
1228 1259
1410 1411
1197 1410
1408 1409
1113 1150
1406 1407
1113 1149
1404 1405
1079 1404
1402 1403
1401 1402
1400 1401
952 976
895 930
1397 1398
895 929
1395 1396
868 1395
1054 1076
1162 1185
1330 1263
1281 1391
1328 1281
1388 1389
1213 1243
1386 1387
1213 1242
1384 1385
1184 1384
1382 1383
1107 1382
1105 1139
1379 1380
1105 1138
1377 1378
1074 1377
1074 1376
1374 1375
1001 1033
1372 1373
1001 1032
1370 1371
970 1370
894 1369
801 1368
765 1367
1146 1167
1303 1257
1240 1364
1301 1256
1361 1362
1193 1221
1359 1360
1193 1220
1357 1358
1166 1357
1355 1356
1093 1125
1353 1354
1093 1124
1351 1352
1064 1351
1045 1064
995 1025
1347 1348
995 1024
1345 1346
966 1345
1343 1344
1342 1343
1341 1342
1039 1057
992 1020
1338 1339
992 1019
1336 1337
964 1336
943 964
890 922
1332 1333
890 921
1330 1331
864 1330
1328 1329
1327 1328
1326 1327
1325 1326
845 861
793 824
1322 1323
796 826
1320 1321
756 1320
729 750
655 693
1316 1317
660 697
1314 1315
544 1314
1312 1313
609 627
549 584
1309 1310
555 588
1307 1308
513 1307
489 507
426 458
1303 1304
431 462
1301 1302
404 1301
1299 1300
1298 1299
819 834
835 1297
773 802
1294 1295
776 803
1292 1293
738 1292
599 619
546 578
1288 1289
551 581
1286 1287
510 1286
711 736
649 685
1282 1283
653 688
1280 1281
617 1280
554 1279
520 1278
490 515
437 467
1274 1275
441 470
1272 1273
363 1272
1270 1271
1269 1270
483 504
433 461
1266 1267
435 462
1264 1265
409 1264
96 108
108 1262
59 82
1259 1260
62 83
1257 1258
34 1257
22 37
1169 7
1253 1254
1170 9
1251 1252
1250 1251
161 177
118 144
1247 1248
118 143
1245 1246
56 1245
33 1244
300 315
263 285
1240 1241
263 284
1238 1239
190 1238
229 243
190 213
1234 1235
190 212
1232 1233
170 1232
1230 1231
1229 1230
358 374
323 343
1226 1227
323 342
1224 1225
302 1224
288 302
255 275
1220 1221
255 274
1218 1219
237 1218
1216 1217
1215 1216
224 237
189 210
1212 1213
189 209
1210 1211
171 1210
155 170
116 140
1206 1207
116 139
1204 1205
98 1204
1202 1203
332 347
301 319
1199 1200
301 318
1197 1198
282 1197
269 282
240 258
1193 1194
240 257
1191 1192
224 1191
1189 1190
320 335
293 309
1186 1187
293 308
1184 1185
276 1184
239 1183
225 1182
212 224
181 200
1178 1179
181 199
1176 1177
165 1176
117 1175
58 1174
36 1173
1171 1172
1170 1171
147 161
113 134
1167 1168
113 133
1165 1166
97 1165
83 94
53 72
1161 1162
55 73
1159 1160
32 1159
20 34
1069 8
1155 1156
1070 10
1153 1154
1152 1153
1151 1152
468 490
424 452
1148 1149
427 454
1146 1147
391 1146
365 386
319 345
1142 1143
321 346
1140 1141
298 1140
1138 1139
562 584
502 536
1135 1136
506 539
1133 1134
473 1133
451 467
405 433
1129 1130
409 435
1127 1128
375 1127
1125 1126
1124 1125
300 286
264 278
1121 1122
264 277
1119 1120
1119 249
1118 214
1117 200
233 246
211 225
1113 1114
211 224
1111 1112
198 1111
1109 1110
187 198
162 178
1106 1107
162 177
1104 1105
147 1104
105 1103
54 1102
35 1101
1099 1100
129 143
101 119
1096 1097
101 118
1094 1095
86 1094
73 83
48 64
1090 1091
51 65
1088 1089
30 1088
19 33
998 9
1084 1085
999 11
1082 1083
1081 1082
1080 1081
199 210
180 192
1077 1078
180 191
1075 1076
137 1075
159 169
137 151
1071 1072
137 150
1069 1070
125 1069
1067 1068
112 124
87 103
1064 1065
87 102
1062 1063
43 1062
27 1061
1059 1060
294 316
253 277
1056 1057
255 278
1054 1055
234 1054
221 233
202 214
1050 1051
202 213
1048 1049
189 1048
1046 1047
62 72
71 1045
43 56
1042 1043
44 55
1040 1041
28 1040
17 29
951 10
1036 1037
950 10
1034 1035
1033 1034
273 297
238 260
1030 1031
239 260
1028 1029
192 1028
155 1027
119 1026
76 1025
40 1024
27 1023
346 367
311 335
1019 1020
313 334
1017 1018
282 1017
443 473
956 861
766 1014
679 1013
584 1012
504 1011
473 1010
1008 1009
393 425
1006 1007
394 425
1004 1005
362 1004
313 1003
286 1002
1000 1001
999 1000
198 210
185 193
996 997
185 192
994 995
173 994
150 993
140 992
160 170
147 155
988 989
147 154
986 987
113 986
984 985
129 138
113 123
981 982
113 122
979 980
103 979
73 978
38 977
26 976
974 975
88 99
69 81
971 972
69 80
969 970
36 969
25 968
966 967
46 54
53 965
33 41
962 963
33 40
960 961
23 960
14 23
869 8
956 957
868 8
954 955
953 954
479 496
496 952
444 467
949 950
447 467
947 948
415 947
884 792
739 764
943 944
881 824
844 942
879 844
939 940
790 812
937 938
790 811
935 936
763 935
933 934
700 933
698 724
930 931
698 723
928 929
612 928
646 668
925 926
667 925
612 634
922 923
612 633
920 921
559 584
918 919
583 918
520 917
518 544
914 915
518 543
912 913
445 912
445 911
417 910
908 909
389 415
415 907
341 371
904 905
343 372
902 903
313 902
265 901
239 900
216 236
183 203
896 897
185 204
894 895
165 894
892 893
368 386
316 344
889 890
322 349
887 888
293 887
281 297
247 268
883 884
251 270
881 882
224 881
879 880
359 380
317 343
876 877
319 344
874 875
293 874
429 442
394 416
870 871
397 417
868 869
370 868
866 867
865 866
277 292
249 267
862 863
250 267
860 861
226 860
348 370
310 334
856 857
311 334
854 855
287 854
250 853
229 852
210 227
181 199
848 849
182 199
846 847
144 846
844 845
843 844
402 414
416 842
372 391
839 840
376 392
837 838
350 837
332 347
295 317
833 834
297 318
831 832
275 831
829 830
390 402
364 381
826 827
367 381
824 825
343 824
460 483
422 447
820 821
422 446
818 819
397 818
533 553
615 638
746 693
711 814
744 711
811 812
662 682
809 810
662 681
807 808
637 807
805 806
579 805
577 601
802 803
577 600
800 801
551 800
551 799
797 798
502 522
795 796
502 521
793 794
477 793
421 792
366 791
346 790
451 472
417 439
786 787
417 438
784 785
364 784
345 783
712 635
591 612
779 780
709 678
661 778
707 677
775 776
633 651
773 774
633 650
771 772
611 771
769 770
557 579
767 768
557 578
765 766
487 765
515 533
487 505
761 762
487 504
759 760
465 759
757 758
756 757
755 756
754 755
753 754
444 463
412 433
750 751
412 432
748 749
392 748
502 518
569 588
676 632
646 744
674 646
741 742
607 623
739 740
607 622
737 738
587 737
735 736
539 735
537 557
732 733
537 556
730 731
516 730
516 729
727 728
477 493
725 726
477 492
723 724
457 723
411 722
362 721
344 720
553 570
649 609
621 717
647 621
714 715
587 601
712 713
587 600
710 711
569 710
708 709
525 543
706 707
525 542
704 705
506 704
493 506
471 485
700 701
471 484
698 699
453 698
696 697
695 696
694 695
487 499
468 480
691 692
468 479
689 690
451 689
435 451
407 425
685 686
407 424
683 684
389 683
681 682
612 557
526 541
678 679
609 585
574 677
607 584
674 675
555 567
672 673
555 566
670 671
540 670
668 669
501 517
666 667
501 516
664 665
459 664
429 444
404 420
660 661
404 419
658 659
359 658
342 657
655 656
654 655
653 654
325 339
290 310
650 651
293 312
648 649
272 648
262 274
237 253
644 645
239 253
642 643
218 642
640 641
362 372
343 355
637 638
343 354
635 636
327 635
314 327
286 304
631 632
286 303
629 630
268 629
238 628
220 627
625 626
624 625
204 219
179 195
621 622
179 194
619 620
163 619
617 618
97 101
80 89
614 615
80 88
612 613
71 612
65 70
44 55
608 609
44 54
606 607
37 606
604 605
233 243
211 225
601 602
213 225
599 600
195 599
182 192
156 170
595 596
159 172
593 594
145 593
591 592
176 185
154 166
588 589
156 167
586 587
144 586
136 141
123 130
582 583
123 129
580 581
113 580
578 579
131 135
122 127
575 576
122 126
573 574
114 573
108 113
95 102
569 570
95 101
567 568
88 567
565 566
86 90
75 81
562 563
75 80
560 561
69 560
63 69
49 58
556 557
49 57
554 555
42 554
35 39
21 29
550 551
24 30
548 549
13 548
10 16
453 2
544 545
455 5
542 543
541 542
540 541
45 49
33 40
537 538
33 39
535 536
16 535
6 10
440 0
531 532
440 1
529 530
528 529
51 53
42 47
525 526
42 46
523 524
38 523
60 64
51 56
519 520
51 55
517 518
47 517
41 516
38 515
513 514
512 513
44 46
40 42
509 510
40 41
507 508
39 507
30 506
14 505
9 504
43 47
38 41
500 501
38 40
498 499
36 498
50 54
46 48
494 495
46 47
492 493
41 492
37 491
36 490
488 489
487 488
72 81
162 174
134 150
483 484
137 152
481 482
93 481
95 480
81 479
477 478
55 65
475 476
56 65
473 474
42 473
45 472
38 471
467 466
467 468
466 468
466 467
33 35
26 30
463 464
26 29
461 462
23 461
19 22
11 15
457 458
12 15
455 456
7 455
5 8
363 1
451 452
363 2
449 450
448 449
447 448
16 17
12 14
444 445
12 13
442 443
11 442
9 10
5 7
438 439
5 6
436 437
3 436
2 3
344 0
432 433
343 0
430 431
429 430
428 429
29 37
16 24
425 426
16 23
423 424
8 423
145 154
127 138
419 420
129 138
417 418
115 417
105 115
83 97
413 414
83 96
411 412
69 411
44 410
31 409
407 408
23 28
12 18
404 405
13 18
402 403
4 402
6 401
1 400
86 94
64 76
396 397
67 78
394 395
27 394
47 56
30 40
390 391
31 40
388 389
21 388
386 387
385 386
384 385
383 384
150 162
127 141
380 381
127 140
378 379
115 378
145 157
126 138
374 375
126 137
372 373
94 372
180 190
163 174
368 369
163 173
366 367
150 366
219 231
283 261
269 363
281 269
360 361
244 255
358 359
244 254
356 357
230 356
354 355
196 210
352 353
196 209
350 351
183 350
214 225
268 236
224 347
345 346
195 207
343 344
195 206
341 342
183 341
162 340
150 339
337 338
336 337
335 336
138 146
121 131
332 333
121 130
330 331
90 330
164 171
150 158
326 327
150 157
324 325
140 324
240 209
191 199
320 321
237 221
226 319
235 226
316 317
207 215
314 315
207 214
312 313
198 312
310 311
174 184
308 309
174 183
306 307
148 306
186 193
222 209
213 303
220 213
300 301
199 205
298 299
199 204
296 297
192 296
294 295
173 181
292 293
173 180
290 291
164 290
288 289
287 288
286 287
158 164
148 154
283 284
148 153
281 282
141 281
133 140
120 128
277 278
120 127
275 276
112 275
273 274
272 273
41 47
26 34
269 270
28 35
267 268
20 267
15 17
7 11
263 264
8 11
261 262
4 261
259 260
91 97
76 84
256 257
78 85
254 255
67 254
59 64
39 49
250 251
41 50
248 249
31 248
246 247
26 29
13 20
243 244
14 19
241 242
4 241
1 240
68 71
54 62
236 237
55 61
234 235
27 234
232 233
7 8
3 5
229 230
3 4
227 228
1 227
1 226
0 225
55 59
46 51
221 222
48 51
219 220
41 219
35 39
19 27
215 216
20 27
213 214
2 213
211 212
31 35
20 26
208 209
21 26
206 207
16 206
11 14
3 7
202 203
4 7
200 201
1 200
198 199
47 52
37 43
195 196
37 42
193 194
24 193
41 44
34 38
189 190
34 37
187 188
30 187
50 53
94 87
88 184
92 88
181 182
78 83
179 180
78 82
177 178
57 177
68 72
174 175
84 81
80 173
82 80
170 171
75 78
168 169
75 77
166 167
71 166
164 165
57 63
162 163
57 62
160 161
52 160
158 159
41 46
156 157
41 45
154 155
32 154
28 153
44 46
39 42
149 150
39 41
147 148
36 147
50 53
56 54
52 144
142 143
43 47
140 141
43 46
138 139
40 138
38 137
36 136
134 135
133 134
132 133
131 132
18 21
11 15
128 129
11 14
126 127
8 126
5 7
1 3
122 123
1 2
120 121
0 120
118 119
13 14
9 11
115 116
9 10
113 114
7 113
5 6
1 3
109 110
1 2
107 108
0 107
105 106
29 30
25 29
27 102
26 24
22 23
22 97
22 23
95 97
95 96
95 96
94 95
69 66
87 88
86 92
59 62
62 90
61 89
59 60
58 87
85 86
58 85
82 84
59 83
58 82
58 81
58 80
57 79
57 78
57 77
56 76
55 75
70 71
54 72
53 72
52 71
51 70
50 69
49 68
48 67
47 66
46 65
45 64
44 63
56 57
55 61
53 54
52 59
43 56
42 57
41 56
40 55
39 54
38 53
37 52
36 51
35 50
34 49
33 48
32 47
31 46
30 45
29 44
28 43
27 42
26 41
25 40
24 39
23 38
22 37
22 36
22 35
22 34
22 33
22 32
22 31
22 30
22 29
27 28
26 27
24 26
22 25
23 24
22 23
21 22
14 15
16 15
14 19
17 18
10 12
15 16
10 11
13 14
9 13
8 12
7 11
5 6
1 3
7 8
1 2
5 6
0 5
3 4
2 3
1 2
0 1

864 651 653 652 561 550 552 470 458 571
0 53
0 52
0 51
0 50
0 49
0 48
0 47
0 46
0 45
0 44
0 43
0 42
0 41
0 40
0 39
0 38
0 37
0 36
0 35
0 34
0 33
0 32
0 31
0 30
0 29
0 28
0 27
0 26
0 25
0 24
0 23
0 22
0 21
0 20
0 19
0 18
0 17
0 16
0 15
0 14
0 13
0 12
0 11
0 10
0 9
0 8
0 7
0 6
0 5
0 4
0 3
0 2
0 1
2200 2247
2200 2246
2200 2245
2200 2244
2200 2243
2200 2242
2200 2241
2200 2240
2200 2239
2200 2238
2200 2237
2200 2236
2200 2235
2200 2234
2200 2233
2200 2232
2200 2231
2200 2230
2200 2229
2200 2228
2200 2227
2200 2226
2200 2225
2200 2224
2200 2223
2200 2222
2200 2221
2200 2220
2200 2219
2200 2218
2200 2217
2200 2216
2200 2215
2200 2214
2200 2213
2200 2212
2200 2211
2200 2210
2200 2209
2200 2208
2200 2207
2200 2206
2200 2205
2200 2204
2200 2203
2200 2202
2200 2201
2197 2154
2134 2298
2195 2153
2295 2296
2044 2094
2293 2294
2044 2093
2291 2292
1998 2291
1651 1674
2184 2038
1970 1993
2286 2287
2181 2036
1992 2285
2283 2284
1871 1924
2281 2282
1871 1923
2279 2280
1718 2279
1718 2278
1673 2277
2275 2276
1552 1605
2273 2274
1552 1604
2271 2272
1405 2271
1959 1981
2166 2022
1980 2268
2266 2267
1865 1916
2264 2265
1865 1915
2262 2263
1824 2262
1715 2261
1671 2260
1647 1670
1553 1604
2256 2257
1553 1603
2254 2255
1408 2254
2252 2253
1493 1512
1404 1455
2249 2250
1405 1455
2247 2248
1231 2247
369 394
272 325
2243 2244
272 324
2241 2242
2241 125
50 75
2139 3
2237 2238
2141 6
2235 2236
2234 2235
679 704
582 635
2231 2232
582 634
2229 2230
539 2229
430 2228
384 2227
2225 2226
671 694
577 628
2222 2223
577 627
2220 2221
426 2220
515 535
426 475
2216 2217
426 474
2214 2215
383 2214
2212 2213
977 1001
877 929
2209 2210
879 929
2207 2208
724 2207
836 2206
680 2205
814 834
724 774
2201 2202
724 773
2199 2200
680 2199
2197 2198
358 380
656 677
565 614
2193 2194
565 613
2191 2192
421 2191
421 2190
379 2189
2187 2188
263 314
2185 2186
263 313
2183 2184
117 2183
46 69
2076 0
2179 2180
2077 1
2177 2178
2176 2177
203 223
115 166
2173 2174
117 167
2171 2172
67 2171
46 69
2069 3
2167 2168
2073 7
2165 2166
2164 2165
2163 2164
192 210
107 156
2160 2161
108 156
2158 2159
2056 2158
42 63
2055 0
2154 2155
2055 1
2152 2153
2151 2152
328 349
237 286
2148 2149
237 285
2146 2147
202 2146
2144 2145
184 201
103 150
2141 2142
103 149
2139 2140
2039 2139
40 60
2037 0
2135 2136
2039 2
2133 2134
2132 2133
2131 2132
176 193
99 144
2128 2129
104 146
2126 2127
57 2126
40 61
2029 2
2122 2123
2035 8
2120 2121
2119 2120
447 466
362 409
2116 2117
362 408
2114 2115
215 2114
182 2113
732 751
647 694
2109 2110
647 693
2107 2108
496 2107
582 603
496 542
2103 2104
496 541
2101 2102
459 2101
2099 2100
2098 2099
441 459
360 405
2095 2096
360 404
2093 2094
321 2093
300 320
214 260
2089 2090
214 259
2087 2088
182 2087
2085 2086
1019 1038
928 981
2082 2083
930 981
2080 2081
761 2080
622 2079
856 879
761 810
2075 2076
763 811
2073 2074
723 2073
2071 2072
563 584
481 525
2068 2069
481 524
2066 2067
446 2066
352 2065
315 2064
295 314
213 257
2060 2061
213 256
2058 2059
95 2058
36 55
1955 0
2054 2055
1957 2
2052 2053
2051 2052
2050 2051
162 177
90 132
2047 2048
94 134
2045 2046
51 2045
35 54
1946 1
2041 2042
1951 6
2039 2040
2038 2039
1134 1160
1037 1088
2035 2036
1043 1092
2033 2034
998 2033
976 995
890 940
2029 2030
893 941
2027 2028
842 2027
2025 2026
822 845
731 778
2022 2023
737 782
2020 2021
697 2020
674 692
593 638
2016 2017
593 637
2014 2015
553 2014
2012 2013
961 981
884 929
2009 2010
892 935
2007 2008
837 2007
1253 1272
1168 1217
2003 2004
1170 1218
2001 2002
1122 2001
1097 1120
1001 1051
1997 1998
1003 1051
1995 1996
872 1995
1993 1994
282 307
211 253
1990 1991
211 252
1988 1989
180 1988
156 172
89 128
1984 1985
97 134
1982 1983
51 1982
37 58
1885 6
1978 1979
1893 14
1976 1977
1975 1976
1974 1975
794 818
710 754
1971 1972
717 759
1969 1970
677 1969
652 671
578 619
1965 1966
578 618
1963 1964
539 1963
1961 1962
261 280
189 229
1958 1959
189 228
1956 1957
161 1956
146 160
83 120
1952 1953
89 124
1950 1951
47 1950
34 52
1852 5
1946 1947
1858 11
1944 1945
1943 1944
1942 1943
379 406
317 355
1939 1940
317 354
1937 1938
280 1937
194 1936
94 1935
58 1934
499 529
433 474
1930 1931
433 473
1928 1929
396 1928
620 645
561 597
1924 1925
561 596
1922 1923
523 1922
432 1921
396 1920
1918 1919
1917 1918
138 154
83 116
1914 1915
91 121
1912 1913
49 1912
35 56
1822 11
1908 1909
1827 17
1906 1907
1905 1906
359 384
300 336
1902 1903
300 335
1900 1901
264 1900
238 264
179 215
1896 1897
179 214
1894 1895
150 1894
1892 1893
343 363
283 318
1889 1890
283 317
1887 1888
251 1887
229 250
169 204
1883 1884
169 203
1881 1882
143 1881
1879 1880
569 588
508 543
1876 1877
508 542
1874 1875
473 1874
448 472
381 420
1870 1871
381 419
1868 1869
349 1868
1866 1867
438 457
370 407
1863 1864
370 406
1861 1862
341 1861
327 341
265 300
1857 1858
265 299
1855 1856
236 1855
1853 1854
220 235
160 193
1850 1851
160 192
1848 1849
137 1848
125 136
71 103
1844 1845
75 105
1842 1843
40 1842
29 43
1740 4
1838 1839
1744 8
1836 1837
1835 1836
1834 1835
306 322
252 283
1831 1832
252 282
1829 1830
224 1829
206 223
152 183
1825 1826
152 182
1823 1824
129 1823
1821 1822
510 528
452 485
1818 1819
452 484
1816 1817
419 1816
397 418
336 371
1812 1813
336 370
1810 1811
308 1810
1808 1809
203 222
156 184
1805 1806
156 183
1803 1804
134 1803
118 129
70 99
1799 1800
76 102
1797 1798
40 1797
29 45
1699 8
1793 1794
1702 12
1791 1792
1790 1791
1789 1790
611 637
534 575
1786 1787
543 582
1784 1785
505 1784
483 504
433 463
1780 1781
433 462
1778 1779
401 1778
1776 1777
377 400
324 356
1773 1774
324 355
1771 1772
296 1771
278 295
231 259
1767 1768
231 258
1765 1766
204 1765
1763 1764
584 608
511 550
1760 1761
518 555
1758 1759
483 1758
463 482
416 444
1754 1755
416 443
1752 1753
386 1752
1750 1751
453 465
402 431
1747 1748
402 430
1745 1746
374 1745
182 193
133 160
1741 1742
133 159
1739 1740
60 1739
22 33
1629 0
1735 1736
1631 2
1733 1734
1732 1733
347 362
290 321
1729 1730
290 320
1727 1728
205 1727
256 267
205 234
1723 1724
205 233
1721 1722
183 1721
1719 1720
1718 1719
1717 1718
819 846
734 779
1714 1715
743 786
1712 1713
696 1712
672 690
597 641
1708 1709
604 645
1706 1707
462 1706
375 1705
1703 1704
176 191
135 159
1700 1701
135 158
1698 1699
116 1698
103 113
59 86
1694 1695
63 87
1692 1693
32 1692
23 35
1589 5
1688 1689
1590 7
1686 1687
1685 1686
1684 1685
322 341
275 303
1681 1682
275 302
1679 1680
251 1679
236 250
195 219
1675 1676
195 218
1673 1674
173 1673
1671 1672
309 326
265 291
1668 1669
265 290
1666 1667
193 1666
159 172
121 143
1662 1663
121 142
1660 1661
55 1660
1556 1659
1657 1658
491 513
421 458
1654 1655
427 462
1652 1653
396 1652
379 395
338 362
1648 1649
338 361
1646 1647
313 1646
1644 1645
372 384
332 355
1641 1642
332 354
1639 1640
310 1639
92 100
100 1637
52 76
1634 1635
54 76
1632 1633
1525 1632
20 30
1525 3
1628 1629
1525 4
1626 1627
1625 1626
142 152
106 127
1622 1623
106 126
1620 1621
91 1620
277 291
234 259
1616 1617
234 258
1614 1615
163 1614
202 213
163 185
1610 1611
163 184
1608 1609
146 1608
1606 1607
1605 1606
1604 1605
1603 1604
83 90
46 69
1600 1601
47 68
1598 1599
1492 1598
17 25
1491 1
1594 1595
1491 2
1592 1593
1591 1592
75 81
82 1590
44 63
1587 1588
47 64
1585 1586
23 1585
15 26
1480 2
1581 1582
1481 4
1579 1580
1578 1579
1577 1578
419 444
357 391
1574 1575
361 394
1572 1573
280 1572
540 559
473 513
1568 1569
480 517
1566 1567
350 1566
276 1565
815 837
843 1563
740 784
1560 1561
749 790
1558 1559
588 1558
672 702
596 638
1554 1555
602 643
1552 1553
558 1552
485 1551
443 1550
1548 1549
1547 1548
1546 1547
947 980
870 917
1543 1544
870 916
1541 1542
830 1541
941 972
867 912
1537 1538
867 911
1535 1536
738 1535
592 1534
476 1533
353 1532
278 1531
1080 1109
1006 1050
1527 1528
1006 1049
1525 1526
962 1525
1453 1298
1224 1255
1521 1522
1450 1367
1394 1520
1448 1394
1517 1518
1296 1338
1515 1516
1296 1337
1513 1514
1254 1513
1511 1512
1146 1193
1509 1510
1146 1192
1507 1508
1004 1507
1219 1249
1435 1355
1381 1504
1433 1381
1501 1502
1288 1328
1499 1500
1288 1327
1497 1498
1248 1497
1495 1496
1145 1190
1493 1494
1145 1189
1491 1492
1102 1491
1489 1490
1488 1489
1487 1488
933 965
864 907
1484 1485
864 906
1482 1483
828 1482
1069 1099
1206 1236
1413 1335
1361 1478
1411 1361
1475 1476
1273 1311
1473 1474
1273 1310
1471 1472
1235 1471
1469 1470
1139 1469
1137 1179
1466 1467
1137 1178
1464 1465
1097 1464
1097 1463
1461 1462
1001 1043
1459 1460
1001 1042
1457 1458
959 1457
863 1456
740 1455
696 1454
1190 1218
1386 1337
1312 1451
1384 1336
1448 1449
1253 1289
1446 1447
1253 1288
1444 1445
1217 1444
1442 1443
1125 1165
1440 1441
1125 1164
1438 1439
1087 1438
1060 1087
995 1035
1434 1435
995 1034
1432 1433
955 1432
1430 1431
1429 1430
1428 1429
1054 1080
992 1030
1425 1426
992 1029
1423 1424
953 1423
924 953
859 899
1419 1420
859 898
1417 1418
824 1417
1415 1416
1414 1415
1413 1414
1412 1413
794 816
726 766
1409 1410
733 771
1407 1408
683 1407
654 676
576 616
1403 1404
581 620
1401 1402
462 1401
1399 1400
528 546
467 503
1396 1397
473 507
1394 1395
429 1394
406 424
343 375
1390 1391
347 378
1388 1389
321 1388
1386 1387
1385 1386
404 427
349 379
1382 1383
353 382
1380 1381
326 1380
115 125
84 102
1376 1377
84 101
1374 1375
41 1374
22 1373
755 779
780 1371
695 732
1368 1369
700 735
1366 1367
653 1366
236 250
199 221
1362 1363
199 220
1360 1361
134 1360
386 411
336 364
1356 1357
340 367
1354 1355
269 1354
295 309
263 281
1350 1351
263 280
1348 1349
244 1348
1346 1347
482 502
428 461
1343 1344
433 464
1341 1342
392 1341
601 631
535 573
1337 1338
540 577
1335 1336
501 1335
437 1334
402 1333
1331 1332
1330 1331
65 70
39 55
1327 1328
42 57
1325 1326
21 1325
14 24
1224 3
1321 1322
1226 6
1319 1320
1318 1319
55 59
33 47
1315 1316
34 47
1313 1314
17 1313
11 18
1212 2
1309 1310
1212 3
1307 1308
1306 1307
145 157
112 131
1303 1304
112 130
1301 1302
96 1301
87 96
60 76
1297 1298
60 75
1295 1296
50 1295
1293 1294
254 267
226 242
1290 1291
226 241
1288 1289
209 1288
195 208
162 182
1284 1285
162 181
1282 1283
144 1282
1280 1281
190 202
161 179
1277 1278
161 178
1275 1276
145 1275
133 144
104 121
1271 1272
104 120
1269 1270
90 1269
1267 1268
228 241
204 218
1264 1265
204 217
1262 1263
189 1262
153 1261
139 1260
82 90
59 73
1256 1257
59 72
1254 1255
51 1254
121 131
96 111
1250 1251
96 110
1248 1249
84 1248
58 1247
30 1246
16 1245
1243 1244
1243 1242
1241 1242
1240 1241
1239 1240
388 411
343 372
1236 1237
347 374
1234 1235
309 1234
282 303
235 261
1230 1231
238 263
1228 1229
215 1228
1226 1227
488 515
424 460
1223 1224
429 464
1221 1222
393 1221
371 387
324 353
1217 1218
328 355
1215 1216
292 1215
1213 1214
1212 1213
959 987
1143 1074
1098 1210
1141 1098
1207 1208
1021 1054
1205 1206
1021 1053
1203 1204
986 1203
1201 1202
899 937
1199 1200
899 936
1197 1198
862 1197
838 864
952 979
1126 1084
1060 1193
1124 1083
1190 1191
1011 1042
1188 1189
1011 1041
1186 1187
978 1186
1184 1185
898 1184
896 931
1181 1182
896 930
1179 1180
862 1179
862 1178
1176 1177
783 818
1174 1175
783 817
1172 1173
746 1172
658 1171
548 1170
509 1169
829 853
777 810
1165 1166
777 809
1163 1164
741 1163
712 741
654 691
1159 1160
654 690
1157 1158
621 1157
1155 1156
1154 1155
1153 1154
816 839
767 798
1150 1151
767 797
1148 1149
733 1148
706 733
651 686
1144 1145
651 685
1142 1143
619 1142
1140 1141
1072 964
908 933
1137 1138
1069 1030
1008 1136
1067 1029
1133 1134
962 991
1131 1132
962 990
1129 1130
932 1129
1127 1128
856 889
1125 1126
856 888
1123 1124
758 1123
700 726
648 681
1119 1120
648 680
1117 1118
542 1117
504 1116
1114 1115
1114 1113
1112 1113
218 205
186 198
1109 1110
186 197
1107 1108
1107 173
1106 139
1105 125
158 170
136 150
1101 1102
136 149
1099 1100
123 1099
1097 1098
114 123
95 107
1094 1095
95 106
1092 1093
84 1092
60 1091
33 1090
20 1089
1087 1088
105 113
89 99
1084 1085
89 98
1082 1083
79 1082
72 79
56 66
1078 1079
56 65
1076 1077
49 1076
1074 1075
166 177
150 160
1071 1072
150 159
1069 1070
139 1069
128 138
109 121
1065 1066
109 120
1063 1064
80 1063
1061 1062
66 72
53 61
1058 1059
53 60
1056 1057
28 1056
16 1055
40 43
43 1053
25 34
1050 1051
26 34
1048 1049
14 1048
9 15
948 2
1044 1045
948 3
1042 1043
1041 1042
1040 1041
31 33
20 27
1037 1038
21 27
1035 1036
11 1035
7 12
937 2
1031 1032
937 3
1029 1030
1028 1029
123 135
112 119
1025 1026
112 118
1023 1024
102 1023
79 1022
69 1021
90 99
76 85
1017 1018
76 84
1015 1016
49 1015
1013 1014
60 67
49 56
1010 1011
49 55
1008 1009
43 1008
30 1007
18 1006
11 1005
1003 1004
34 39
26 31
1000 1001
26 30
998 999
15 998
9 997
995 996
163 189
125 149
992 993
126 149
990 991
84 990
57 989
37 988
24 987
15 986
10 985
16 17
16 983
12 14
980 981
12 13
978 979
8 978
5 8
879 2
974 975
878 2
972 973
971 972
970 971
227 249
192 216
967 968
194 215
965 966
162 965
331 364
898 804
703 962
606 961
502 960
401 959
364 958
956 957
278 312
954 955
279 312
952 953
244 952
194 951
166 950
948 949
137 158
99 121
945 946
102 123
943 944
82 943
134 155
101 121
939 940
103 122
937 938
83 937
309 339
340 935
258 290
932 933
260 291
930 931
227 930
178 929
151 928
926 927
410 434
434 925
363 394
922 923
366 394
920 921
330 920
850 757
701 727
916 917
847 815
792 915
845 814
912 913
755 779
910 911
755 778
908 909
726 908
906 907
659 906
657 685
903 904
657 684
901 902
561 901
601 625
898 899
624 898
561 587
895 896
561 586
893 894
502 529
891 892
528 891
460 890
458 486
887 888
458 485
885 886
364 885
364 884
331 883
881 882
203 221
170 191
878 879
173 192
876 877
145 876
294 322
246 276
872 873
248 277
870 871
217 870
173 869
149 868
128 147
99 117
864 865
100 117
862 863
66 862
860 861
859 860
273 292
221 249
856 857
227 254
854 855
198 854
187 202
157 176
850 851
160 177
848 849
135 848
846 847
361 383
314 342
843 844
318 345
841 842
285 841
265 288
223 249
837 838
225 250
835 836
198 835
833 834
832 833
350 371
371 831
309 335
828 829
312 336
826 827
281 826
258 278
217 241
822 823
220 243
820 821
195 820
818 819
427 452
386 413
815 816
386 412
813 814
359 813
512 534
601 625
736 685
705 809
734 705
806 807
651 673
804 805
651 672
802 803
624 802
800 801
562 800
560 586
797 798
560 585
795 796
532 795
532 794
792 793
475 499
790 791
475 498
788 789
446 788
385 787
305 786
277 785
418 441
381 405
781 782
381 404
779 780
302 779
276 778
702 624
577 599
774 775
699 672
653 773
697 671
770 771
622 642
768 769
622 641
766 767
598 766
764 765
540 564
762 763
540 563
760 761
460 760
494 514
460 482
756 757
460 481
754 755
434 754
752 753
751 752
750 751
749 750
333 353
297 319
746 747
299 320
744 745
272 744
254 274
219 241
740 741
220 241
738 739
197 738
161 737
140 736
244 260
209 229
732 733
212 231
730 731
190 730
180 192
155 171
726 727
157 171
724 725
135 724
722 723
122 137
96 112
719 720
97 112
717 718
81 717
715 716
714 715
713 714
712 713
298 317
267 287
709 710
267 286
707 708
244 707
27 32
20 24
703 704
20 23
701 702
16 701
9 700
6 699
4 698
39 46
28 35
694 695
28 34
692 693
22 692
54 60
47 51
688 689
47 50
686 687
40 686
27 685
22 684
682 683
681 682
46 49
41 44
678 679
41 43
676 677
35 676
30 34
22 26
672 673
22 25
670 671
19 670
668 669
9 11
5 7
665 666
5 6
663 664
4 663
2 3
562 0
659 660
561 0
657 658
656 657
7 8
2 5
653 654
2 4
651 652
0 651
7 10
3 5
647 648
3 4
645 646
2 645
1 644
0 643
641 642
640 641
639 640
156 169
123 141
636 637
126 143
634 635
108 634
100 109
77 92
630 631
79 92
628 629
59 628
46 56
20 34
624 625
22 35
622 623
10 622
620 621
43 54
23 35
617 618
24 35
615 616
12 615
197 214
166 185
611 612
169 186
609 610
145 609
132 147
106 122
605 606
107 122
603 604
90 603
65 602
49 601
599 600
598 599
597 598
596 597
124 137
101 115
593 594
102 115
591 592
87 591
63 590
48 589
37 46
20 30
585 586
21 30
583 584
11 583
581 582
107 115
84 97
578 579
87 98
576 577
46 576
68 76
49 61
572 573
51 61
570 571
38 570
30 36
15 23
566 567
16 23
564 565
5 564
8 563
1 562
560 561
559 560
139 150
105 124
556 557
112 128
554 555
67 554
205 221
165 188
550 551
165 187
548 549
147 548
135 146
107 123
544 545
112 126
542 543
94 542
540 541
193 209
157 178
537 538
157 177
535 536
108 535
262 276
225 247
531 532
225 246
529 530
202 529
330 345
434 413
400 526
432 412
523 524
366 386
521 522
366 385
519 520
344 519
517 518
290 313
515 516
290 312
513 514
269 513
325 339
419 358
338 510
508 509
289 310
506 507
289 309
504 505
269 504
224 503
202 502
500 501
499 500
498 499
186 198
152 171
495 496
152 170
493 494
103 493
246 257
212 231
489 490
212 230
487 488
192 487
391 331
302 313
483 484
388 370
360 482
386 369
479 480
329 346
477 478
329 345
475 476
312 475
473 474
268 287
471 472
268 286
469 470
210 469
297 307
373 348
356 466
371 356
463 464
321 336
461 462
321 335
459 460
306 459
457 458
267 284
455 456
267 283
453 454
250 453
451 452
450 451
449 450
240 250
210 227
446 447
210 226
444 445
193 444
181 192
151 168
440 441
151 167
438 439
137 438
436 437
230 241
207 221
433 434
207 220
431 432
191 431
178 190
154 169
427 428
154 168
425 426
141 425
423 424
172 182
151 164
420 421
151 163
418 419
139 418
127 136
103 116
414 415
106 118
412 413
92 412
410 411
159 167
141 152
407 408
141 151
405 406
131 405
195 203
174 186
401 402
174 185
399 400
161 399
304 259
236 245
395 396
301 287
279 394
299 286
391 392
257 269
389 390
257 268
387 388
244 387
385 386
210 225
383 384
210 224
381 382
172 381
231 239
286 274
267 378
284 273
375 376
249 259
373 374
249 258
371 372
238 371
369 370
209 222
367 368
209 221
365 366
196 365
363 364
362 363
361 362
226 233
271 255
260 359
269 260
356 357
241 249
354 355
241 248
352 353
232 352
350 351
208 219
348 349
208 218
346 347
197 346
189 196
172 182
342 343
172 181
340 341
161 340
338 339
154 161
140 149
335 336
140 148
333 334
132 333
122 130
104 115
329 330
105 115
327 328
93 327
325 326
170 177
198 204
233 225
220 322
231 224
319 320
210 216
317 318
210 215
315 316
203 315
313 314
186 313
184 192
310 311
184 191
308 309
175 308
175 307
305 306
157 165
303 304
157 164
301 302
148 301
132 300
104 299
95 298
23 29
84 91
67 77
293 294
68 77
291 292
37 291
38 290
28 289
287 288
13 19
285 286
13 18
283 284
4 283
6 282
1 281
279 280
96 103
80 89
276 277
82 89
274 275
74 274
91 97
81 87
270 271
81 86
268 269
75 268
69 74
56 64
264 265
56 63
262 263
48 262
260 261
78 82
70 75
257 258
71 74
255 256
67 255
253 254
92 97
82 88
250 251
82 87
248 249
69 248
86 89
79 83
244 245
79 82
242 243
75 242
100 103
143 138
136 239
141 137
236 237
127 132
234 235
127 131
232 233
107 232
118 121
229 230
133 129
129 228
131 129
225 226
124 127
223 224
124 126
221 222
120 221
219 220
107 113
217 218
107 112
215 216
102 215
213 214
88 95
211 212
88 94
209 210
77 209
74 208
94 96
86 91
204 205
86 90
202 203
81 202
100 102
105 103
101 199
197 198
93 97
195 196
93 96
193 194
90 193
85 192
81 191
189 190
188 189
187 188
186 187
41 47
26 34
183 184
28 35
181 182
20 181
15 17
7 11
177 178
8 11
175 176
4 175
173 174
26 29
13 20
170 171
14 19
168 169
4 168
1 167
49 50
45 47
163 164
45 46
161 162
26 161
40 43
28 34
157 158
30 35
155 156
23 155
153 154
152 153
33 35
25 29
149 150
26 29
147 148
22 147
20 22
12 16
143 144
13 16
141 142
9 141
139 140
7 8
3 5
136 137
3 4
134 135
1 134
1 133
0 132
12 13
8 10
128 129
8 9
126 127
1 126
5 6
1 3
122 123
1 2
120 121
0 120
118 119
117 118
39 40
31 32
31 32
34 112
27 28
27 112
27 111
107 110
107 109
27 108
27 107
27 106
104 105
27 104
70 71
64 65
66 67
66 64
96 98
96 97
64 97
64 95
94 95
64 94
64 93
64 92
64 91
63 90
64 89
63 88
62 87
61 86
60 85
59 84
58 83
57 82
56 81
55 80
54 79
53 78
52 77
51 76
50 75
49 74
48 73
67 68
56 57
58 59
57 69
55 67
54 67
54 65
54 55
53 62
61 62
61 62
47 59
46 60
45 59
44 58
43 57
42 56
41 55
40 54
39 53
38 52
37 51
36 50
35 49
34 48
33 47
32 46
31 45
30 44
29 43
28 42
27 41
27 40
27 39
27 38
27 37
27 36
34 35
27 34
27 33
27 32
30 31
27 30
27 29
27 28
26 27
22 21
19 20
23 24
15 17
21 22
15 16
19 20
8 19
12 13
8 10
15 16
8 9
13 14
7 13
5 6
1 3
9 10
1 2
7 8
0 7
5 6
4 5
4 2
2 3
1 2
0 1

663 561 864 560 562 564 571 470 472 458
0 53
0 52
0 51
0 50
0 49
0 48
0 47
0 46
0 45
0 44
0 43
0 42
0 41
0 40
0 39
0 38
0 37
0 36
0 35
0 34
0 33
0 32
0 31
0 30
0 29
0 28
0 27
0 26
0 25
0 24
0 23
0 22
0 21
0 20
0 19
0 18
0 17
0 16
0 15
0 14
0 13
0 12
0 11
0 10
0 9
0 8
0 7
0 6
0 5
0 4
0 3
0 2
0 1
2200 2247
2200 2246
2200 2245
2200 2244
2200 2243
2200 2242
2200 2241
2200 2240
2200 2239
2200 2238
2200 2237
2200 2236
2200 2235
2200 2234
2200 2233
2200 2232
2200 2231
2200 2230
2200 2229
2200 2228
2200 2227
2200 2226
2200 2225
2200 2224
2200 2223
2200 2222
2200 2221
2200 2220
2200 2219
2200 2218
2200 2217
2200 2216
2200 2215
2200 2214
2200 2213
2200 2212
2200 2211
2200 2210
2200 2209
2200 2208
2200 2207
2200 2206
2200 2205
2200 2204
2200 2203
2200 2202
2200 2201
2197 2154
2134 2298
2195 2153
2295 2296
2044 2094
2293 2294
2044 2093
2291 2292
1998 2291
2188 2042
1973 1997
2287 2288
1875 1928
2285 2286
1875 1927
2283 2284
1722 2283
2281 2282
1653 1678
1556 1609
2278 2279
1556 1608
2276 2277
1409 2276
1805 1825
1715 1765
2272 2273
1715 1764
2270 2271
1671 2270
1954 1977
2164 2019
1976 2267
2265 2266
1860 1911
2263 2264
1860 1910
2261 2262
1819 2261
1714 2260
1671 2259
2257 2258
2256 2257
1647 1670
1553 1604
2253 2254
1553 1603
2251 2252
1515 2251
1641 1662
2144 2000
1937 1958
2246 2247
2141 1998
1957 2245
2243 2244
1846 1895
2241 2242
1846 1894
2239 2240
1702 2239
1702 2238
1661 2237
2235 2236
1550 1599
2233 2234
1550 1598
2231 2232
1405 2231
1493 1512
1404 1455
2227 2228
1405 1455
2225 2226
1231 2225
2223 2224
1332 1356
1233 1284
2220 2221
1236 1286
2218 2219
1195 2218
1174 1193
1083 1136
2214 2215
1085 1136
2212 2213
910 2212
757 2211
2209 2210
1318 1341
1222 1272
2206 2207
1223 1271
2204 2205
2204 1081
1467 1485
1382 1431
2200 2201
1384 1432
2198 2199
1335 2198
2196 2197
1315 1338
1224 1271
2193 2194
1230 1275
2191 2192
1189 2191
1168 1186
1082 1132
2187 2188
1085 1133
2185 2186
1035 2185
2183 2184
1009 1033
909 961
2180 2181
911 961
2178 2179
757 2178
869 2177
712 2176
367 390
686 709
587 640
2171 2172
587 639
2169 2170
434 2169
434 2168
389 2167
2165 2166
268 321
2163 2164
268 320
2161 2162
121 2161
48 72
2051 0
2157 2158
2052 1
2155 2156
2154 2155
2153 2154
2151 2152
2151 2152
832 856
750 797
2148 2149
750 796
2146 2147
705 2146
676 704
588 638
2142 2143
588 637
2140 2141
544 2140
2138 2139
365 394
278 328
2135 2136
278 327
2133 2134
133 2133
54 83
2041 13
2129 2130
2048 20
2127 2128
2126 2127
509 533
427 474
2123 2124
427 473
2121 2122
383 2121
653 680
569 617
2117 2118
569 616
2115 2116
527 2115
426 2114
383 2113
2111 2112
2110 2111
2109 2110
792 814
713 758
2106 2107
713 757
2104 2105
671 2104
1094 1116
1021 1065
2100 2101
1030 1071
2098 2099
974 2098
940 966
849 897
2094 2095
857 903
2092 2093
813 2092
2090 2091
355 382
271 319
2087 2088
271 318
2085 2086
232 2085
208 231
126 174
2081 2082
133 180
2079 2080
77 2079
54 83
1991 17
2075 2076
1998 24
2073 2074
2072 2073
2071 2072
483 506
405 449
2068 2069
405 448
2066 2067
364 2066
338 363
257 303
2062 2063
257 302
2060 2061
220 2060
2058 2059
754 774
678 721
2055 2056
678 720
2053 2054
637 2053
613 637
532 578
2049 2050
532 577
2047 2048
492 2047
2045 2046
332 355
254 298
2042 2043
254 297
2040 2041
118 2040
47 71
1941 7
2036 2037
1947 13
2034 2035
2033 2034
596 619
518 562
2030 2031
518 561
2028 2029
383 2028
458 479
383 425
2024 2025
383 424
2022 2023
345 2022
2020 2021
2019 2020
2018 2019
1005 1022
930 974
2015 2016
938 979
2013 2014
774 2013
644 2012
1280 1299
1201 1247
2008 2009
1209 1252
2006 2007
1048 2006
1137 1163
1055 1098
2002 2003
1064 1105
2000 2001
1021 2000
1998 1999
1997 1998
193 214
114 160
1994 1995
120 165
1992 1993
68 1992
48 73
1901 13
1988 1989
1907 19
1986 1987
1985 1986
576 602
505 547
1982 1983
505 546
1980 1981
467 1980
445 467
378 417
1976 1977
378 416
1974 1975
341 1974
246 1973
118 1972
73 1971
1969 1970
838 866
755 800
1966 1967
764 807
1964 1965
722 1964
690 713
622 661
1960 1961
622 660
1958 1959
585 1958
1956 1957
182 202
110 153
1953 1954
115 157
1951 1952
67 1951
46 71
1861 15
1947 1948
1866 20
1945 1946
1944 1945
301 326
231 272
1941 1942
231 271
1939 1940
199 1939
418 439
354 391
1935 1936
354 390
1933 1934
319 1933
535 559
467 507
1929 1930
467 506
1927 1928
432 1927
295 318
228 267
1923 1924
228 266
1921 1922
197 1921
176 197
109 150
1917 1918
116 155
1915 1916
67 1915
47 73
1827 19
1911 1912
1832 25
1909 1910
1908 1909
639 665
580 616
1905 1906
580 615
1903 1904
543 1903
457 1902
422 1901
513 540
454 490
1897 1898
454 489
1895 1896
420 1895
398 420
342 376
1891 1892
342 375
1889 1890
308 1889
224 1888
111 1887
70 1886
1884 1885
1883 1884
614 639
558 592
1880 1881
558 591
1878 1879
523 1878
746 777
672 714
1874 1875
678 719
1872 1873
637 1872
605 625
548 581
1868 1869
548 580
1866 1867
516 1866
730 756
655 696
1862 1863
662 701
1860 1861
625 1860
164 184
102 140
1856 1857
107 143
1854 1855
63 1854
44 67
1761 18
1850 1851
1764 22
1848 1849
1847 1848
268 293
209 245
1844 1845
209 244
1842 1843
180 1842
371 392
318 350
1838 1839
318 349
1836 1837
286 1836
262 285
206 240
1832 1833
206 239
1830 1831
178 1830
465 489
409 443
1826 1827
409 442
1824 1825
378 1824
156 177
101 136
1820 1821
105 138
1818 1819
63 1818
43 67
1725 21
1814 1815
1727 24
1812 1813
1811 1812
345 362
292 323
1808 1809
292 322
1806 1807
263 1806
803 826
743 781
1802 1803
749 784
1800 1801
699 1800
545 567
495 525
1796 1797
495 524
1794 1795
464 1794
341 359
294 322
1790 1791
294 321
1788 1789
266 1788
434 456
381 413
1784 1785
381 412
1782 1783
352 1782
243 262
188 220
1778 1779
188 219
1776 1777
163 1776
420 439
368 399
1772 1773
368 398
1770 1771
342 1770
145 162
91 125
1766 1767
94 126
1764 1765
56 1764
39 58
1661 17
1760 1761
1662 19
1758 1759
1757 1758
228 247
178 208
1754 1755
178 207
1752 1753
154 1752
221 237
173 201
1748 1749
173 200
1746 1747
151 1746
134 149
81 113
1742 1743
84 115
1740 1741
1626 1740
35 52
1630 12
1736 1737
1633 15
1734 1735
1733 1734
1732 1733
379 396
330 359
1729 1730
330 358
1727 1728
245 1727
291 305
245 272
1723 1724
245 271
1721 1722
221 1721
1719 1720
1718 1719
460 477
410 439
1715 1716
410 438
1713 1714
383 1713
576 600
504 543
1709 1710
510 547
1707 1708
476 1707
456 475
412 438
1703 1704
412 437
1701 1702
385 1701
1699 1700
126 140
139 1698
79 109
1695 1696
80 108
1693 1694
1585 1693
33 49
1586 14
1689 1690
1585 14
1687 1688
1686 1687
275 289
234 258
1683 1684
234 257
1681 1682
211 1681
349 366
305 331
1677 1678
305 330
1675 1676
232 1675
195 210
151 177
1671 1672
151 176
1669 1670
75 1669
1562 1668
1666 1667
1665 1666
1664 1665
533 559
469 505
1661 1662
472 507
1659 1660
379 1659
650 667
587 625
1655 1656
594 629
1653 1654
462 1653
375 1652
909 929
935 1650
838 880
1647 1648
846 885
1645 1646
691 1645
772 801
699 739
1641 1642
705 744
1639 1640
665 1639
597 1638
556 1637
1635 1636
1634 1635
1633 1634
522 541
455 490
1630 1631
460 494
1628 1629
431 1628
751 772
675 714
1624 1625
680 718
1622 1623
570 1622
634 650
576 611
1618 1619
583 615
1616 1617
540 1616
1614 1615
1613 1614
117 130
130 1612
75 102
1609 1610
77 102
1607 1608
46 1607
31 48
1499 14
1603 1604
1499 15
1601 1602
1600 1601
508 532
451 483
1597 1598
454 485
1595 1596
424 1595
178 192
138 162
1591 1592
138 161
1589 1590
71 1589
44 1588
317 333
277 301
1584 1585
277 300
1582 1583
205 1582
241 254
205 226
1578 1579
205 225
1576 1577
185 1576
1574 1575
1573 1574
383 401
344 367
1570 1571
344 366
1568 1569
320 1568
305 320
269 291
1564 1565
269 290
1562 1563
248 1562
1560 1561
1559 1560
106 118
69 93
1556 1557
71 94
1554 1555
43 1554
29 45
1445 14
1550 1551
1446 16
1548 1549
1547 1548
161 174
125 147
1544 1545
125 146
1542 1543
109 1542
353 370
318 339
1538 1539
318 338
1536 1537
296 1536
219 232
188 207
1532 1533
188 206
1530 1531
170 1530
126 1529
66 1528
42 1527
272 286
240 260
1523 1524
240 259
1521 1522
222 1521
331 347
300 319
1517 1518
300 318
1515 1516
280 1515
239 1514
222 1513
1511 1512
1510 1511
210 221
182 199
1507 1508
182 198
1505 1506
165 1505
153 165
122 141
1501 1502
122 140
1499 1500
108 1499
1497 1498
1496 1497
1495 1496
754 774
687 727
1492 1493
695 732
1490 1491
645 1490
212 200
180 193
1486 1487
180 192
1484 1485
1484 164
1483 128
1482 72
1481 49
302 320
279 294
1477 1478
279 293
1475 1476
259 1475
221 1474
203 1473
1471 1472
387 416
337 367
1468 1469
340 369
1466 1467
275 1466
241 256
218 233
1462 1463
218 232
1460 1461
175 1460
1458 1459
147 160
124 139
1455 1456
124 138
1453 1454
69 1453
47 1452
91 102
102 1450
61 80
1447 1448
63 80
1445 1446
40 1445
27 42
1331 14
1441 1442
1331 15
1439 1440
1438 1439
1437 1438
356 387
312 340
1434 1435
313 340
1432 1433
248 1432
197 1431
155 1430
110 1429
62 1428
43 1427
449 474
407 435
1423 1424
410 435
1421 1422
372 1421
561 599
1358 1196
1049 1418
907 1417
760 1416
640 1415
599 1414
1412 1413
505 541
1410 1411
506 541
1408 1409
469 1408
410 1407
376 1406
1404 1405
1403 1404
80 90
55 71
1400 1401
57 71
1398 1399
37 1398
25 39
1286 14
1394 1395
1286 15
1392 1393
1391 1392
114 125
94 107
1388 1389
94 106
1386 1387
81 1386
71 80
79 1384
51 64
1381 1382
52 63
1379 1380
35 1379
23 36
1267 14
1375 1376
1266 14
1373 1374
1372 1373
1371 1372
313 337
269 295
1368 1369
272 297
1366 1367
245 1366
229 244
209 221
1362 1363
209 220
1360 1361
192 1360
1358 1359
96 105
79 90
1355 1356
79 89
1353 1354
45 1353
31 1352
171 183
150 163
1348 1349
150 162
1346 1347
109 1346
126 135
109 119
1342 1343
109 118
1340 1341
98 1340
1338 1339
1337 1338
159 170
142 153
1334 1335
142 152
1332 1333
129 1332
121 129
108 116
1328 1329
108 115
1326 1327
98 1326
77 1325
44 1324
31 1323
1321 1322
263 289
225 249
1318 1319
226 249
1316 1317
201 1316
185 199
169 179
1312 1313
169 178
1310 1311
154 1310
131 1309
120 1308
1306 1307
573 600
522 555
1303 1304
527 557
1301 1302
483 1301
454 488
489 1299
400 434
1296 1297
402 435
1294 1295
367 1294
309 1293
276 1292
1290 1291
340 362
300 326
1287 1288
304 327
1285 1286
270 1285
434 460
377 409
1281 1282
383 414
1279 1280
350 1279
1277 1278
1276 1277
431 460
381 411
1273 1274
385 414
1271 1272
354 1271
537 565
565 1269
494 523
1266 1267
496 522
1264 1265
458 1264
1193 1036
952 991
1260 1261
1190 1092
1128 1259
1188 1128
1256 1257
1034 1072
1254 1255
1034 1071
1252 1253
990 1252
1250 1251
892 1250
890 930
1247 1248
890 929
1245 1246
749 1245
807 844
1242 1243
843 1242
749 787
1239 1240
749 786
1237 1238
665 704
1235 1236
703 1235
605 1234
603 643
1231 1232
603 642
1229 1230
494 1229
494 1228
459 1227
1225 1226
1224 1225
656 693
597 636
1221 1222
597 635
1219 1220
556 1219
784 819
918 955
1145 1051
1085 1215
1143 1085
1212 1213
996 1032
1210 1211
996 1031
1208 1209
954 1208
1206 1207
861 1206
859 897
1203 1204
859 896
1201 1202
817 1201
817 1200
1198 1199
729 765
1196 1197
729 764
1194 1195
687 1194
596 1193
492 1192
458 1191
647 682
592 628
1187 1188
592 627
1185 1186
489 1185
456 1184
1111 969
894 929
1180 1181
1108 1052
1019 1179
1106 1051
1176 1177
967 1001
1174 1175
967 1000
1172 1173
928 1172
1170 1171
839 875
1168 1169
839 874
1166 1167
714 1166
766 799
714 748
1162 1163
714 747
1160 1161
675 1160
1158 1159
1157 1158
1156 1157
1155 1156
524 548
549 1154
484 509
1151 1152
487 510
1149 1150
453 1149
427 455
383 411
1145 1146
384 411
1143 1144
355 1143
304 1142
274 1141
1139 1140
416 438
370 396
1136 1137
375 400
1134 1135
347 1134
332 350
297 320
1130 1131
300 320
1128 1129
269 1128
1126 1127
1125 1126
326 341
292 314
1122 1123
295 315
1120 1121
265 1120
399 424
360 384
1116 1117
362 385
1114 1115
337 1114
296 1113
271 1112
248 268
212 234
1108 1109
214 235
1106 1107
191 1106
1104 1105
1103 1104
472 493
432 457
1100 1101
437 459
1098 1099
404 1098
466 485
429 452
1094 1095
434 454
1092 1093
403 1092
571 603
517 552
1088 1089
517 551
1086 1087
482 1086
1084 1085
685 716
804 837
1007 953
922 1081
1005 952
1078 1079
873 905
1076 1077
873 904
1074 1075
836 1074
1072 1073
753 1072
751 785
1069 1070
751 784
1067 1068
714 1067
714 1066
1064 1065
636 668
1062 1063
636 667
1060 1061
599 1060
518 1059
433 1058
407 1057
676 705
630 660
1053 1054
630 659
1051 1052
594 1051
563 594
514 546
1047 1048
514 545
1045 1046
480 1045
1043 1044
1042 1043
557 586
511 541
1039 1040
511 540
1037 1038
430 1037
405 1036
655 682
612 640
1032 1033
612 639
1030 1031
579 1030
950 823
758 788
1026 1027
947 868
895 1025
945 895
1022 1023
821 851
1020 1021
821 850
1018 1019
787 1018
1016 1017
708 740
1014 1015
708 739
1012 1013
610 1012
753 782
932 856
882 1009
930 882
1006 1007
813 841
1004 1005
813 840
1002 1003
781 1002
1000 1001
707 737
998 999
707 736
996 997
675 996
994 995
993 994
992 993
991 992
990 991
989 990
548 573
502 531
986 987
502 530
984 985
474 984
456 473
474 982
425 444
979 980
428 445
977 978
402 977
975 976
730 755
896 826
848 973
894 848
970 971
784 810
968 969
784 809
966 967
754 966
964 965
684 713
962 963
684 712
960 961
653 960
534 557
491 518
956 957
491 517
954 955
423 954
344 953
281 952
207 951
164 950
869 764
713 736
946 947
866 801
821 945
864 821
942 943
762 786
940 941
762 785
938 939
735 938
936 937
670 697
934 935
670 696
932 933
575 932
618 640
575 601
928 929
575 600
926 927
547 926
924 925
923 924
922 923
526 550
488 513
919 920
488 512
917 918
463 917
608 631
693 716
837 795
774 913
835 794
910 911
740 762
908 909
740 761
906 907
715 906
904 905
657 904
655 679
901 902
655 678
899 900
629 899
629 898
896 897
571 595
894 895
571 594
892 893
544 892
487 891
421 890
399 889
677 698
810 770
751 886
808 769
883 884
720 740
881 882
720 739
879 880
697 879
877 878
643 665
875 876
643 664
873 874
619 873
599 619
565 587
869 870
565 586
867 868
540 867
865 866
864 865
863 864
593 612
562 582
860 861
562 581
858 859
538 858
517 538
483 505
854 855
483 504
852 853
460 852
850 851
849 850
848 849
308 322
279 298
845 846
281 298
843 844
256 843
373 392
338 360
839 840
339 360
837 838
317 837
281 836
260 835
240 258
208 228
831 832
209 228
829 830
164 829
827 828
826 827
824 825
807 825
816 815
232 246
352 367
315 335
819 820
320 339
817 818
262 817
266 816
247 815
813 814
201 219
811 812
203 220
809 810
161 809
185 808
150 807
173 183
160 168
803 804
160 167
801 802
150 801
129 800
119 799
797 798
272 284
247 263
794 795
248 263
792 793
229 792
215 227
187 203
788 789
188 203
786 787
174 786
784 785
211 223
188 202
781 782
189 202
779 780
175 779
372 387
344 361
775 776
347 362
773 774
325 773
311 327
282 300
769 770
283 300
767 768
265 767
234 766
218 765
763 764
762 763
761 762
423 441
390 411
758 759
390 410
756 757
371 756
357 370
332 347
752 753
335 348
750 751
315 750
748 749
411 429
382 401
745 746
382 400
743 744
364 743
472 489
540 559
662 624
607 739
660 623
736 737
579 597
734 735
579 596
732 733
558 732
730 731
510 730
508 528
727 728
508 527
725 726
487 725
487 724
722 723
444 462
720 721
444 461
718 719
423 718
381 717
333 716
317 715
524 541
635 599
584 712
633 598
709 710
559 575
707 708
559 574
705 706
540 705
703 704
496 514
701 702
496 513
699 700
477 699
463 477
438 454
695 696
438 453
693 694
419 693
691 692
690 691
689 690
401 415
375 391
686 687
375 390
684 685
360 684
449 461
426 440
680 681
426 439
678 679
409 678
596 527
496 510
674 675
593 560
548 673
591 559
670 671
525 539
668 669
525 538
666 667
509 666
664 665
470 486
662 663
470 485
660 661
424 660
491 504
578 536
546 657
576 546
654 655
517 529
652 653
517 528
650 651
503 650
648 649
469 483
646 647
469 482
644 645
454 644
642 643
641 642
640 641
443 454
424 436
637 638
424 435
635 636
410 635
396 409
374 388
631 632
374 387
629 630
360 629
627 628
626 627
625 626
624 625
349 359
327 340
621 622
330 341
619 620
313 619
303 315
276 292
615 616
278 293
613 614
262 613
232 612
217 611
205 216
186 198
607 608
186 197
605 606
174 605
603 604
199 206
181 191
600 601
183 192
598 599
156 598
172 597
147 596
275 284
248 262
592 593
251 264
590 591
206 590
231 240
210 222
586 587
212 223
584 585
200 584
582 583
581 582
580 581
579 580
343 353
323 335
576 577
323 334
574 575
313 574
304 312
285 296
570 571
288 297
568 569
273 568
566 567
331 341
315 325
563 564
315 324
561 562
285 561
363 372
346 357
557 558
346 356
555 556
334 555
396 406
472 435
443 552
470 443
549 550
418 429
547 548
418 428
545 546
405 545
543 544
376 388
541 542
376 387
539 540
365 539
391 400
457 410
399 536
534 535
375 385
532 533
375 384
530 531
365 530
345 529
334 528
526 527
525 526
524 525
324 330
310 318
521 522
310 317
519 520
281 519
347 353
333 341
515 516
333 340
513 514
324 513
429 383
368 374
509 510
426 395
400 508
424 400
505 506
381 389
503 504
381 388
501 502
373 501
499 500
354 362
497 498
354 361
495 496
331 495
363 368
411 383
387 492
409 387
489 490
373 379
487 488
373 378
485 486
367 485
483 484
353 359
481 482
353 358
479 480
346 479
477 478
476 477
475 476
341 346
331 337
472 473
331 336
470 471
325 470
319 324
309 315
466 467
309 314
464 465
303 464
462 463
461 462
460 461
459 460
296 302
281 289
456 457
283 290
454 455
271 454
265 273
243 255
450 451
246 257
448 449
234 448
446 447
260 267
243 253
443 444
244 253
441 442
234 441
225 232
207 217
437 438
209 218
435 436
199 435
433 434
57 65
39 50
430 431
41 50
428 429
27 428
20 29
338 10
424 425
339 12
422 423
421 422
75 82
62 70
418 419
62 69
416 417
34 416
16 24
323 6
412 413
325 9
410 411
409 410
90 95
79 86
406 407
79 85
404 405
71 404
110 117
97 105
400 401
97 104
398 399
89 398
78 397
71 396
394 395
393 394
153 158
138 146
390 391
140 147
388 389
132 388
125 129
115 121
384 385
115 120
382 383
108 382
380 381
195 201
181 189
377 378
182 189
375 376
174 375
166 171
151 159
371 372
153 160
369 370
145 369
139 142
127 133
365 366
129 134
363 364
111 363
122 362
106 361
359 360
194 199
182 189
356 357
184 189
354 355
177 354
171 174
159 165
350 351
160 165
348 349
138 348
346 347
345 346
344 345
167 170
160 164
341 342
160 163
339 340
156 339
150 154
139 145
335 336
140 145
333 334
135 333
331 332
167 170
159 164
328 329
160 163
326 327
156 326
175 178
168 172
322 323
168 171
320 321
158 320
169 170
165 167
316 317
165 166
314 315
163 314
175 177
221 203
204 311
219 204
308 309
194 199
306 307
194 198
304 305
179 304
187 189
301 302
211 197
196 300
209 196
297 298
191 194
295 296
191 193
293 294
188 293
291 292
179 183
289 290
179 182
287 288
176 287
285 286
166 171
283 284
166 170
281 282
163 281
162 280
169 170
164 167
276 277
164 166
274 275
162 274
169 170
183 170
169 271
269 270
165 167
267 268
165 166
265 266
164 265
163 264
162 263
261 262
260 261
259 260
258 259
145 148
138 142
255 256
138 141
253 254
135 253
132 134
124 128
249 250
125 128
247 248
121 247
245 246
146 147
142 144
242 243
142 143
240 241
135 240
139 140
135 137
236 237
135 136
234 235
134 234
132 133
128 130
230 231
128 129
228 229
121 228
107 227
225 226
224 225
40 44
23 32
221 222
26 33
219 220
121 219
12 18
121 2
215 216
123 5
213 214
212 213
72 75
65 69
209 210
65 68
207 208
44 207
37 206
98 100
91 95
202 203
91 94
200 201
73 200
83 87
73 79
196 197
73 78
194 195
68 194
192 193
191 192
190 191
33 37
22 28
187 188
23 28
185 186
15 185
11 16
91 5
181 182
91 6
179 180
178 179
42 47
32 38
175 176
32 37
173 174
27 173
23 26
15 20
169 170
16 19
167 168
10 167
8 11
71 3
163 164
71 4
161 162
160 161
159 160
63 64
59 61
156 157
59 60
154 155
58 154
56 57
52 54
150 151
52 53
148 149
50 148
146 147
48 50
41 45
143 144
41 44
141 142
38 141
33 140
29 139
25 28
18 22
135 136
18 21
133 134
10 133
5 7
35 1
129 130
35 2
127 128
126 127
125 126
29 30
25 27
122 123
25 26
120 121
18 120
22 23
18 20
116 117
18 19
114 115
17 114
112 113
15 16
11 13
109 110
11 12
107 108
10 107
8 9
4 6
103 104
4 5
101 102
4 101
2 3
2 0
97 98
1 0
95 96
94 95
93 94
54 55
56 57
54 90
89 90
54 89
54 88
54 87
62 86
54 85
54 84
54 83
54 82
54 81
54 80
55 79
54 78
53 77
52 76
51 75
50 74
49 73
48 72
47 71
46 70
45 69
44 68
43 67
42 66
41 65
40 64
39 63
38 62
37 61
36 60
35 59
34 58
33 57
32 56
31 55
30 54
29 53
28 52
27 51
26 50
25 49
24 48
23 47
22 46
43 44
42 44
41 43
21 41
20 41
19 40
18 39
17 38
16 37
15 36
14 35
13 34
12 33
11 32
25 26
10 29
9 29
8 28
7 27
6 26
6 25
6 24
6 23
6 22
6 21
6 20
6 19
6 18
6 17
6 16
6 15
6 14
6 13
6 12
10 11
6 10
6 9
6 8
6 7
5 6
4 5
3 4
2 3
1 2
0 1


==> anc/orders/m16.order <==
2721 1642
20 34 36 52 54 72
-1 S 1589
-1 S 1590
-1 S 1591
-1 S 1592
-1 S 1593
-1 S 1594
-1 S 1595
-1 S 1596
-1 S 1597
-1 S 1598
-1 S 1599
-1 S 1600
-1 S 1601
-1 S 1602
-1 S 1603
-1 S 1604
-1 S 1605
-1 S 1606
-1 S 1607
-1 S 1608
-1 S 1609
-1 S 1610
-1 S 1611
-1 S 1612
-1 S 1613
-1 S 1614
-1 S 1615
-1 S 1616
-1 S 1617
-1 S 1618
-1 S 1619
-1 S 1620
-1 S 1621
-1 S 1622
-1 S 1623
-1 S 1624
-1 S 1625
-1 S 1626
-1 S 1627
-1 S 1628
-1 S 1629
-1 S 1630
-1 S 1631
-1 S 1632
-1 S 1633
-1 S 1634
-1 S 1635
-1 S 1636
-1 S 1637
-1 S 1638
-1 S 1639
-1 S 1640
-1 S 1641
0 N 0 1488 1589
0 N 1 1541 1590
0 N 2 1490 1591
0 N 3 1543 1592
0 N 4 1542 1593
0 N 5 1545 1594
0 N 6 1547 1595
0 N 7 1544 1596
0 N 8 1549 1597
0 N 9 1546 1598
0 N 10 1551 1599
0 N 11 1499 1600
0 N 12 1553 1601
0 N 13 1548 1602
0 N 14 1555 1603
0 N 15 1550 1604
0 N 16 1557 1605
0 N 17 1552 1606
0 N 18 1559 1607
0 N 19 1507 1608
0 N 20 1561 1609
0 N 21 1554 1610
0 N 22 1563 1611
0 N 23 1556 1612
0 N 24 1565 1613
0 N 25 1558 1614
0 N 26 1567 1615
0 N 27 1560 1616
0 N 28 1516 1617
0 N 29 1569 1618
0 N 30 1562 1619
0 N 31 1571 1620
0 N 32 1564 1621
0 N 33 1573 1622
0 N 34 1566 1623
0 N 35 1575 1624
0 N 36 1568 1625
0 N 37 1570 1626
0 N 38 1577 1627
0 N 39 1572 1628
0 N 40 1579 1629
0 N 41 1574 1630
0 N 42 1581 1631
0 N 43 1576 1632
0 N 44 1578 1633
0 N 45 1583 1634
0 N 46 1580 1635
0 N 47 1585 1636
0 N 48 1582 1637
0 N 49 1584 1638
0 N 50 1587 1639
0 N 51 1586 1640
0 N 52 1588 1641
1 D 1 1541
1 D 3 1543
1 D 4 1542
1 D 5 1545
1 D 6 1547
1 D 7 1544
1 D 8 1549
1 D 9 1546
1 D 10 1551
1 D 12 1553
1 D 13 1548
1 D 14 1555
1 D 15 1550
1 D 16 1557
1 D 17 1552
1 D 18 1559
1 D 20 1561
1 D 21 1554
1 D 22 1563
1 D 23 1556
1 D 24 1565
1 D 25 1558
1 D 26 1567
1 D 27 1560
1 D 29 1569
1 D 30 1562
1 D 31 1571
1 D 32 1564
1 D 33 1573
1 D 34 1566
1 D 35 1575
1 D 36 1568
1 D 37 1570
1 D 38 1577
1 D 39 1572
1 D 40 1579
1 D 41 1574
1 D 42 1581
1 D 43 1576
1 D 44 1578
1 D 45 1583
1 D 46 1580
1 D 47 1585
1 D 48 1582
1 D 49 1584
1 D 50 1587
1 D 51 1586
1 D 52 1588
2 T 1 4 1489 1492 1541 1542
2 T 3 7 1491 1495 1543 1544
2 T 5 9 1493 1497 1545 1546
2 T 6 13 1494 1501 1547 1548
2 T 8 15 1496 1503 1549 1550
2 T 10 17 1498 1505 1551 1552
2 T 12 21 1500 1509 1553 1554
2 T 14 23 1502 1511 1555 1556
2 T 16 25 1504 1513 1557 1558
2 T 18 27 1506 1515 1559 1560
2 T 20 30 1508 1518 1561 1562
2 T 22 32 1510 1520 1563 1564
2 T 24 34 1512 1522 1565 1566
2 T 26 36 1514 1524 1567 1568
2 T 29 37 1517 1525 1569 1570
2 T 31 39 1519 1527 1571 1572
2 T 33 41 1521 1529 1573 1574
2 T 35 43 1523 1531 1575 1576
2 T 38 44 1526 1532 1577 1578
2 T 40 46 1528 1534 1579 1580
2 T 42 48 1530 1536 1581 1582
2 T 45 49 1533 1537 1583 1584
2 T 47 51 1535 1539 1585 1586
2 T 50 52 1538 1540 1587 1588
3 D 1 1489
3 D 3 1491
3 D 4 1492
3 D 5 1493
3 D 6 1494
3 D 7 1495
3 D 8 1496
3 D 9 1497
3 D 10 1498
3 D 12 1500
3 D 13 1501
3 D 14 1502
3 D 15 1503
3 D 16 1504
3 D 17 1505
3 D 18 1506
3 D 20 1508
3 D 21 1509
3 D 22 1510
3 D 23 1511
3 D 24 1512
3 D 25 1513
3 D 26 1514
3 D 27 1515
3 D 29 1517
3 D 30 1518
3 D 31 1519
3 D 32 1520
3 D 33 1521
3 D 34 1522
3 D 35 1523
3 D 36 1524
3 D 37 1525
3 D 38 1526
3 D 39 1527
3 D 40 1528
3 D 41 1529
3 D 42 1530
3 D 43 1531
3 D 44 1532
3 D 45 1533
3 D 46 1534
3 D 47 1535
3 D 48 1536
3 D 49 1537
3 D 50 1538
3 D 51 1539
3 D 52 1540
4 N 0 1450 1488
4 N 1 1398 1489
4 N 2 1452 1490
4 N 3 1451 1491
4 N 4 1454 1492
4 N 5 1402 1493
4 N 6 1453 1494
4 N 7 1456 1495
4 N 8 1455 1496
4 N 9 1458 1497
4 N 10 1407 1498
4 N 11 1460 1499
4 N 12 1409 1500
4 N 13 1462 1501
4 N 14 1457 1502
4 N 15 1464 1503
4 N 16 1459 1504
4 N 17 1466 1505
4 N 18 1415 1506
4 N 19 1468 1507
4 N 20 1461 1508
4 N 21 1470 1509
4 N 22 1463 1510
4 N 23 1472 1511
4 N 24 1465 1512
4 N 25 1474 1513
4 N 26 1467 1514
4 N 27 1424 1515
4 N 28 1425 1516
4 N 29 1469 1517
4 N 30 1476 1518
4 N 31 1471 1519
4 N 32 1478 1520
4 N 33 1473 1521
4 N 34 1480 1522
4 N 35 1475 1523
4 N 36 1433 1524
4 N 37 1434 1525
4 N 38 1477 1526
4 N 39 1482 1527
4 N 40 1479 1528
4 N 41 1484 1529
4 N 42 1481 1530
4 N 43 1440 1531
4 N 44 1441 1532
4 N 45 1483 1533
4 N 46 1486 1534
4 N 47 1485 1535
4 N 48 1445 1536
4 N 49 1446 1537
4 N 50 1487 1538
4 N 51 1448 1539
4 N 52 1449 1540
5 D 0 1450
5 D 2 1452
5 D 3 1451
5 D 4 1454
5 D 6 1453
5 D 7 1456
5 D 8 1455
5 D 9 1458
5 D 11 1460
5 D 13 1462
5 D 14 1457
5 D 15 1464
5 D 16 1459
5 D 17 1466
5 D 19 1468
5 D 20 1461
5 D 21 1470
5 D 22 1463
5 D 23 1472
5 D 24 1465
5 D 25 1474
5 D 26 1467
5 D 29 1469
5 D 30 1476
5 D 31 1471
5 D 32 1478
5 D 33 1473
5 D 34 1480
5 D 35 1475
5 D 38 1477
5 D 39 1482
5 D 40 1479
5 D 41 1484
5 D 42 1481
5 D 45 1483
5 D 46 1486
5 D 47 1485
5 D 50 1487
6 T 0 3 1397 1400 1450 1451
6 T 2 6 1399 1403 1452 1453
6 T 4 8 1401 1405 1454 1455
6 T 7 14 1404 1411 1456 1457
6 T 9 16 1406 1413 1458 1459
6 T 11 20 1408 1417 1460 1461
6 T 13 22 1410 1419 1462 1463
6 T 15 24 1412 1421 1464 1465
6 T 17 26 1414 1423 1466 1467
6 T 19 29 1416 1426 1468 1469
6 T 21 31 1418 1428 1470 1471
6 T 23 33 1420 1430 1472 1473
6 T 25 35 1422 1432 1474 1475
6 T 30 38 1427 1435 1476 1477
6 T 32 40 1429 1437 1478 1479
6 T 34 42 1431 1439 1480 1481
6 T 39 45 1436 1442 1482 1483
6 T 41 47 1438 1444 1484 1485
6 T 46 50 1443 1447 1486 1487
7 D 0 1397
7 D 2 1399
7 D 3 1400
7 D 4 1401
7 D 6 1403
7 D 7 1404
7 D 8 1405
7 D 9 1406
7 D 11 1408
7 D 13 1410
7 D 14 1411
7 D 15 1412
7 D 16 1413
7 D 17 1414
7 D 19 1416
7 D 20 1417
7 D 21 1418
7 D 22 1419
7 D 23 1420
7 D 24 1421
7 D 25 1422
7 D 26 1423
7 D 29 1426
7 D 30 1427
7 D 31 1428
7 D 32 1429
7 D 33 1430
7 D 34 1431
7 D 35 1432
7 D 38 1435
7 D 39 1436
7 D 40 1437
7 D 41 1438
7 D 42 1439
7 D 45 1442
7 D 46 1443
7 D 47 1444
7 D 50 1447
8 N 0 1351 1397
8 N 1 1352 1398
8 N 2 1353 1399
8 N 3 1354 1400
8 N 4 1355 1401
8 N 5 1356 1402
8 N 6 1304 1403
8 N 7 1357 1404
8 N 8 1358 1405
8 N 9 1359 1406
8 N 10 1360 1407
8 N 11 1361 1408
8 N 12 1362 1409
8 N 13 1363 1410
8 N 14 1364 1411
8 N 15 1365 1412
8 N 16 1366 1413
8 N 17 1367 1414
8 N 18 1368 1415
8 N 19 1369 1416
8 N 20 1370 1417
8 N 21 1371 1418
8 N 22 1372 1419
8 N 23 1373 1420
8 N 24 1374 1421
8 N 25 1375 1422
8 N 26 1376 1423
8 N 27 1325 1424
8 N 28 1377 1425
8 N 29 1378 1426
8 N 30 1379 1427
8 N 31 1380 1428
8 N 32 1381 1429
8 N 33 1382 1430
8 N 34 1383 1431
8 N 35 1384 1432
8 N 36 1334 1433
8 N 37 1385 1434
8 N 38 1386 1435
8 N 39 1387 1436
8 N 40 1388 1437
8 N 41 1389 1438
8 N 42 1390 1439
8 N 43 1341 1440
8 N 44 1391 1441
8 N 45 1392 1442
8 N 46 1393 1443
8 N 47 1394 1444
8 N 48 1346 1445
8 N 49 1395 1446
8 N 50 1396 1447
8 N 51 1349 1448
8 N 52 1350 1449
9 D 0 1351
9 D 1 1352
9 D 2 1353
9 D 3 1354
9 D 4 1355
9 D 5 1356
9 D 7 1357
9 D 8 1358
9 D 9 1359
9 D 10 1360
9 D 11 1361
9 D 12 1362
9 D 13 1363
9 D 14 1364
9 D 15 1365
9 D 16 1366
9 D 17 1367
9 D 18 1368
9 D 19 1369
9 D 20 1370
9 D 21 1371
9 D 22 1372
9 D 23 1373
9 D 24 1374
9 D 25 1375
9 D 26 1376
9 D 28 1377
9 D 29 1378
9 D 30 1379
9 D 31 1380
9 D 32 1381
9 D 33 1382
9 D 34 1383
9 D 35 1384
9 D 37 1385
9 D 38 1386
9 D 39 1387
9 D 40 1388
9 D 41 1389
9 D 42 1390
9 D 44 1391
9 D 45 1392
9 D 46 1393
9 D 47 1394
9 D 49 1395
9 D 50 1396
10 T 0 1 1298 1299 1351 1352
10 T 2 3 1300 1301 1353 1354
10 T 4 5 1302 1303 1355 1356
10 T 7 8 1305 1306 1357 1358
10 T 9 10 1307 1308 1359 1360
10 T 11 12 1309 1310 1361 1362
10 T 13 14 1311 1312 1363 1364
10 T 15 16 1313 1314 1365 1366
10 T 17 18 1315 1316 1367 1368
10 T 19 20 1317 1318 1369 1370
10 T 21 22 1319 1320 1371 1372
10 T 23 24 1321 1322 1373 1374
10 T 25 26 1323 1324 1375 1376
10 T 28 29 1326 1327 1377 1378
10 T 30 31 1328 1329 1379 1380
10 T 32 33 1330 1331 1381 1382
10 T 34 35 1332 1333 1383 1384
10 T 37 38 1335 1336 1385 1386
10 T 39 40 1337 1338 1387 1388
10 T 41 42 1339 1340 1389 1390
10 T 44 45 1342 1343 1391 1392
10 T 46 47 1344 1345 1393 1394
10 T 49 50 1347 1348 1395 1396
11 D 0 1298
11 D 1 1299
11 D 2 1300
11 D 3 1301
11 D 4 1302
11 D 5 1303
11 D 7 1305
11 D 8 1306
11 D 9 1307
11 D 10 1308
11 D 11 1309
11 D 12 1310
11 D 13 1311
11 D 14 1312
11 D 15 1313
11 D 16 1314
11 D 17 1315
11 D 18 1316
11 D 19 1317
11 D 20 1318
11 D 21 1319
11 D 22 1320
11 D 23 1321
11 D 24 1322
11 D 25 1323
11 D 26 1324
11 D 28 1326
11 D 29 1327
11 D 30 1328
11 D 31 1329
11 D 32 1330
11 D 33 1331
11 D 34 1332
11 D 35 1333
11 D 37 1335
11 D 38 1336
11 D 39 1337
11 D 40 1338
11 D 41 1339
11 D 42 1340
11 D 44 1342
11 D 45 1343
11 D 46 1344
11 D 47 1345
11 D 49 1347
11 D 50 1348
12 N 0 1205 1298
12 N 1 1206 1299
12 N 2 1207 1300
12 N 3 1258 1301
12 N 4 1259 1302
12 N 5 1210 1303
12 N 6 1260 1304
12 N 7 1261 1305
12 N 8 1262 1306
12 N 9 1263 1307
12 N 10 1215 1308
12 N 11 1216 1309
12 N 12 1264 1310
12 N 13 1265 1311
12 N 14 1266 1312
12 N 15 1267 1313
12 N 16 1268 1314
12 N 17 1269 1315
12 N 18 1223 1316
12 N 19 1224 1317
12 N 20 1270 1318
12 N 21 1271 1319
12 N 22 1272 1320
12 N 23 1273 1321
12 N 24 1274 1322
12 N 25 1275 1323
12 N 26 1276 1324
12 N 27 1277 1325
12 N 28 1233 1326
12 N 29 1278 1327
12 N 30 1279 1328
12 N 31 1280 1329
12 N 32 1281 1330
12 N 33 1282 1331
12 N 34 1283 1332
12 N 35 1284 1333
12 N 36 1285 1334
12 N 37 1242 1335
12 N 38 1286 1336
12 N 39 1287 1337
12 N 40 1288 1338
12 N 41 1289 1339
12 N 42 1290 1340
12 N 43 1291 1341
12 N 44 1249 1342
12 N 45 1292 1343
12 N 46 1293 1344
12 N 47 1294 1345
12 N 48 1295 1346
12 N 49 1254 1347
12 N 50 1296 1348
12 N 51 1297 1349
12 N 52 1257 1350
13 D 3 1258
13 D 4 1259
13 D 6 1260
13 D 7 1261
13 D 8 1262
13 D 9 1263
13 D 12 1264
13 D 13 1265
13 D 14 1266
13 D 15 1267
13 D 16 1268
13 D 17 1269
13 D 20 1270
13 D 21 1271
13 D 22 1272
13 D 23 1273
13 D 24 1274
13 D 25 1275
13 D 26 1276
13 D 27 1277
13 D 29 1278
13 D 30 1279
13 D 31 1280
13 D 32 1281
13 D 33 1282
13 D 34 1283
13 D 35 1284
13 D 36 1285
13 D 38 1286
13 D 39 1287
13 D 40 1288
13 D 41 1289
13 D 42 1290
13 D 43 1291
13 D 45 1292
13 D 46 1293
13 D 47 1294
13 D 48 1295
13 D 50 1296
13 D 51 1297
14 T 3 4 1208 1209 1258 1259
14 T 6 7 1211 1212 1260 1261
14 T 8 9 1213 1214 1262 1263
14 T 12 13 1217 1218 1264 1265
14 T 14 15 1219 1220 1266 1267
14 T 16 17 1221 1222 1268 1269
14 T 20 21 1225 1226 1270 1271
14 T 22 23 1227 1228 1272 1273
14 T 24 25 1229 1230 1274 1275
14 T 26 27 1231 1232 1276 1277
14 T 29 30 1234 1235 1278 1279
14 T 31 32 1236 1237 1280 1281
14 T 33 34 1238 1239 1282 1283
14 T 35 36 1240 1241 1284 1285
14 T 38 39 1243 1244 1286 1287
14 T 40 41 1245 1246 1288 1289
14 T 42 43 1247 1248 1290 1291
14 T 45 46 1250 1251 1292 1293
14 T 47 48 1252 1253 1294 1295
14 T 50 51 1255 1256 1296 1297
15 D 3 1208
15 D 4 1209
15 D 6 1211
15 D 7 1212
15 D 8 1213
15 D 9 1214
15 D 12 1217
15 D 13 1218
15 D 14 1219
15 D 15 1220
15 D 16 1221
15 D 17 1222
15 D 20 1225
15 D 21 1226
15 D 22 1227
15 D 23 1228
15 D 24 1229
15 D 25 1230
15 D 26 1231
15 D 27 1232
15 D 29 1234
15 D 30 1235
15 D 31 1236
15 D 32 1237
15 D 33 1238
15 D 34 1239
15 D 35 1240
15 D 36 1241
15 D 38 1243
15 D 39 1244
15 D 40 1245
15 D 41 1246
15 D 42 1247
15 D 43 1248
15 D 45 1250
15 D 46 1251
15 D 47 1252
15 D 48 1253
15 D 50 1255
15 D 51 1256
16 N 0 1159 1205
16 N 1 1160 1206
16 N 2 1161 1207
16 N 3 1162 1208
16 N 4 1163 1209
16 N 5 1164 1210
16 N 6 1112 1211
16 N 7 1165 1212
16 N 8 1166 1213
16 N 9 1167 1214
16 N 10 1168 1215
16 N 11 1169 1216
16 N 12 1170 1217
16 N 13 1171 1218
16 N 14 1172 1219
16 N 15 1173 1220
16 N 16 1174 1221
16 N 17 1175 1222
16 N 18 1176 1223
16 N 19 1177 1224
16 N 20 1178 1225
16 N 21 1179 1226
16 N 22 1180 1227
16 N 23 1181 1228
16 N 24 1182 1229
16 N 25 1183 1230
16 N 26 1184 1231
16 N 27 1133 1232
16 N 28 1185 1233
16 N 29 1186 1234
16 N 30 1187 1235
16 N 31 1188 1236
16 N 32 1189 1237
16 N 33 1190 1238
16 N 34 1191 1239
16 N 35 1192 1240
16 N 36 1142 1241
16 N 37 1193 1242
16 N 38 1194 1243
16 N 39 1195 1244
16 N 40 1196 1245
16 N 41 1197 1246
16 N 42 1198 1247
16 N 43 1149 1248
16 N 44 1199 1249
16 N 45 1200 1250
16 N 46 1201 1251
16 N 47 1202 1252
16 N 48 1154 1253
16 N 49 1203 1254
16 N 50 1204 1255
16 N 51 1157 1256
16 N 52 1158 1257
17 D 0 1159
17 D 1 1160
17 D 2 1161
17 D 3 1162
17 D 4 1163
17 D 5 1164
17 D 7 1165
17 D 8 1166
17 D 9 1167
17 D 10 1168
17 D 11 1169
17 D 12 1170
17 D 13 1171
17 D 14 1172
17 D 15 1173
17 D 16 1174
17 D 17 1175
17 D 18 1176
17 D 19 1177
17 D 20 1178
17 D 21 1179
17 D 22 1180
17 D 23 1181
17 D 24 1182
17 D 25 1183
17 D 26 1184
17 D 28 1185
17 D 29 1186
17 D 30 1187
17 D 31 1188
17 D 32 1189
17 D 33 1190
17 D 34 1191
17 D 35 1192
17 D 37 1193
17 D 38 1194
17 D 39 1195
17 D 40 1196
17 D 41 1197
17 D 42 1198
17 D 44 1199
17 D 45 1200
17 D 46 1201
17 D 47 1202
17 D 49 1203
17 D 50 1204
18 T 0 1 1106 1107 1159 1160
18 T 2 3 1108 1109 1161 1162
18 T 4 5 1110 1111 1163 1164
18 T 7 8 1113 1114 1165 1166
18 T 9 10 1115 1116 1167 1168
18 T 11 12 1117 1118 1169 1170
18 T 13 14 1119 1120 1171 1172
18 T 15 16 1121 1122 1173 1174
18 T 17 18 1123 1124 1175 1176
18 T 19 20 1125 1126 1177 1178
18 T 21 22 1127 1128 1179 1180
18 T 23 24 1129 1130 1181 1182
18 T 25 26 1131 1132 1183 1184
18 T 28 29 1134 1135 1185 1186
18 T 30 31 1136 1137 1187 1188
18 T 32 33 1138 1139 1189 1190
18 T 34 35 1140 1141 1191 1192
18 T 37 38 1143 1144 1193 1194
18 T 39 40 1145 1146 1195 1196
18 T 41 42 1147 1148 1197 1198
18 T 44 45 1150 1151 1199 1200
18 T 46 47 1152 1153 1201 1202
18 T 49 50 1155 1156 1203 1204
19 D 0 1106
19 D 1 1107
19 D 2 1108
19 D 3 1109
19 D 4 1110
19 D 5 1111
19 D 7 1113
19 D 8 1114
19 D 9 1115
19 D 10 1116
19 D 11 1117
19 D 12 1118
19 D 13 1119
19 D 14 1120
19 D 15 1121
19 D 16 1122
19 D 17 1123
19 D 18 1124
19 D 19 1125
19 D 20 1126
19 D 21 1127
19 D 22 1128
19 D 23 1129
19 D 24 1130
19 D 25 1131
19 D 26 1132
19 D 28 1134
19 D 29 1135
19 D 30 1136
19 D 31 1137
19 D 32 1138
19 D 33 1139
19 D 34 1140
19 D 35 1141
19 D 37 1143
19 D 38 1144
19 D 39 1145
19 D 40 1146
19 D 41 1147
19 D 42 1148
19 D 44 1150
19 D 45 1151
19 D 46 1152
19 D 47 1153
19 D 49 1155
19 D 50 1156
20 N 0 1013 1106
20 N 1 1014 1107
20 N 2 1015 1108
20 N 3 1066 1109
20 N 4 1067 1110
20 N 5 1018 1111
20 N 6 1068 1112
20 N 7 1069 1113
20 N 8 1070 1114
20 N 9 1071 1115
20 N 10 1023 1116
20 N 11 1024 1117
20 N 12 1072 1118
20 N 13 1073 1119
20 N 14 1074 1120
20 N 15 1075 1121
20 N 16 1076 1122
20 N 17 1077 1123
20 N 18 1031 1124
20 N 19 1032 1125
20 N 20 1078 1126
20 N 21 1079 1127
20 N 22 1080 1128
20 N 23 1081 1129
20 N 24 1082 1130
20 N 25 1083 1131
20 N 26 1084 1132
20 N 27 1085 1133
20 N 28 1041 1134
20 N 29 1086 1135
20 N 30 1087 1136
20 N 31 1088 1137
20 N 32 1089 1138
20 N 33 1090 1139
20 N 34 1091 1140
20 N 35 1092 1141
20 N 36 1093 1142
20 N 37 1050 1143
20 N 38 1094 1144
20 N 39 1095 1145
20 N 40 1096 1146
20 N 41 1097 1147
20 N 42 1098 1148
20 N 43 1099 1149
20 N 44 1057 1150
20 N 45 1100 1151
20 N 46 1101 1152
20 N 47 1102 1153
20 N 48 1103 1154
20 N 49 1062 1155
20 N 50 1104 1156
20 N 51 1105 1157
20 N 52 1065 1158
21 D 3 1066
21 D 4 1067
21 D 6 1068
21 D 7 1069
21 D 8 1070
21 D 9 1071
21 D 12 1072
21 D 13 1073
21 D 14 1074
21 D 15 1075
21 D 16 1076
21 D 17 1077
21 D 20 1078
21 D 21 1079
21 D 22 1080
21 D 23 1081
21 D 24 1082
21 D 25 1083
21 D 26 1084
21 D 27 1085
21 D 29 1086
21 D 30 1087
21 D 31 1088
21 D 32 1089
21 D 33 1090
21 D 34 1091
21 D 35 1092
21 D 36 1093
21 D 38 1094
21 D 39 1095
21 D 40 1096
21 D 41 1097
21 D 42 1098
21 D 43 1099
21 D 45 1100
21 D 46 1101
21 D 47 1102
21 D 48 1103
21 D 50 1104
21 D 51 1105
22 T 3 4 1016 1017 1066 1067
22 T 6 7 1019 1020 1068 1069
22 T 8 9 1021 1022 1070 1071
22 T 12 13 1025 1026 1072 1073
22 T 14 15 1027 1028 1074 1075
22 T 16 17 1029 1030 1076 1077
22 T 20 21 1033 1034 1078 1079
22 T 22 23 1035 1036 1080 1081
22 T 24 25 1037 1038 1082 1083
22 T 26 27 1039 1040 1084 1085
22 T 29 30 1042 1043 1086 1087
22 T 31 32 1044 1045 1088 1089
22 T 33 34 1046 1047 1090 1091
22 T 35 36 1048 1049 1092 1093
22 T 38 39 1051 1052 1094 1095
22 T 40 41 1053 1054 1096 1097
22 T 42 43 1055 1056 1098 1099
22 T 45 46 1058 1059 1100 1101
22 T 47 48 1060 1061 1102 1103
22 T 50 51 1063 1064 1104 1105
23 D 3 1016
23 D 4 1017
23 D 6 1019
23 D 7 1020
23 D 8 1021
23 D 9 1022
23 D 12 1025
23 D 13 1026
23 D 14 1027
23 D 15 1028
23 D 16 1029
23 D 17 1030
23 D 20 1033
23 D 21 1034
23 D 22 1035
23 D 23 1036
23 D 24 1037
23 D 25 1038
23 D 26 1039
23 D 27 1040
23 D 29 1042
23 D 30 1043
23 D 31 1044
23 D 32 1045
23 D 33 1046
23 D 34 1047
23 D 35 1048
23 D 36 1049
23 D 38 1051
23 D 39 1052
23 D 40 1053
23 D 41 1054
23 D 42 1055
23 D 43 1056
23 D 45 1058
23 D 46 1059
23 D 47 1060
23 D 48 1061
23 D 50 1063
23 D 51 1064
24 N 0 912 1013
24 N 1 965 1014
24 N 2 914 1015
24 N 3 967 1016
24 N 4 966 1017
24 N 5 969 1018
24 N 6 971 1019
24 N 7 968 1020
24 N 8 973 1021
24 N 9 970 1022
24 N 10 975 1023
24 N 11 923 1024
24 N 12 977 1025
24 N 13 972 1026
24 N 14 979 1027
24 N 15 974 1028
24 N 16 981 1029
24 N 17 976 1030
24 N 18 983 1031
24 N 19 931 1032
24 N 20 985 1033
24 N 21 978 1034
24 N 22 987 1035
24 N 23 980 1036
24 N 24 989 1037
24 N 25 982 1038
24 N 26 991 1039
24 N 27 984 1040
24 N 28 940 1041
24 N 29 993 1042
24 N 30 986 1043
24 N 31 995 1044
24 N 32 988 1045
24 N 33 997 1046
24 N 34 990 1047
24 N 35 999 1048
24 N 36 992 1049
24 N 37 994 1050
24 N 38 1001 1051
24 N 39 996 1052
24 N 40 1003 1053
24 N 41 998 1054
24 N 42 1005 1055
24 N 43 1000 1056
24 N 44 1002 1057
24 N 45 1007 1058
24 N 46 1004 1059
24 N 47 1009 1060
24 N 48 1006 1061
24 N 49 1008 1062
24 N 50 1011 1063
24 N 51 1010 1064
24 N 52 1012 1065
25 D 1 965
25 D 3 967
25 D 4 966
25 D 5 969
25 D 6 971
25 D 7 968
25 D 8 973
25 D 9 970
25 D 10 975
25 D 12 977
25 D 13 972
25 D 14 979
25 D 15 974
25 D 16 981
25 D 17 976
25 D 18 983
25 D 20 985
25 D 21 978
25 D 22 987
25 D 23 980
25 D 24 989
25 D 25 982
25 D 26 991
25 D 27 984
25 D 29 993
25 D 30 986
25 D 31 995
25 D 32 988
25 D 33 997
25 D 34 990
25 D 35 999
25 D 36 992
25 D 37 994
25 D 38 1001
25 D 39 996
25 D 40 1003
25 D 41 998
25 D 42 1005
25 D 43 1000
25 D 44 1002
25 D 45 1007
25 D 46 1004
25 D 47 1009
25 D 48 1006
25 D 49 1008
25 D 50 1011
25 D 51 1010
25 D 52 1012
26 T 1 4 913 916 965 966
26 T 3 7 915 919 967 968
26 T 5 9 917 921 969 970
26 T 6 13 918 925 971 972
26 T 8 15 920 927 973 974
26 T 10 17 922 929 975 976
26 T 12 21 924 933 977 978
26 T 14 23 926 935 979 980
26 T 16 25 928 937 981 982
26 T 18 27 930 939 983 984
26 T 20 30 932 942 985 986
26 T 22 32 934 944 987 988
26 T 24 34 936 946 989 990
26 T 26 36 938 948 991 992
26 T 29 37 941 949 993 994
26 T 31 39 943 951 995 996
26 T 33 41 945 953 997 998
26 T 35 43 947 955 999 1000
26 T 38 44 950 956 1001 1002
26 T 40 46 952 958 1003 1004
26 T 42 48 954 960 1005 1006
26 T 45 49 957 961 1007 1008
26 T 47 51 959 963 1009 1010
26 T 50 52 962 964 1011 1012
27 D 1 913
27 D 3 915
27 D 4 916
27 D 5 917
27 D 6 918
27 D 7 919
27 D 8 920
27 D 9 921
27 D 10 922
27 D 12 924
27 D 13 925
27 D 14 926
27 D 15 927
27 D 16 928
27 D 17 929
27 D 18 930
27 D 20 932
27 D 21 933
27 D 22 934
27 D 23 935
27 D 24 936
27 D 25 937
27 D 26 938
27 D 27 939
27 D 29 941
27 D 30 942
27 D 31 943
27 D 32 944
27 D 33 945
27 D 34 946
27 D 35 947
27 D 36 948
27 D 37 949
27 D 38 950
27 D 39 951
27 D 40 952
27 D 41 953
27 D 42 954
27 D 43 955
27 D 44 956
27 D 45 957
27 D 46 958
27 D 47 959
27 D 48 960
27 D 49 961
27 D 50 962
27 D 51 963
27 D 52 964
28 N 0 874 912
28 N 1 822 913
28 N 2 876 914
28 N 3 875 915
28 N 4 878 916
28 N 5 826 917
28 N 6 877 918
28 N 7 880 919
28 N 8 879 920
28 N 9 882 921
28 N 10 831 922
28 N 11 884 923
28 N 12 833 924
28 N 13 886 925
28 N 14 881 926
28 N 15 888 927
28 N 16 883 928
28 N 17 890 929
28 N 18 839 930
28 N 19 892 931
28 N 20 885 932
28 N 21 894 933
28 N 22 887 934
28 N 23 896 935
28 N 24 889 936
28 N 25 898 937
28 N 26 891 938
28 N 27 848 939
28 N 28 849 940
28 N 29 893 941
28 N 30 900 942
28 N 31 895 943
28 N 32 902 944
28 N 33 897 945
28 N 34 904 946
28 N 35 899 947
28 N 36 857 948
28 N 37 858 949
28 N 38 901 950
28 N 39 906 951
28 N 40 903 952
28 N 41 908 953
28 N 42 905 954
28 N 43 864 955
28 N 44 865 956
28 N 45 907 957
28 N 46 910 958
28 N 47 909 959
28 N 48 869 960
28 N 49 870 961
28 N 50 911 962
28 N 51 872 963
28 N 52 873 964
29 D 0 874
29 D 2 876
29 D 3 875
29 D 4 878
29 D 6 877
29 D 7 880
29 D 8 879
29 D 9 882
29 D 11 884
29 D 13 886
29 D 14 881
29 D 15 888
29 D 16 883
29 D 17 890
29 D 19 892
29 D 20 885
29 D 21 894
29 D 22 887
29 D 23 896
29 D 24 889
29 D 25 898
29 D 26 891
29 D 29 893
29 D 30 900
29 D 31 895
29 D 32 902
29 D 33 897
29 D 34 904
29 D 35 899
29 D 38 901
29 D 39 906
29 D 40 903
29 D 41 908
29 D 42 905
29 D 45 907
29 D 46 910
29 D 47 909
29 D 50 911
30 T 0 3 821 824 874 875
30 T 2 6 823 827 876 877
30 T 4 8 825 829 878 879
30 T 7 14 828 835 880 881
30 T 9 16 830 837 882 883
30 T 11 20 832 841 884 885
30 T 13 22 834 843 886 887
30 T 15 24 836 845 888 889
30 T 17 26 838 847 890 891
30 T 19 29 840 850 892 893
30 T 21 31 842 852 894 895
30 T 23 33 844 854 896 897
30 T 25 35 846 856 898 899
30 T 30 38 851 859 900 901
30 T 32 40 853 861 902 903
30 T 34 42 855 863 904 905
30 T 39 45 860 866 906 907
30 T 41 47 862 868 908 909
30 T 46 50 867 871 910 911
31 D 0 821
31 D 2 823
31 D 3 824
31 D 4 825
31 D 6 827
31 D 7 828
31 D 8 829
31 D 9 830
31 D 11 832
31 D 13 834
31 D 14 835
31 D 15 836
31 D 16 837
31 D 17 838
31 D 19 840
31 D 20 841
31 D 21 842
31 D 22 843
31 D 23 844
31 D 24 845
31 D 25 846
31 D 26 847
31 D 29 850
31 D 30 851
31 D 31 852
31 D 32 853
31 D 33 854
31 D 34 855
31 D 35 856
31 D 38 859
31 D 39 860
31 D 40 861
31 D 41 862
31 D 42 863
31 D 45 866
31 D 46 867
31 D 47 868
31 D 50 871
32 N 0 720 821
32 N 1 773 822
32 N 2 722 823
32 N 3 775 824
32 N 4 774 825
32 N 5 777 826
32 N 6 779 827
32 N 7 776 828
32 N 8 781 829
32 N 9 778 830
32 N 10 783 831
32 N 11 731 832
32 N 12 785 833
32 N 13 780 834
32 N 14 787 835
32 N 15 782 836
32 N 16 789 837
32 N 17 784 838
32 N 18 791 839
32 N 19 739 840
32 N 20 793 841
32 N 21 786 842
32 N 22 795 843
32 N 23 788 844
32 N 24 797 845
32 N 25 790 846
32 N 26 799 847
32 N 27 792 848
32 N 28 748 849
32 N 29 801 850
32 N 30 794 851
32 N 31 803 852
32 N 32 796 853
32 N 33 805 854
32 N 34 798 855
32 N 35 807 856
32 N 36 800 857
32 N 37 802 858
32 N 38 809 859
32 N 39 804 860
32 N 40 811 861
32 N 41 806 862
32 N 42 813 863
32 N 43 808 864
32 N 44 810 865
32 N 45 815 866
32 N 46 812 867
32 N 47 817 868
32 N 48 814 869
32 N 49 816 870
32 N 50 819 871
32 N 51 818 872
32 N 52 820 873
33 D 1 773
33 D 3 775
33 D 4 774
33 D 5 777
33 D 6 779
33 D 7 776
33 D 8 781
33 D 9 778
33 D 10 783
33 D 12 785
33 D 13 780
33 D 14 787
33 D 15 782
33 D 16 789
33 D 17 784
33 D 18 791
33 D 20 793
33 D 21 786
33 D 22 795
33 D 23 788
33 D 24 797
33 D 25 790
33 D 26 799
33 D 27 792
33 D 29 801
33 D 30 794
33 D 31 803
33 D 32 796
33 D 33 805
33 D 34 798
33 D 35 807
33 D 36 800
33 D 37 802
33 D 38 809
33 D 39 804
33 D 40 811
33 D 41 806
33 D 42 813
33 D 43 808
33 D 44 810
33 D 45 815
33 D 46 812
33 D 47 817
33 D 48 814
33 D 49 816
33 D 50 819
33 D 51 818
33 D 52 820
34 T 1 4 721 724 773 774
34 T 3 7 723 727 775 776
34 T 5 9 725 729 777 778
34 T 6 13 726 733 779 780
34 T 8 15 728 735 781 782
34 T 10 17 730 737 783 784
34 T 12 21 732 741 785 786
34 T 14 23 734 743 787 788
34 T 16 25 736 745 789 790
34 T 18 27 738 747 791 792
34 T 20 30 740 750 793 794
34 T 22 32 742 752 795 796
34 T 24 34 744 754 797 798
34 T 26 36 746 756 799 800
34 T 29 37 749 757 801 802
34 T 31 39 751 759 803 804
34 T 33 41 753 761 805 806
34 T 35 43 755 763 807 808
34 T 38 44 758 764 809 810
34 T 40 46 760 766 811 812
34 T 42 48 762 768 813 814
34 T 45 49 765 769 815 816
34 T 47 51 767 771 817 818
34 T 50 52 770 772 819 820
35 D 1 721
35 D 3 723
35 D 4 724
35 D 5 725
35 D 6 726
35 D 7 727
35 D 8 728
35 D 9 729
35 D 10 730
35 D 12 732
35 D 13 733
35 D 14 734
35 D 15 735
35 D 16 736
35 D 17 737
35 D 18 738
35 D 20 740
35 D 21 741
35 D 22 742
35 D 23 743
35 D 24 744
35 D 25 745
35 D 26 746
35 D 27 747
35 D 29 749
35 D 30 750
35 D 31 751
35 D 32 752
35 D 33 753
35 D 34 754
35 D 35 755
35 D 36 756
35 D 37 757
35 D 38 758
35 D 39 759
35 D 40 760
35 D 41 761
35 D 42 762
35 D 43 763
35 D 44 764
35 D 45 765
35 D 46 766
35 D 47 767
35 D 48 768
35 D 49 769
35 D 50 770
35 D 51 771
35 D 52 772
36 N 0 682 720
36 N 1 630 721
36 N 2 684 722
36 N 3 683 723
36 N 4 686 724
36 N 5 634 725
36 N 6 685 726
36 N 7 688 727
36 N 8 687 728
36 N 9 690 729
36 N 10 639 730
36 N 11 692 731
36 N 12 641 732
36 N 13 694 733
36 N 14 689 734
36 N 15 696 735
36 N 16 691 736
36 N 17 698 737
36 N 18 647 738
36 N 19 700 739
36 N 20 693 740
36 N 21 702 741
36 N 22 695 742
36 N 23 704 743
36 N 24 697 744
36 N 25 706 745
36 N 26 699 746
36 N 27 656 747
36 N 28 657 748
36 N 29 701 749
36 N 30 708 750
36 N 31 703 751
36 N 32 710 752
36 N 33 705 753
36 N 34 712 754
36 N 35 707 755
36 N 36 665 756
36 N 37 666 757
36 N 38 709 758
36 N 39 714 759
36 N 40 711 760
36 N 41 716 761
36 N 42 713 762
36 N 43 672 763
36 N 44 673 764
36 N 45 715 765
36 N 46 718 766
36 N 47 717 767
36 N 48 677 768
36 N 49 678 769
36 N 50 719 770
36 N 51 680 771
36 N 52 681 772
37 D 0 682
37 D 2 684
37 D 3 683
37 D 4 686
37 D 6 685
37 D 7 688
37 D 8 687
37 D 9 690
37 D 11 692
37 D 13 694
37 D 14 689
37 D 15 696
37 D 16 691
37 D 17 698
37 D 19 700
37 D 20 693
37 D 21 702
37 D 22 695
37 D 23 704
37 D 24 697
37 D 25 706
37 D 26 699
37 D 29 701
37 D 30 708
37 D 31 703
37 D 32 710
37 D 33 705
37 D 34 712
37 D 35 707
37 D 38 709
37 D 39 714
37 D 40 711
37 D 41 716
37 D 42 713
37 D 45 715
37 D 46 718
37 D 47 717
37 D 50 719
38 T 0 3 629 632 682 683
38 T 2 6 631 635 684 685
38 T 4 8 633 637 686 687
38 T 7 14 636 643 688 689
38 T 9 16 638 645 690 691
38 T 11 20 640 649 692 693
38 T 13 22 642 651 694 695
38 T 15 24 644 653 696 697
38 T 17 26 646 655 698 699
38 T 19 29 648 658 700 701
38 T 21 31 650 660 702 703
38 T 23 33 652 662 704 705
38 T 25 35 654 664 706 707
38 T 30 38 659 667 708 709
38 T 32 40 661 669 710 711
38 T 34 42 663 671 712 713
38 T 39 45 668 674 714 715
38 T 41 47 670 676 716 717
38 T 46 50 675 679 718 719
39 D 0 629
39 D 2 631
39 D 3 632
39 D 4 633
39 D 6 635
39 D 7 636
39 D 8 637
39 D 9 638
39 D 11 640
39 D 13 642
39 D 14 643
39 D 15 644
39 D 16 645
39 D 17 646
39 D 19 648
39 D 20 649
39 D 21 650
39 D 22 651
39 D 23 652
39 D 24 653
39 D 25 654
39 D 26 655
39 D 29 658
39 D 30 659
39 D 31 660
39 D 32 661
39 D 33 662
39 D 34 663
39 D 35 664
39 D 38 667
39 D 39 668
39 D 40 669
39 D 41 670
39 D 42 671
39 D 45 674
39 D 46 675
39 D 47 676
39 D 50 679
40 N 0 583 629
40 N 1 584 630
40 N 2 585 631
40 N 3 586 632
40 N 4 587 633
40 N 5 588 634
40 N 6 536 635
40 N 7 589 636
40 N 8 590 637
40 N 9 591 638
40 N 10 592 639
40 N 11 593 640
40 N 12 594 641
40 N 13 595 642
40 N 14 596 643
40 N 15 597 644
40 N 16 598 645
40 N 17 599 646
40 N 18 600 647
40 N 19 601 648
40 N 20 602 649
40 N 21 603 650
40 N 22 604 651
40 N 23 605 652
40 N 24 606 653
40 N 25 607 654
40 N 26 608 655
40 N 27 557 656
40 N 28 609 657
40 N 29 610 658
40 N 30 611 659
40 N 31 612 660
40 N 32 613 661
40 N 33 614 662
40 N 34 615 663
40 N 35 616 664
40 N 36 566 665
40 N 37 617 666
40 N 38 618 667
40 N 39 619 668
40 N 40 620 669
40 N 41 621 670
40 N 42 622 671
40 N 43 573 672
40 N 44 623 673
40 N 45 624 674
40 N 46 625 675
40 N 47 626 676
40 N 48 578 677
40 N 49 627 678
40 N 50 628 679
40 N 51 581 680
40 N 52 582 681
41 D 0 583
41 D 1 584
41 D 2 585
41 D 3 586
41 D 4 587
41 D 5 588
41 D 7 589
41 D 8 590
41 D 9 591
41 D 10 592
41 D 11 593
41 D 12 594
41 D 13 595
41 D 14 596
41 D 15 597
41 D 16 598
41 D 17 599
41 D 18 600
41 D 19 601
41 D 20 602
41 D 21 603
41 D 22 604
41 D 23 605
41 D 24 606
41 D 25 607
41 D 26 608
41 D 28 609
41 D 29 610
41 D 30 611
41 D 31 612
41 D 32 613
41 D 33 614
41 D 34 615
41 D 35 616
41 D 37 617
41 D 38 618
41 D 39 619
41 D 40 620
41 D 41 621
41 D 42 622
41 D 44 623
41 D 45 624
41 D 46 625
41 D 47 626
41 D 49 627
41 D 50 628
42 T 0 1 530 531 583 584
42 T 2 3 532 533 585 586
42 T 4 5 534 535 587 588
42 T 7 8 537 538 589 590
42 T 9 10 539 540 591 592
42 T 11 12 541 542 593 594
42 T 13 14 543 544 595 596
42 T 15 16 545 546 597 598
42 T 17 18 547 548 599 600
42 T 19 20 549 550 601 602
42 T 21 22 551 552 603 604
42 T 23 24 553 554 605 606
42 T 25 26 555 556 607 608
42 T 28 29 558 559 609 610
42 T 30 31 560 561 611 612
42 T 32 33 562 563 613 614
42 T 34 35 564 565 615 616
42 T 37 38 567 568 617 618
42 T 39 40 569 570 619 620
42 T 41 42 571 572 621 622
42 T 44 45 574 575 623 624
42 T 46 47 576 577 625 626
42 T 49 50 579 580 627 628
43 D 0 530
43 D 1 531
43 D 2 532
43 D 3 533
43 D 4 534
43 D 5 535
43 D 7 537
43 D 8 538
43 D 9 539
43 D 10 540
43 D 11 541
43 D 12 542
43 D 13 543
43 D 14 544
43 D 15 545
43 D 16 546
43 D 17 547
43 D 18 548
43 D 19 549
43 D 20 550
43 D 21 551
43 D 22 552
43 D 23 553
43 D 24 554
43 D 25 555
43 D 26 556
43 D 28 558
43 D 29 559
43 D 30 560
43 D 31 561
43 D 32 562
43 D 33 563
43 D 34 564
43 D 35 565
43 D 37 567
43 D 38 568
43 D 39 569
43 D 40 570
43 D 41 571
43 D 42 572
43 D 44 574
43 D 45 575
43 D 46 576
43 D 47 577
43 D 49 579
43 D 50 580
44 N 0 437 530
44 N 1 438 531
44 N 2 439 532
44 N 3 490 533
44 N 4 491 534
44 N 5 442 535
44 N 6 492 536
44 N 7 493 537
44 N 8 494 538
44 N 9 495 539
44 N 10 447 540
44 N 11 448 541
44 N 12 496 542
44 N 13 497 543
44 N 14 498 544
44 N 15 499 545
44 N 16 500 546
44 N 17 501 547
44 N 18 455 548
44 N 19 456 549
44 N 20 502 550
44 N 21 503 551
44 N 22 504 552
44 N 23 505 553
44 N 24 506 554
44 N 25 507 555
44 N 26 508 556
44 N 27 509 557
44 N 28 465 558
44 N 29 510 559
44 N 30 511 560
44 N 31 512 561
44 N 32 513 562
44 N 33 514 563
44 N 34 515 564
44 N 35 516 565
44 N 36 517 566
44 N 37 474 567
44 N 38 518 568
44 N 39 519 569
44 N 40 520 570
44 N 41 521 571
44 N 42 522 572
44 N 43 523 573
44 N 44 481 574
44 N 45 524 575
44 N 46 525 576
44 N 47 526 577
44 N 48 527 578
44 N 49 486 579
44 N 50 528 580
44 N 51 529 581
44 N 52 489 582
45 D 3 490
45 D 4 491
45 D 6 492
45 D 7 493
45 D 8 494
45 D 9 495
45 D 12 496
45 D 13 497
45 D 14 498
45 D 15 499
45 D 16 500
45 D 17 501
45 D 20 502
45 D 21 503
45 D 22 504
45 D 23 505
45 D 24 506
45 D 25 507
45 D 26 508
45 D 27 509
45 D 29 510
45 D 30 511
45 D 31 512
45 D 32 513
45 D 33 514
45 D 34 515
45 D 35 516
45 D 36 517
45 D 38 518
45 D 39 519
45 D 40 520
45 D 41 521
45 D 42 522
45 D 43 523
45 D 45 524
45 D 46 525
45 D 47 526
45 D 48 527
45 D 50 528
45 D 51 529
46 T 3 4 440 441 490 491
46 T 6 7 443 444 492 493
46 T 8 9 445 446 494 495
46 T 12 13 449 450 496 497
46 T 14 15 451 452 498 499
46 T 16 17 453 454 500 501
46 T 20 21 457 458 502 503
46 T 22 23 459 460 504 505
46 T 24 25 461 462 506 507
46 T 26 27 463 464 508 509
46 T 29 30 466 467 510 511
46 T 31 32 468 469 512 513
46 T 33 34 470 471 514 515
46 T 35 36 472 473 516 517
46 T 38 39 475 476 518 519
46 T 40 41 477 478 520 521
46 T 42 43 479 480 522 523
46 T 45 46 482 483 524 525
46 T 47 48 484 485 526 527
46 T 50 51 487 488 528 529
47 D 3 440
47 D 4 441
47 D 6 443
47 D 7 444
47 D 8 445
47 D 9 446
47 D 12 449
47 D 13 450
47 D 14 451
47 D 15 452
47 D 16 453
47 D 17 454
47 D 20 457
47 D 21 458
47 D 22 459
47 D 23 460
47 D 24 461
47 D 25 462
47 D 26 463
47 D 27 464
47 D 29 466
47 D 30 467
47 D 31 468
47 D 32 469
47 D 33 470
47 D 34 471
47 D 35 472
47 D 36 473
47 D 38 475
47 D 39 476
47 D 40 477
47 D 41 478
47 D 42 479
47 D 43 480
47 D 45 482
47 D 46 483
47 D 47 484
47 D 48 485
47 D 50 487
47 D 51 488
48 N 0 391 437
48 N 1 392 438
48 N 2 393 439
48 N 3 394 440
48 N 4 395 441
48 N 5 396 442
48 N 6 344 443
48 N 7 397 444
48 N 8 398 445
48 N 9 399 446
48 N 10 400 447
48 N 11 401 448
48 N 12 402 449
48 N 13 403 450
48 N 14 404 451
48 N 15 405 452
48 N 16 406 453
48 N 17 407 454
48 N 18 408 455
48 N 19 409 456
48 N 20 410 457
48 N 21 411 458
48 N 22 412 459
48 N 23 413 460
48 N 24 414 461
48 N 25 415 462
48 N 26 416 463
48 N 27 365 464
48 N 28 417 465
48 N 29 418 466
48 N 30 419 467
48 N 31 420 468
48 N 32 421 469
48 N 33 422 470
48 N 34 423 471
48 N 35 424 472
48 N 36 374 473
48 N 37 425 474
48 N 38 426 475
48 N 39 427 476
48 N 40 428 477
48 N 41 429 478
48 N 42 430 479
48 N 43 381 480
48 N 44 431 481
48 N 45 432 482
48 N 46 433 483
48 N 47 434 484
48 N 48 386 485
48 N 49 435 486
48 N 50 436 487
48 N 51 389 488
48 N 52 390 489
49 D 0 391
49 D 1 392
49 D 2 393
49 D 3 394
49 D 4 395
49 D 5 396
49 D 7 397
49 D 8 398
49 D 9 399
49 D 10 400
49 D 11 401
49 D 12 402
49 D 13 403
49 D 14 404
49 D 15 405
49 D 16 406
49 D 17 407
49 D 18 408
49 D 19 409
49 D 20 410
49 D 21 411
49 D 22 412
49 D 23 413
49 D 24 414
49 D 25 415
49 D 26 416
49 D 28 417
49 D 29 418
49 D 30 419
49 D 31 420
49 D 32 421
49 D 33 422
49 D 34 423
49 D 35 424
49 D 37 425
49 D 38 426
49 D 39 427
49 D 40 428
49 D 41 429
49 D 42 430
49 D 44 431
49 D 45 432
49 D 46 433
49 D 47 434
49 D 49 435
49 D 50 436
50 T 0 1 338 339 391 392
50 T 2 3 340 341 393 394
50 T 4 5 342 343 395 396
50 T 7 8 345 346 397 398
50 T 9 10 347 348 399 400
50 T 11 12 349 350 401 402
50 T 13 14 351 352 403 404
50 T 15 16 353 354 405 406
50 T 17 18 355 356 407 408
50 T 19 20 357 358 409 410
50 T 21 22 359 360 411 412
50 T 23 24 361 362 413 414
50 T 25 26 363 364 415 416
50 T 28 29 366 367 417 418
50 T 30 31 368 369 419 420
50 T 32 33 370 371 421 422
50 T 34 35 372 373 423 424
50 T 37 38 375 376 425 426
50 T 39 40 377 378 427 428
50 T 41 42 379 380 429 430
50 T 44 45 382 383 431 432
50 T 46 47 384 385 433 434
50 T 49 50 387 388 435 436
51 D 0 338
51 D 1 339
51 D 2 340
51 D 3 341
51 D 4 342
51 D 5 343
51 D 7 345
51 D 8 346
51 D 9 347
51 D 10 348
51 D 11 349
51 D 12 350
51 D 13 351
51 D 14 352
51 D 15 353
51 D 16 354
51 D 17 355
51 D 18 356
51 D 19 357
51 D 20 358
51 D 21 359
51 D 22 360
51 D 23 361
51 D 24 362
51 D 25 363
51 D 26 364
51 D 28 366
51 D 29 367
51 D 30 368
51 D 31 369
51 D 32 370
51 D 33 371
51 D 34 372
51 D 35 373
51 D 37 375
51 D 38 376
51 D 39 377
51 D 40 378
51 D 41 379
51 D 42 380
51 D 44 382
51 D 45 383
51 D 46 384
51 D 47 385
51 D 49 387
51 D 50 388
52 N 0 245 338
52 N 1 246 339
52 N 2 247 340
52 N 3 298 341
52 N 4 299 342
52 N 5 250 343
52 N 6 300 344
52 N 7 301 345
52 N 8 302 346
52 N 9 303 347
52 N 10 255 348
52 N 11 256 349
52 N 12 304 350
52 N 13 305 351
52 N 14 306 352
52 N 15 307 353
52 N 16 308 354
52 N 17 309 355
52 N 18 263 356
52 N 19 264 357
52 N 20 310 358
52 N 21 311 359
52 N 22 312 360
52 N 23 313 361
52 N 24 314 362
52 N 25 315 363
52 N 26 316 364
52 N 27 317 365
52 N 28 273 366
52 N 29 318 367
52 N 30 319 368
52 N 31 320 369
52 N 32 321 370
52 N 33 322 371
52 N 34 323 372
52 N 35 324 373
52 N 36 325 374
52 N 37 282 375
52 N 38 326 376
52 N 39 327 377
52 N 40 328 378
52 N 41 329 379
52 N 42 330 380
52 N 43 331 381
52 N 44 289 382
52 N 45 332 383
52 N 46 333 384
52 N 47 334 385
52 N 48 335 386
52 N 49 294 387
52 N 50 336 388
52 N 51 337 389
52 N 52 297 390
53 D 3 298
53 D 4 299
53 D 6 300
53 D 7 301
53 D 8 302
53 D 9 303
53 D 12 304
53 D 13 305
53 D 14 306
53 D 15 307
53 D 16 308
53 D 17 309
53 D 20 310
53 D 21 311
53 D 22 312
53 D 23 313
53 D 24 314
53 D 25 315
53 D 26 316
53 D 27 317
53 D 29 318
53 D 30 319
53 D 31 320
53 D 32 321
53 D 33 322
53 D 34 323
53 D 35 324
53 D 36 325
53 D 38 326
53 D 39 327
53 D 40 328
53 D 41 329
53 D 42 330
53 D 43 331
53 D 45 332
53 D 46 333
53 D 47 334
53 D 48 335
53 D 50 336
53 D 51 337
54 T 3 4 248 249 298 299
54 T 6 7 251 252 300 301
54 T 8 9 253 254 302 303
54 T 12 13 257 258 304 305
54 T 14 15 259 260 306 307
54 T 16 17 261 262 308 309
54 T 20 21 265 266 310 311
54 T 22 23 267 268 312 313
54 T 24 25 269 270 314 315
54 T 26 27 271 272 316 317
54 T 29 30 274 275 318 319
54 T 31 32 276 277 320 321
54 T 33 34 278 279 322 323
54 T 35 36 280 281 324 325
54 T 38 39 283 284 326 327
54 T 40 41 285 286 328 329
54 T 42 43 287 288 330 331
54 T 45 46 290 291 332 333
54 T 47 48 292 293 334 335
54 T 50 51 295 296 336 337
55 D 3 248
55 D 4 249
55 D 6 251
55 D 7 252
55 D 8 253
55 D 9 254
55 D 12 257
55 D 13 258
55 D 14 259
55 D 15 260
55 D 16 261
55 D 17 262
55 D 20 265
55 D 21 266
55 D 22 267
55 D 23 268
55 D 24 269
55 D 25 270
55 D 26 271
55 D 27 272
55 D 29 274
55 D 30 275
55 D 31 276
55 D 32 277
55 D 33 278
55 D 34 279
55 D 35 280
55 D 36 281
55 D 38 283
55 D 39 284
55 D 40 285
55 D 41 286
55 D 42 287
55 D 43 288
55 D 45 290
55 D 46 291
55 D 47 292
55 D 48 293
55 D 50 295
55 D 51 296
56 N 0 144 245
56 N 1 197 246
56 N 2 146 247
56 N 3 199 248
56 N 4 198 249
56 N 5 201 250
56 N 6 203 251
56 N 7 200 252
56 N 8 205 253
56 N 9 202 254
56 N 10 207 255
56 N 11 155 256
56 N 12 209 257
56 N 13 204 258
56 N 14 211 259
56 N 15 206 260
56 N 16 213 261
56 N 17 208 262
56 N 18 215 263
56 N 19 163 264
56 N 20 217 265
56 N 21 210 266
56 N 22 219 267
56 N 23 212 268
56 N 24 221 269
56 N 25 214 270
56 N 26 223 271
56 N 27 216 272
56 N 28 172 273
56 N 29 225 274
56 N 30 218 275
56 N 31 227 276
56 N 32 220 277
56 N 33 229 278
56 N 34 222 279
56 N 35 231 280
56 N 36 224 281
56 N 37 226 282
56 N 38 233 283
56 N 39 228 284
56 N 40 235 285
56 N 41 230 286
56 N 42 237 287
56 N 43 232 288
56 N 44 234 289
56 N 45 239 290
56 N 46 236 291
56 N 47 241 292
56 N 48 238 293
56 N 49 240 294
56 N 50 243 295
56 N 51 242 296
56 N 52 244 297
57 D 1 197
57 D 3 199
57 D 4 198
57 D 5 201
57 D 6 203
57 D 7 200
57 D 8 205
57 D 9 202
57 D 10 207
57 D 12 209
57 D 13 204
57 D 14 211
57 D 15 206
57 D 16 213
57 D 17 208
57 D 18 215
57 D 20 217
57 D 21 210
57 D 22 219
57 D 23 212
57 D 24 221
57 D 25 214
57 D 26 223
57 D 27 216
57 D 29 225
57 D 30 218
57 D 31 227
57 D 32 220
57 D 33 229
57 D 34 222
57 D 35 231
57 D 36 224
57 D 37 226
57 D 38 233
57 D 39 228
57 D 40 235
57 D 41 230
57 D 42 237
57 D 43 232
57 D 44 234
57 D 45 239
57 D 46 236
57 D 47 241
57 D 48 238
57 D 49 240
57 D 50 243
57 D 51 242
57 D 52 244
58 T 1 4 145 148 197 198
58 T 3 7 147 151 199 200
58 T 5 9 149 153 201 202
58 T 6 13 150 157 203 204
58 T 8 15 152 159 205 206
58 T 10 17 154 161 207 208
58 T 12 21 156 165 209 210
58 T 14 23 158 167 211 212
58 T 16 25 160 169 213 214
58 T 18 27 162 171 215 216
58 T 20 30 164 174 217 218
58 T 22 32 166 176 219 220
58 T 24 34 168 178 221 222
58 T 26 36 170 180 223 224
58 T 29 37 173 181 225 226
58 T 31 39 175 183 227 228
58 T 33 41 177 185 229 230
58 T 35 43 179 187 231 232
58 T 38 44 182 188 233 234
58 T 40 46 184 190 235 236
58 T 42 48 186 192 237 238
58 T 45 49 189 193 239 240
58 T 47 51 191 195 241 242
58 T 50 52 194 196 243 244
59 D 1 145
59 D 3 147
59 D 4 148
59 D 5 149
59 D 6 150
59 D 7 151
59 D 8 152
59 D 9 153
59 D 10 154
59 D 12 156
59 D 13 157
59 D 14 158
59 D 15 159
59 D 16 160
59 D 17 161
59 D 18 162
59 D 20 164
59 D 21 165
59 D 22 166
59 D 23 167
59 D 24 168
59 D 25 169
59 D 26 170
59 D 27 171
59 D 29 173
59 D 30 174
59 D 31 175
59 D 32 176
59 D 33 177
59 D 34 178
59 D 35 179
59 D 36 180
59 D 37 181
59 D 38 182
59 D 39 183
59 D 40 184
59 D 41 185
59 D 42 186
59 D 43 187
59 D 44 188
59 D 45 189
59 D 46 190
59 D 47 191
59 D 48 192
59 D 49 193
59 D 50 194
59 D 51 195
59 D 52 196
60 N 0 106 144
60 N 1 3 145
60 N 2 108 146
60 N 3 107 147
60 N 4 110 148
60 N 5 11 149
60 N 6 109 150
60 N 7 112 151
60 N 8 111 152
60 N 9 114 153
60 N 10 21 154
60 N 11 116 155
60 N 12 25 156
60 N 13 118 157
60 N 14 113 158
60 N 15 120 159
60 N 16 115 160
60 N 17 122 161
60 N 18 37 162
60 N 19 124 163
60 N 20 117 164
60 N 21 126 165
60 N 22 119 166
60 N 23 128 167
60 N 24 121 168
60 N 25 130 169
60 N 26 123 170
60 N 27 55 171
60 N 28 57 172
60 N 29 125 173
60 N 30 132 174
60 N 31 127 175
60 N 32 134 176
60 N 33 129 177
60 N 34 136 178
60 N 35 131 179
60 N 36 73 180
60 N 37 75 181
60 N 38 133 182
60 N 39 138 183
60 N 40 135 184
60 N 41 140 185
60 N 42 137 186
60 N 43 87 187
60 N 44 89 188
60 N 45 139 189
60 N 46 142 190
60 N 47 141 191
60 N 48 97 192
60 N 49 99 193
60 N 50 143 194
60 N 51 103 195
60 N 52 105 196
61 D 0 106
61 D 2 108
61 D 3 107
61 D 4 110
61 D 6 109
61 D 7 112
61 D 8 111
61 D 9 114
61 D 11 116
61 D 13 118
61 D 14 113
61 D 15 120
61 D 16 115
61 D 17 122
61 D 19 124
61 D 20 117
61 D 21 126
61 D 22 119
61 D 23 128
61 D 24 121
61 D 25 130
61 D 26 123
61 D 29 125
61 D 30 132
61 D 31 127
61 D 32 134
61 D 33 129
61 D 34 136
61 D 35 131
61 D 38 133
61 D 39 138
61 D 40 135
61 D 41 140
61 D 42 137
61 D 45 139
61 D 46 142
61 D 47 141
61 D 50 143
62 T 0 3 1 7 106 107
62 T 2 6 5 13 108 109
62 T 4 8 9 17 110 111
62 T 7 14 15 29 112 113
62 T 9 16 19 33 114 115
62 T 11 20 23 41 116 117
62 T 13 22 27 45 118 119
62 T 15 24 31 49 120 121
62 T 17 26 35 53 122 123
62 T 19 29 39 59 124 125
62 T 21 31 43 63 126 127
62 T 23 33 47 67 128 129
62 T 25 35 51 71 130 131
62 T 30 38 61 77 132 133
62 T 32 40 65 81 134 135
62 T 34 42 69 85 136 137
62 T 39 45 79 91 138 139
62 T 41 47 83 95 140 141
62 T 46 50 93 101 142 143
63 D 0 1
63 D 2 5
63 D 3 7
63 D 4 9
63 D 6 13
63 D 7 15
63 D 8 17
63 D 9 19
63 D 11 23
63 D 13 27
63 D 14 29
63 D 15 31
63 D 16 33
63 D 17 35
63 D 19 39
63 D 20 41
63 D 21 43
63 D 22 45
63 D 23 47
63 D 24 49
63 D 25 51
63 D 26 53
63 D 29 59
63 D 30 61
63 D 31 63
63 D 32 65
63 D 33 67
63 D 34 69
63 D 35 71
63 D 38 77
63 D 39 79
63 D 40 81
63 D 41 83
63 D 42 85
63 D 45 91
63 D 46 93
63 D 47 95
63 D 50 101
64 N 0 0 1
64 N 1 2 3
64 N 2 4 5
64 N 3 6 7
64 N 4 8 9
64 N 5 10 11
64 N 6 12 13
64 N 7 14 15
64 N 8 16 17
64 N 9 18 19
64 N 10 20 21
64 N 11 22 23
64 N 12 24 25
64 N 13 26 27
64 N 14 28 29
64 N 15 30 31
64 N 16 32 33
64 N 17 34 35
64 N 18 36 37
64 N 19 38 39
64 N 20 40 41
64 N 21 42 43
64 N 22 44 45
64 N 23 46 47
64 N 24 48 49
64 N 25 50 51
64 N 26 52 53
64 N 27 54 55
64 N 28 56 57
64 N 29 58 59
64 N 30 60 61
64 N 31 62 63
64 N 32 64 65
64 N 33 66 67
64 N 34 68 69
64 N 35 70 71
64 N 36 72 73
64 N 37 74 75
64 N 38 76 77
64 N 39 78 79
64 N 40 80 81
64 N 41 82 83
64 N 42 84 85
64 N 43 86 87
64 N 44 88 89
64 N 45 90 91
64 N 46 92 93
64 N 47 94 95
64 N 48 96 97
64 N 49 98 99
64 N 50 100 101
64 N 51 102 103
64 N 52 104 105
65 S 0
65 S 2
65 S 4
65 S 6
65 S 8
65 S 10
65 S 12
65 S 14
65 S 16
65 S 18
65 S 22
65 S 24
65 S 26
65 S 28
65 S 30
65 S 32
65 S 38
65 S 40
65 S 42
65 S 44
65 S 46
65 S 48
65 S 50
65 S 56
65 S 58
65 S 60
65 S 62
65 S 64
65 S 66
65 S 68
65 S 70
65 S 74
65 S 76
65 S 78
65 S 80
65 S 82
65 S 84
65 S 86
65 S 88
65 S 90
65 S 92
65 S 94
65 S 96
65 S 98
65 S 100
65 S 102
65 S 104

1511 1513 1501 1503 934 853 1505 1049 1056 936 855 732 1132 1048 1232 1038 1411 1026 762 1413 1316
0 53
0 52
0 51
0 50
0 49
0 48
0 47
0 46
0 45
0 44
0 43
0 42
0 41
0 40
0 39
0 38
0 37
0 36
0 35
0 34
0 33
0 32
0 31
0 30
0 29
0 28
0 27
0 26
0 25
0 24
0 23
0 22
0 21
0 20
0 19
0 18
0 17
0 16
0 15
0 14
0 13
0 12
0 11
0 10
0 9
0 8
0 7
0 6
0 5
0 4
0 3
0 2
0 1
2515 2568
2515 2567
2515 2566
2515 2565
2515 2564
2515 2563
2515 2562
2515 2561
2515 2560
2515 2559
2516 2558
2516 2557
2516 2556
2516 2555
2516 2554
2516 2553
2518 2552
2518 2551
2518 2550
2518 2549
2518 2548
2518 2547
2518 2546
2520 2545
2520 2544
2520 2543
2520 2542
2520 2541
2520 2540
2520 2539
2520 2538
2521 2537
2521 2536
2521 2535
2521 2534
2521 2533
2521 2532
2521 2531
2521 2530
2521 2529
2521 2528
2521 2527
2521 2526
2521 2525
2521 2524
2521 2523
2521 2522
2516 2490
2466 2619
2515 2496
2616 2617
2384 2433
2614 2615
2392 2439
2612 2613
2333 2612
2508 2383
2304 2333
2608 2609
2505 2388
2339 2607
2605 2606
2212 2262
2603 2604
2220 2268
2601 2602
2059 2601
2172 2600
2012 2599
2300 2331
2494 2386
2337 2596
2594 2595
2216 2263
2592 2593
2224 2269
2590 2591
2178 2590
2486 2358
2288 2313
2586 2587
2200 2247
2584 2585
2206 2251
2582 2583
2050 2582
2162 2581
2004 2580
1973 1997
1875 1928
2576 2577
1875 1927
2574 2575
2574 1722
1812 1832
1722 1772
2570 2571
1722 1771
2568 2569
1677 2568
2566 2567
1652 1676
1554 1607
2563 2564
1554 1606
2561 2562
1516 2561
2559 2560
1954 1978
1860 1911
2556 2557
1860 1910
2554 2555
1819 2554
1714 2553
1671 2552
1647 1670
1553 1604
2548 2549
1553 1603
2546 2547
1409 2546
2544 2545
2492 2403
2385 2543
2492 2403
2540 2541
2302 2349
2538 2539
2304 2349
2536 2537
2150 2536
2239 2260
2533 2534
2487 2380
2397 2532
2490 2401
2529 2530
2304 2347
2527 2528
2309 2350
2525 2526
2262 2525
2523 2524
2152 2197
2521 2522
2155 2199
2519 2520
2002 2519
2115 2518
2092 2112
2004 2052
2514 2515
2004 2051
2512 2513
1962 2512
2510 2511
1641 1662
1937 1958
1846 1895
2506 2507
1846 1894
2504 2505
1702 2504
1702 2503
1661 2502
2500 2501
1550 1599
2498 2499
1550 1598
2496 2497
1405 2496
1493 1512
1404 1455
2492 2493
1405 1455
2490 2491
1231 2490
2488 2489
2205 2226
2446 2340
2357 2486
2450 2363
2483 2484
2270 2310
2481 2482
2276 2315
2479 2480
2229 2479
2477 2478
2123 2166
2475 2476
2128 2169
2473 2474
2090 2473
2423 2254
2197 2216
2469 2470
2421 2338
2323 2468
2421 2338
2465 2466
2253 2293
2463 2464
2255 2293
2461 2462
2215 2461
2459 2460
2117 2159
2457 2458
2118 2158
2455 2456
1978 2455
2082 2454
1938 2453
2451 2452
2406 2245
2190 2208
2448 2449
2404 2308
2322 2447
2405 2324
2444 2445
2244 2281
2442 2443
2247 2282
2440 2441
2208 2440
2438 2439
2115 2154
2436 2437
2116 2154
2434 2435
1978 2434
2082 2433
1938 2432
2061 2080
1979 2024
2428 2429
1979 2023
2426 2427
1939 2426
2424 2425
1919 1939
1834 1880
2421 2422
1834 1879
2419 2420
1796 2419
1693 2418
1652 2417
1630 1651
1545 1591
2413 2414
1545 1590
2411 2412
1409 2411
2409 2410
2364 2285
2272 2408
2362 2284
2405 2406
2211 2246
2403 2404
2211 2245
2401 2402
2088 2401
2159 2176
2398 2399
2356 2266
2277 2397
2357 2280
2394 2395
2210 2242
2392 2393
2213 2244
2390 2391
2176 2390
2388 2389
2088 2125
2386 2387
2090 2125
2384 2385
1959 2384
2058 2383
2038 2056
1959 2002
2379 2380
1959 2001
2377 2378
1821 2377
2375 2376
1765 1784
1681 1727
2372 2373
1681 1726
2370 2371
1541 2370
1507 2369
1622 1641
1540 1584
2365 2366
1540 1583
2363 2364
1508 2363
2361 2362
1888 1907
1806 1850
2358 2359
1806 1849
2356 2357
1770 2356
1752 1770
1672 1716
2352 2353
1672 1715
2350 2351
1635 2350
2348 2349
1488 1506
1404 1452
2345 2346
1406 1453
2343 2344
1357 2343
1331 1355
1231 1283
2339 2340
1233 1283
2337 2338
1084 2337
2335 2336
1475 1492
1395 1441
2332 2333
1395 1440
2330 2331
1230 2330
1174 1193
1084 1136
2326 2327
1087 1137
2324 2325
912 2324
759 2323
1012 1037
914 965
2319 2320
920 969
2317 2318
876 2317
2315 2316
1312 1335
1217 1266
2312 2313
1223 1270
2310 2311
1181 2310
1165 1185
1084 1131
2306 2307
1092 1137
2304 2305
1036 2304
2302 2303
2301 2302
2300 2301
1155 1172
1073 1121
2297 2298
1073 1120
2295 2296
908 2295
757 2294
1003 1026
908 957
2290 2291
910 958
2288 2289
871 2288
2286 2287
998 1021
908 955
2283 2284
909 955
2281 2282
760 2281
871 2280
716 2279
848 869
761 810
2275 2276
761 809
2273 2274
717 2273
692 717
598 650
2269 2270
598 649
2267 2268
554 2267
446 2266
399 2265
2263 2264
528 549
441 489
2260 2261
441 488
2258 2259
274 2258
234 2257
212 231
122 174
2253 2254
125 175
2251 2252
2149 2251
51 76
2150 4
2247 2248
2155 9
2245 2246
2244 2245
2243 2244
815 835
731 778
2240 2241
731 777
2238 2239
574 2238
665 689
574 624
2234 2235
574 623
2232 2233
532 2232
2230 2231
2229 2230
512 532
429 475
2226 2227
429 474
2224 2225
385 2224
358 384
263 315
2220 2221
263 314
2218 2219
225 2218
2216 2217
353 378
262 312
2213 2214
262 311
2211 2212
124 2211
50 76
2114 7
2207 2208
2118 11
2205 2206
2204 2205
201 220
119 167
2201 2202
124 170
2199 2200
72 2199
50 76
2107 10
2195 2196
2113 16
2193 2194
2192 2193
2191 2192
906 927
819 864
2188 2189
819 863
2186 2187
684 2186
784 2185
643 2184
330 351
619 640
529 577
2179 2180
529 576
2177 2178
391 2177
391 2176
350 2175
2173 2174
240 288
2171 2172
240 287
2169 2170
108 2169
42 63
2067 0
2165 2166
2067 1
2163 2164
2162 2163
185 203
105 152
2159 2160
107 152
2157 2158
61 2157
42 63
2059 3
2153 2154
2062 6
2151 2152
2150 2151
2149 2150
176 193
101 145
2146 2147
104 146
2144 2145
59 2144
41 61
2051 5
2140 2141
2055 9
2138 2139
2137 2138
299 319
213 259
2134 2135
213 258
2132 2133
182 2132
166 181
93 136
2128 2129
93 135
2126 2127
2029 2126
36 54
2027 0
2122 2123
2027 1
2120 2121
2119 2120
2118 2119
2117 2118
705 723
624 669
2114 2115
624 668
2112 2113
585 2112
564 584
478 524
2108 2109
478 523
2106 2107
342 2106
2104 2105
284 304
202 246
2101 2102
202 245
2099 2100
89 2099
34 51
2002 0
2095 2096
2001 0
2093 2094
2092 2093
412 430
331 376
2089 2090
331 375
2087 2088
293 2087
541 560
459 503
2083 2084
459 502
2081 2082
424 2081
330 2080
293 2079
2077 2078
2076 2077
2070 2071
2070 2071
2071 2072
2067 2068
2068 2071
2067 2068
2067 2069
2068 2069
2067 2068
2066 2067
2065 2066
940 957
862 908
2062 2063
864 908
2060 2061
819 2060
799 820
716 759
2056 2057
720 761
2054 2055
685 2054
2052 2053
1211 1227
1135 1179
2049 2050
1140 1182
2047 2048
1093 2047
1068 1090
977 1024
2043 2044
979 1025
2041 2042
854 2041
2039 2040
1198 1213
1126 1168
2036 2037
1129 1169
2034 2035
1084 2034
1062 1083
975 1020
2030 2031
975 1019
2028 2029
942 2028
2026 2027
1060 1081
978 1020
2023 2024
986 1026
2021 2022
946 2021
927 942
854 897
2017 2018
858 898
2015 2016
813 2015
2013 2014
1174 1189
1107 1146
2010 2011
1114 1151
2008 2009
1068 2008
1045 1064
966 1007
2004 2005
969 1008
2002 2003
936 2002
2000 2001
1046 1068
975 1012
1997 1998
984 1019
1995 1996
946 1995
924 938
857 896
1991 1992
864 901
1989 1990
817 1989
1987 1988
1986 1987
1147 1160
1084 1121
1983 1984
1089 1124
1981 1982
1047 1981
1033 1052
966 1001
1977 1978
973 1006
1975 1976
937 1975
1973 1974
1639 1656
1565 1605
1970 1971
1565 1604
1968 1969
1530 1968
1253 1272
1176 1218
1964 1965
1176 1217
1962 1963
1147 1962
1247 1264
1173 1213
1958 1959
1173 1212
1956 1957
1075 1956
1497 1515
1419 1461
1952 1953
1419 1460
1950 1951
1292 1950
1367 1384
1292 1333
1946 1947
1292 1332
1944 1945
1258 1944
1942 1943
1941 1942
1242 1259
1172 1210
1938 1939
1172 1209
1936 1937
1146 1936
1599 1615
1529 1567
1932 1933
1529 1566
1930 1931
1496 1930
1478 1495
1404 1444
1926 1927
1404 1443
1924 1925
1371 1924
1922 1923
1473 1489
1403 1441
1919 1920
1403 1440
1917 1918
1372 1917
1355 1371
1284 1323
1913 1914
1284 1322
1911 1912
1252 1911
1909 1910
1905 1906
1906 1907
1904 1906
1904 1905
1904 1905
1683 1699
1854 1796
1784 1902
1858 1800
1899 1900
1733 1763
1897 1898
1739 1767
1895 1896
1702 1895
1893 1894
1617 1651
1891 1892
1622 1654
1889 1890
1592 1889
1573 1588
1507 1543
1885 1886
1507 1542
1883 1884
1476 1883
1461 1476
1395 1431
1879 1880
1395 1430
1877 1878
1366 1877
1285 1876
1254 1875
1873 1874
1348 1363
1282 1318
1870 1871
1282 1317
1868 1869
1252 1868
1237 1252
1171 1207
1864 1865
1171 1206
1862 1863
1076 1862
1860 1861
1859 1860
1657 1679
1826 1748
1765 1857
1827 1766
1854 1855
1712 1736
1852 1853
1715 1736
1850 1851
1683 1850
1848 1849
1604 1634
1846 1847
1609 1638
1844 1845
1579 1844
1653 1677
1813 1706
1678 1841
1839 1840
1607 1635
1837 1838
1609 1636
1835 1836
1513 1835
1555 1577
1509 1538
1831 1832
1509 1537
1829 1830
1477 1829
1827 1828
1826 1827
1452 1477
1405 1436
1823 1824
1405 1435
1821 1822
1373 1821
1348 1373
1302 1332
1817 1818
1302 1331
1815 1816
1271 1815
1199 1814
1103 1813
1069 1812
1810 1811
1624 1647
1780 1674
1648 1808
1806 1807
1582 1608
1804 1805
1584 1609
1802 1803
1557 1802
1533 1554
1491 1518
1798 1799
1491 1517
1796 1797
1461 1796
1394 1795
1364 1794
1792 1793
1791 1792
1240 1265
1193 1223
1788 1789
1193 1222
1786 1787
1098 1786
1065 1785
1426 1450
1383 1411
1781 1782
1383 1410
1779 1780
1287 1779
1330 1354
1287 1315
1775 1776
1287 1314
1773 1774
1258 1773
1771 1772
1770 1771
1234 1258
1191 1219
1767 1768
1191 1218
1765 1766
1164 1765
1134 1151
1155 1763
1083 1113
1760 1761
1090 1117
1758 1759
1051 1758
1033 1058
976 1008
1754 1755
981 1012
1752 1753
947 1752
882 1751
843 1750
1748 1749
916 929
853 890
1745 1746
858 892
1743 1744
716 1743
590 1742
1106 1117
1054 1084
1738 1739
1056 1085
1736 1737
946 1736
1011 1027
951 982
1732 1733
957 986
1730 1731
925 1730
1728 1729
1727 1728
1102 1121
1064 1088
1724 1725
1068 1090
1722 1723
1036 1722
1009 1029
957 985
1718 1719
962 989
1716 1717
933 1716
913 926
857 890
1712 1713
865 895
1710 1711
821 1710
1708 1709
794 814
716 756
1705 1706
723 761
1703 1704
689 1703
666 683
592 633
1699 1700
592 632
1697 1698
556 1697
1695 1696
536 556
460 502
1692 1693
460 501
1690 1691
425 1690
407 425
334 375
1686 1687
334 374
1684 1685
298 1684
1682 1683
1054 1071
1072 1681
1019 1041
1678 1679
1022 1042
1676 1677
992 1676
968 986
920 946
1672 1673
923 948
1670 1671
896 1670
1668 1669
767 786
693 731
1665 1666
698 734
1663 1664
666 1663
951 963
901 927
1659 1660
905 929
1657 1658
815 1657
871 883
819 850
1653 1654
825 853
1651 1652
784 1651
1649 1650
1648 1649
277 297
201 243
1645 1646
201 242
1643 1644
171 1643
394 411
324 363
1639 1640
324 362
1637 1638
290 1637
271 289
198 238
1633 1634
198 237
1631 1632
169 1631
1629 1630
625 641
554 593
1626 1627
554 592
1624 1625
520 1624
502 520
429 469
1620 1621
429 468
1618 1619
397 1618
1616 1617
265 281
195 233
1613 1614
195 232
1611 1612
86 1611
32 48
1509 0
1607 1608
1511 2
1605 1606
1604 1605
485 502
415 453
1601 1602
415 452
1599 1600
302 1599
369 384
302 339
1595 1596
302 338
1593 1594
271 1593
1591 1592
1590 1591
1589 1590
1588 1589
1587 1588
807 820
763 790
1584 1585
768 792
1582 1583
730 1582
704 723
636 671
1578 1579
643 676
1576 1577
612 1576
593 611
534 568
1572 1573
534 567
1570 1571
501 1570
1568 1569
584 599
524 557
1565 1566
524 556
1563 1564
493 1563
1106 1129
1068 1093
1559 1560
1068 1092
1557 1558
1041 1557
980 1556
908 1555
884 1554
1185 1208
1146 1172
1550 1551
1146 1171
1548 1549
1063 1548
1014 1037
976 1001
1544 1545
976 1000
1542 1543
905 1542
882 1541
1539 1540
1538 1539
1260 1281
1222 1247
1535 1536
1222 1246
1533 1534
1194 1533
1137 1532
1111 1531
1335 1358
1485 1382
1357 1528
1526 1527
1298 1322
1524 1525
1298 1321
1522 1523
1219 1522
1136 1521
1055 1520
974 1519
905 1518
883 1517
1515 1516
1514 1515
927 945
944 1513
902 918
1510 1511
902 917
1508 1509
880 1508
856 876
817 839
1504 1505
820 841
1502 1503
797 1502
695 722
642 674
1498 1499
645 676
1496 1497
548 1496
776 789
739 762
1492 1493
743 764
1490 1491
711 1490
838 858
804 824
1486 1487
806 825
1484 1485
785 1484
745 1483
718 1482
1480 1481
1479 1480
684 703
627 657
1476 1477
634 663
1474 1475
604 1474
368 387
312 344
1470 1471
312 343
1468 1469
282 1468
471 492
411 446
1464 1465
411 445
1462 1463
310 1462
261 281
201 236
1458 1459
201 235
1456 1457
95 1456
1358 1455
1453 1454
1452 1453
560 576
509 538
1449 1450
509 537
1447 1448
480 1447
459 479
403 436
1443 1444
403 435
1441 1442
373 1441
1439 1440
725 736
690 712
1436 1437
694 713
1434 1435
662 1434
640 656
584 613
1430 1431
590 617
1428 1429
563 1428
545 558
494 522
1424 1425
494 521
1422 1423
468 1422
1420 1421
1419 1420
451 467
395 427
1416 1417
395 426
1414 1415
366 1414
147 161
81 119
1410 1411
86 122
1408 1409
1302 1408
31 49
1302 1
1404 1405
1306 6
1402 1403
1401 1402
242 257
181 215
1398 1399
181 214
1396 1397
156 1396
142 155
160 1394
81 116
1391 1392
88 121
1389 1390
1285 1389
32 53
1287 5
1385 1386
1292 11
1383 1384
1382 1383
1381 1382
417 432
364 394
1378 1379
364 393
1376 1377
266 1376
322 336
266 296
1372 1373
266 295
1370 1371
240 1370
1368 1369
1367 1368
1366 1367
584 604
538 564
1363 1364
542 567
1361 1362
460 1361
232 252
183 213
1357 1358
183 212
1355 1356
91 1355
57 1354
135 150
154 1352
83 114
1349 1350
89 118
1347 1348
50 1347
33 56
1252 11
1343 1344
1256 16
1341 1342
1340 1341
1339 1340
390 409
348 374
1336 1337
348 373
1334 1335
323 1334
303 322
258 285
1330 1331
258 284
1328 1329
233 1328
1326 1327
460 476
420 443
1323 1324
420 442
1321 1322
395 1321
377 394
338 362
1317 1318
338 361
1315 1316
256 1315
1313 1314
1312 1313
1311 1312
211 227
162 191
1308 1309
162 190
1306 1307
140 1306
123 134
71 101
1302 1303
77 105
1300 1301
40 1300
28 46
1200 5
1296 1297
1204 10
1294 1295
1293 1294
1292 1293
192 204
143 171
1289 1290
143 170
1287 1288
124 1287
111 121
62 91
1283 1284
65 92
1281 1282
33 1281
23 36
1178 1
1277 1278
1180 4
1275 1276
1274 1275
1273 1274
497 519
458 482
1270 1271
460 483
1268 1269
436 1268
560 571
532 550
1264 1265
535 551
1262 1263
509 1262
614 633
584 602
1258 1259
586 603
1256 1257
567 1256
536 1255
514 1254
1252 1253
1251 1252
607 625
582 598
1248 1249
582 597
1246 1247
565 1246
535 1245
514 1244
551 562
531 544
1240 1241
532 543
1238 1239
511 1238
416 435
384 405
1234 1235
384 404
1232 1233
360 1232
311 1231
288 1230
337 357
308 327
1226 1227
308 326
1224 1225
229 1224
1222 1223
264 286
229 252
1219 1220
229 251
1217 1218
206 1217
153 1216
82 1215
55 1214
1212 1213
181 202
149 170
1209 1210
149 169
1207 1208
79 1207
53 1206
1204 1205
458 478
424 446
1201 1202
424 445
1199 1200
356 1199
289 1198
217 1197
147 1196
79 1195
54 1194
104 120
120 1192
74 93
1189 1190
76 93
1187 1188
50 1187
29 52
1097 17
1183 1184
1097 18
1181 1182
1180 1181
1179 1180
1178 1179
91 101
57 77
1175 1176
62 80
1173 1174
35 1173
23 40
1077 8
1169 1170
1080 12
1167 1168
1166 1167
147 165
117 136
1163 1164
117 135
1161 1162
60 1161
40 1160
81 92
94 1158
55 71
1155 1156
58 72
1153 1154
36 1153
22 39
1060 11
1149 1150
1061 13
1147 1148
1146 1147
1145 1146
197 214
162 183
1142 1143
162 182
1140 1141
143 1140
127 142
98 116
1136 1137
98 115
1134 1135
82 1134
1132 1133
1131 1132
389 406
355 375
1128 1129
358 377
1126 1127
336 1126
317 331
286 304
1122 1123
286 303
1120 1121
264 1120
1118 1119
313 328
287 303
1115 1116
287 302
1113 1114
267 1113
250 266
223 240
1109 1110
223 239
1107 1108
156 1107
1105 1106
301 315
279 293
1102 1103
279 292
1100 1101
261 1100
224 1099
206 1098
243 258
221 235
1094 1095
221 234
1092 1093
204 1092
1090 1091
186 204
158 176
1087 1088
158 175
1085 1086
140 1085
102 1084
54 1083
37 1082
1080 1081
177 194
152 168
1077 1078
152 167
1075 1076
135 1075
120 135
98 112
1071 1072
98 111
1069 1070
82 1069
1067 1068
323 339
294 312
1064 1065
295 312
1062 1063
276 1062
367 375
346 360
1058 1059
349 360
1056 1057
329 1056
407 423
384 398
1052 1053
385 398
1050 1051
370 1050
349 1049
333 1048
1046 1047
1045 1046
262 274
243 255
1042 1043
243 254
1040 1041
227 1040
195 1039
180 1038
211 224
192 204
1034 1035
192 203
1032 1033
178 1032
164 178
142 156
1028 1029
142 155
1026 1027
128 1026
96 1025
51 1024
35 1023
1021 1022
1020 1021
68 78
48 60
1017 1018
49 60
1015 1016
33 1015
20 34
918 11
1011 1012
918 12
1009 1010
1008 1009
100 113
81 93
1005 1006
81 92
1003 1004
68 1003
58 66
40 51
999 1000
42 51
997 998
27 997
17 29
898 9
993 994
898 10
991 992
990 991
989 990
82 92
64 75
986 987
64 74
984 985
55 984
47 51
29 39
980 981
33 41
978 979
18 978
13 22
875 4
974 975
877 7
972 973
971 972
970 971
106 116
85 97
967 968
85 96
965 966
74 965
98 104
78 88
961 962
78 87
959 960
69 959
64 69
47 57
955 956
47 56
953 954
41 953
951 952
36 39
21 30
948 949
23 30
946 947
12 946
9 14
840 1
942 943
841 3
940 941
939 940
48 53
35 43
936 937
35 42
934 935
31 934
69 76
54 62
930 931
54 61
928 929
47 928
34 927
20 926
13 925
923 924
39 41
30 35
920 921
30 34
918 919
16 918
6 10
811 0
914 915
811 1
912 913
911 912
20 22
11 16
908 909
12 16
906 907
6 906
4 7
800 0
902 903
800 1
900 901
899 900
898 899
897 898
169 179
137 154
894 895
143 158
892 893
127 892
116 122
95 107
888 889
95 106
886 887
83 886
75 83
55 67
882 883
55 66
880 881
44 880
878 879
877 878
69 76
52 62
874 875
52 61
872 873
42 872
38 42
26 32
868 869
26 31
866 867
21 866
864 865
40 34
27 31
861 862
27 30
859 860
859 23
858 16
857 8
856 5
48 56
37 44
852 853
37 43
850 851
30 850
75 82
61 70
846 847
61 69
844 845
50 844
36 843
30 842
840 841
839 840
16 19
12 14
836 837
12 13
834 835
11 834
9 10
5 7
830 831
5 6
828 829
3 828
2 3
721 0
824 825
720 0
822 823
821 822
820 821
22 28
15 19
817 818
15 18
815 816
10 815
7 10
3 5
811 812
3 4
809 810
1 809
807 808
80 91
55 69
804 805
58 71
802 803
43 802
35 41
24 31
798 799
24 30
796 797
15 796
794 795
67 77
46 58
791 792
48 59
789 790
23 789
100 105
80 93
785 786
84 94
783 784
40 783
19 782
184 191
197 780
151 170
777 778
157 173
775 776
106 775
131 142
110 122
771 772
112 123
769 770
100 769
84 768
71 767
765 766
764 765
763 764
242 258
201 225
760 761
201 224
758 759
183 758
170 177
141 158
754 755
146 160
752 753
129 752
750 751
26 28
16 22
747 748
16 21
745 746
11 745
9 11
4 7
741 742
4 6
739 740
2 739
1 738
0 737
735 736
453 466
411 435
732 733
411 434
730 731
387 730
213 227
175 197
726 727
175 196
724 725
128 724
90 723
64 722
26 721
9 720
617 548
471 718
398 717
360 375
714 715
318 342
712 713
318 341
710 711
238 710
279 294
238 261
706 707
238 260
704 705
217 704
702 703
701 702
700 701
348 362
310 332
697 698
310 331
695 696
288 695
274 288
237 258
691 692
237 257
689 690
217 689
687 688
201 211
163 184
684 685
163 183
682 683
150 682
575 547
555 680
576 558
677 678
507 529
675 676
510 531
673 674
429 673
476 489
670 671
573 512
494 669
667 668
434 456
665 666
440 461
663 664
354 663
368 662
195 203
160 179
658 659
160 178
656 657
149 656
318 327
279 300
652 653
279 299
650 651
213 650
250 259
213 232
646 647
213 231
644 645
197 644
642 643
641 642
640 641
639 640
194 206
169 184
636 637
169 183
634 635
129 634
117 633
303 318
275 292
629 630
275 291
627 628
214 627
241 256
214 230
623 624
214 229
621 622
199 621
619 620
618 619
188 199
167 180
615 616
167 179
613 614
155 613
144 151
123 135
609 610
127 137
607 608
113 607
605 606
498 474
481 604
497 481
601 602
438 458
599 600
439 457
597 598
367 597
409 419
594 595
491 469
475 593
493 479
590 591
438 455
588 589
442 458
586 587
422 586
584 585
369 389
582 583
373 392
580 581
296 580
353 579
408 421
484 438
424 576
574 575
376 394
572 573
380 397
570 571
316 570
568 569
222 237
199 213
565 566
199 212
563 564
186 563
336 350
303 323
559 560
303 322
557 558
284 557
270 284
246 261
553 554
246 260
551 552
230 551
549 550
548 549
317 326
281 299
545 546
281 298
543 544
266 543
260 266
233 248
539 540
233 247
537 538
218 537
535 536
430 385
361 369
532 533
427 415
409 531
426 415
528 529
383 397
526 527
384 397
524 525
369 524
522 523
329 345
520 521
330 345
518 519
313 518
359 367
416 406
400 515
418 408
512 513
379 391
510 511
383 393
508 509
370 508
506 507
332 346
504 505
336 349
502 503
322 502
500 501
354 362
402 394
388 498
402 394
495 496
372 382
493 494
374 382
491 492
363 491
489 490
332 344
487 488
334 345
485 486
323 485
311 322
285 301
481 482
285 300
479 480
270 479
477 478
176 186
159 170
474 475
159 169
472 473
148 472
139 146
123 133
468 469
125 133
466 467
113 466
464 465
329 337
368 345
337 462
460 461
312 322
458 459
313 322
456 457
304 456
203 216
184 196
452 453
184 195
450 451
173 450
151 449
124 448
115 447
235 246
218 229
443 444
218 228
441 442
206 441
275 285
253 267
437 438
253 266
435 436
240 435
217 434
206 433
431 432
430 431
429 430
295 299
327 318
320 427
327 322
424 425
305 312
422 423
307 313
420 421
300 420
418 419
279 287
416 417
281 288
414 415
273 414
265 272
244 256
410 411
244 255
408 409
233 408
406 407
260 266
243 253
403 404
243 252
401 402
234 401
226 233
211 220
397 398
211 219
395 396
201 395
393 394
193 201
176 186
390 391
176 185
388 389
167 388
159 166
144 153
384 385
144 152
382 383
137 382
380 381
256 261
280 265
260 378
376 377
246 252
374 375
246 251
372 373
241 372
181 189
168 176
368 369
168 175
366 367
161 366
145 365
122 364
114 363
197 203
186 193
359 360
186 192
357 358
179 357
217 223
204 212
353 354
204 211
351 352
197 351
185 350
179 349
347 348
346 347
151 157
141 147
343 344
141 146
341 342
135 341
129 133
116 123
337 338
119 124
335 336
110 335
333 334
101 106
81 91
330 331
83 92
328 329
75 328
71 74
54 65
324 325
55 64
322 323
43 322
320 321
91 98
77 85
317 318
78 85
315 316
71 315
61 314
52 313
42 50
25 35
309 310
26 35
307 308
17 307
305 306
58 60
48 54
302 303
50 54
300 301
41 300
34 38
18 26
296 297
20 27
294 295
13 294
292 293
291 292
79 81
70 75
288 289
72 75
286 287
66 286
105 108
93 99
282 283
93 98
280 281
88 280
86 88
77 82
276 277
77 81
274 275
75 274
272 273
128 131
116 122
269 270
116 121
267 268
111 267
109 111
100 105
263 264
100 104
261 262
95 261
259 260
93 95
85 89
256 257
85 88
254 255
82 254
124 126
142 136
137 251
141 138
248 249
128 132
246 247
129 132
244 245
126 244
242 243
116 120
240 241
117 120
238 239
114 238
109 111
101 105
234 235
101 104
232 233
98 232
230 231
81 82
76 79
227 228
76 78
225 226
75 225
73 74
68 71
221 222
68 70
219 220
64 219
217 218
62 65
51 57
214 215
52 57
212 213
47 212
42 211
36 210
30 34
19 25
206 207
20 25
204 205
15 204
202 203
23 25
15 19
199 200
15 18
197 198
5 197
11 196
2 195
37 39
29 33
191 192
29 32
189 190
20 189
26 27
20 24
185 186
21 23
183 184
17 183
181 182
180 181
16 17
23 24
19 21
176 177
19 20
174 175
17 174
17 173
16 172
170 171
12 14
168 169
12 13
166 167
4 166
10 165
2 164
7 8
3 5
160 161
3 4
158 159
2 158
1 157
0 156
154 155
8 10
4 6
151 152
4 5
149 150
3 149
2 148
1 147
0 146
7 8
2 5
142 143
2 4
140 141
0 140
7 9
3 5
136 137
3 4
134 135
2 134
1 133
0 132
130 131
129 130
5 6
13 11
10 127
11 10
124 125
6 8
122 123
6 7
120 121
5 120
118 119
1 3
116 117
1 2
114 115
0 114
63 64
12 13
4 5
6 7
7 107
4 106
6 4
4 104
103 104
102 104
102 103
96 97
95 101
61 62
60 99
58 98
55 58
52 53
54 53
54 53
53 92
91 92
72 73
86 89
53 89
85 88
52 87
84 86
81 85
51 84
50 83
49 82
48 81
47 80
46 79
45 78
44 77
43 76
42 75
41 74
40 73
39 72
38 71
37 70
36 69
35 68
34 67
33 66
32 65
31 64
30 63
29 62
28 61
27 60
26 59
25 58
24 57
23 56
22 55
21 54
20 53
19 52
18 51
17 50
16 49
15 48
14 47
14 46
14 45
15 44
15 43
15 42
15 41
15 40
15 39
15 38
15 37
15 36
4 32
4 34
4 33
4 32
4 31
4 30
16 29
4 28
4 27
4 26
4 25
5 23
5 23
5 22
5 21
5 20
5 19
7 18
7 17
7 16
7 15
7 14
11 13
5 12
4 11
4 10
7 9
4 8
4 7
4 6
4 5
3 4
2 3
1 2
0 1

1056 934 1511 1513 1501 1141 1241 1503 1505 936 1038 1039 1040 1316 760 844 853 1411 1026 1134 1413
0 53
0 52
0 51
0 50
0 49
0 48
0 47
0 46
0 45
0 44
0 43
0 42
0 41
0 40
0 39
0 38
0 37
0 36
0 35
0 34
0 33
0 32
0 31
0 30
0 29
0 28
0 27
0 26
0 25
0 24
0 23
0 22
0 21
0 20
0 19
0 18
0 17
0 16
0 15
0 14
0 13
0 12
0 11
0 10
0 9
0 8
0 7
0 6
0 5
0 4
0 3
0 2
0 1
2515 2568
2515 2567
2515 2566
2515 2565
2515 2564
2515 2563
2515 2562
2515 2561
2515 2560
2515 2559
2516 2558
2516 2557
2516 2556
2516 2555
2516 2554
2516 2553
2518 2552
2518 2551
2518 2550
2518 2549
2518 2548
2518 2547
2518 2546
2520 2545
2520 2544
2520 2543
2520 2542
2520 2541
2520 2540
2520 2539
2520 2538
2521 2537
2521 2536
2521 2535
2521 2534
2521 2533
2521 2532
2521 2531
2521 2530
2521 2529
2521 2528
2521 2527
2521 2526
2521 2525
2521 2524
2521 2523
2521 2522
2516 2490
2466 2619
2515 2496
2616 2617
2384 2433
2614 2615
2392 2439
2612 2613
2333 2612
2308 2340
2508 2398
2347 2609
2607 2608
2220 2269
2605 2606
2229 2276
2603 2604
2181 2603
2499 2375
2299 2327
2599 2600
2496 2380
2332 2598
2596 2597
2211 2259
2594 2595
2218 2264
2592 2593
2059 2592
2172 2591
2012 2590
2486 2358
2288 2313
2586 2587
2200 2247
2584 2585
2206 2251
2582 2583
2050 2582
2162 2581
2004 2580
688 711
589 642
2576 2577
589 641
2574 2575
2574 436
2573 436
2572 391
367 390
2569 2570
268 321
2567 2568
268 320
2565 2566
2565 121
48 72
2459 0
2561 2562
2460 1
2559 2560
2558 2559
208 228
119 171
2555 2556
122 172
2553 2554
70 2553
49 73
2453 4
2549 2550
2458 9
2547 2548
2546 2547
2545 2546
197 215
111 161
2542 2543
112 161
2540 2541
2439 2540
44 66
2438 0
2536 2537
2439 2
2534 2535
2533 2534
190 209
110 157
2530 2531
115 159
2528 2529
65 2528
46 69
2434 6
2524 2525
2440 12
2522 2523
2521 2522
2520 2521
2519 2520
485 507
398 447
2516 2517
398 446
2514 2515
353 2514
328 352
236 286
2510 2511
236 285
2508 2509
199 2508
2506 2507
785 806
697 746
2503 2504
697 745
2501 2502
533 2501
625 650
533 583
2497 2498
533 582
2495 2496
493 2495
2493 2494
472 492
388 435
2490 2491
388 434
2488 2489
234 2488
198 2487
2485 2486
924 948
825 876
2482 2483
828 878
2480 2481
785 2480
764 783
678 726
2476 2477
678 725
2474 2475
633 2474
2472 2473
611 633
522 570
2469 2470
522 569
2467 2468
484 2467
385 2466
343 2465
320 342
231 279
2461 2462
231 278
2459 2460
103 2459
40 60
2357 0
2455 2456
2357 1
2453 2454
2452 2453
2451 2452
310 330
224 270
2448 2449
224 269
2446 2447
192 2446
175 191
98 143
2442 2443
98 142
2440 2441
2341 2440
38 57
2339 0
2436 2437
2341 2
2434 2435
2433 2434
2432 2433
575 596
489 535
2429 2430
489 534
2427 2428
353 2427
434 452
353 398
2423 2424
353 397
2421 2422
314 2421
2419 2420
2418 2419
708 727
627 672
2415 2416
627 671
2413 2414
584 2413
563 584
481 525
2409 2410
481 524
2407 2408
446 2407
352 2406
315 2405
2403 2404
295 314
213 257
2400 2401
213 256
2398 2399
95 2398
36 55
2298 0
2394 2395
2300 2
2392 2393
2391 2392
162 177
90 132
2388 2389
94 134
2386 2387
51 2386
35 54
2289 1
2382 2383
2294 6
2380 2381
2379 2380
2378 2379
990 1013
907 956
2375 2376
915 962
2373 2374
856 2373
825 850
731 780
2369 2370
737 784
2367 2368
694 2367
2365 2366
817 839
725 773
2362 2363
726 772
2360 2361
592 2360
688 2359
552 2358
1118 1142
1018 1070
2354 2355
1020 1070
2352 2353
876 2352
963 982
878 928
2348 2349
881 929
2346 2347
831 2346
2344 2345
2343 2344
1269 1289
1180 1232
2340 2341
1183 1233
2338 2339
1130 2338
1109 1133
1015 1064
2334 2335
1021 1068
2332 2333
978 2332
2330 2331
1730 1753
1631 1684
2327 2328
1631 1683
2325 2326
1478 2325
1478 2324
1433 2323
1409 1432
2320 2321
1310 1363
2318 2319
1310 1362
2316 2317
1169 2316
1254 1272
1168 1218
2312 2313
1169 1218
2310 2311
1008 2310
2308 2309
1100 1122
1009 1056
2305 2306
1011 1057
2303 2304
975 2303
956 973
874 922
2299 2300
875 922
2297 2298
721 2297
590 2296
2294 2295
2293 2294
1091 1115
1007 1051
2290 2291
1014 1056
2288 2289
972 2288
951 968
875 920
2284 2285
880 922
2282 2283
831 2282
2280 2281
1221 1240
1141 1188
2277 2278
1146 1190
2275 2276
1097 2275
945 960
871 915
2271 2272
872 914
2269 2270
720 2269
590 2268
807 828
720 765
2264 2265
724 767
2262 2263
687 2262
2260 2261
1061 1081
978 1021
2257 2258
982 1023
2255 2256
946 2255
934 948
867 906
2251 2252
873 910
2249 2250
825 2249
2247 2248
2246 2247
2186 2014
1948 1970
2243 2244
2186 2114
2093 2242
2189 2117
2239 2240
2015 2060
2237 2238
2020 2063
2235 2236
1972 2235
2233 2234
1862 1907
2231 2232
1865 1909
2229 2230
1714 2229
1824 2228
1670 2227
1800 1822
1715 1762
2223 2224
1715 1761
2221 2222
1671 2221
2219 2220
1935 1957
2166 2074
2094 2217
2169 2099
2214 2215
2002 2044
2212 2213
2007 2048
2210 2211
1959 2210
2208 2209
1854 1897
2206 2207
1858 1899
2204 2205
1819 2204
2142 1985
1927 1946
2200 2201
2141 2057
2073 2199
2141 2075
2196 2197
1985 2026
2194 2195
1987 2027
2192 2193
1946 2192
2190 2191
1847 1889
2188 2189
1849 1889
2186 2187
1708 2186
1812 2185
1666 2184
2182 2183
2181 2182
2124 2059
2044 2180
2123 2059
2177 2178
1975 2014
2175 2176
1976 2014
2173 2174
1844 2173
1920 1938
2170 2171
2118 2039
2053 2169
2120 2057
2166 2167
1976 2012
2164 2165
1980 2015
2162 2163
1939 2162
2160 2161
1845 1884
2158 2159
1848 1885
2156 2157
1707 2156
1813 2155
1791 1810
1709 1754
2151 2152
1709 1753
2149 2150
1553 2149
2147 2148
2092 2031
2018 2146
2090 2030
2143 2144
1957 1992
2141 2142
1957 1991
2139 2140
1834 2139
1905 1922
2136 2137
2082 2023
2011 2135
2082 2023
2132 2133
1954 1987
2130 2131
1956 1987
2128 2129
1921 2128
2126 2127
1834 1871
2124 2125
1834 1870
2122 2123
1705 2122
1803 2121
1784 1802
1705 1748
2117 2118
1705 1747
2115 2116
1666 2115
2113 2114
1643 1665
1549 1599
2110 2111
1549 1598
2108 2109
1398 2108
1488 1508
1398 1448
2104 2105
1398 1447
2102 2103
1355 2102
2100 2101
1332 1354
1237 1288
2097 2098
1237 1287
2095 2096
1203 2095
2093 2094
1624 1645
1534 1582
2090 2091
1534 1581
2088 2089
1495 2088
1390 2087
1349 2086
1327 1348
1236 1285
2082 2083
1236 1284
2080 2081
1109 2080
2078 2079
2077 2078
2076 2077
2075 2076
1185 1201
1108 1153
2072 2073
1108 1152
2070 2071
968 2070
1604 1624
1519 1565
2066 2067
1519 1564
2064 2065
1482 2064
1379 2063
1338 2062
1316 1337
1231 1277
2058 2059
1231 1276
2056 2057
1108 2056
2054 2055
1451 1470
1367 1413
2051 2052
1367 1412
2049 2050
1227 2049
1194 2048
1308 1327
1226 1270
2044 2045
1226 1269
2042 2043
1194 2042
2040 2041
1574 1593
1492 1536
2037 2038
1492 1535
2035 2036
1456 2035
1438 1456
1358 1402
2031 2032
1358 1401
2029 2030
1321 2029
2027 2028
2026 2027
2025 2026
2024 2025
801 821
718 761
2021 2022
718 760
2019 2020
590 2019
684 2018
552 2017
1170 1185
1098 1140
2013 2014
1102 1142
2011 2012
1058 2011
1038 1057
959 1000
2007 2008
959 999
2005 2006
852 2005
2003 2004
917 930
852 891
2000 2001
855 891
1998 1999
813 1998
797 816
719 759
1994 1995
727 765
1992 1993
692 1992
1990 1991
1151 1170
1088 1126
1987 1988
1097 1132
1985 1986
1049 1985
1021 1041
947 985
1981 1982
954 990
1979 1980
918 1979
1977 1978
800 826
735 771
1974 1975
742 777
1972 1973
707 1972
903 918
846 880
1968 1969
855 886
1966 1967
811 1966
1010 1036
948 982
1962 1963
955 988
1960 1961
919 1960
861 1959
826 1958
1956 1957
1955 1956
1954 1955
1953 1954
1952 1953
1951 1952
1112 1127
1049 1086
1948 1949
1056 1091
1946 1947
1013 1946
999 1019
936 969
1942 1943
944 975
1940 1941
910 1940
853 1939
819 1938
1936 1937
676 700
614 652
1933 1934
614 651
1931 1932
576 1931
481 1930
443 1929
782 802
716 751
1925 1926
724 757
1923 1924
692 1923
1921 1922
770 786
703 738
1918 1919
706 739
1916 1917
586 1916
677 1915
550 1914
961 976
898 931
1910 1911
900 931
1908 1909
809 1908
864 875
811 842
1904 1905
816 845
1902 1903
780 1902
1900 1901
1899 1900
1899 1898
1897 1898
659 675
590 629
1894 1895
590 628
1892 1893
555 1892
535 555
461 502
1888 1889
461 501
1886 1887
427 1886
336 1885
300 1884
1882 1883
749 764
932 948
874 904
1878 1879
879 907
1876 1877
792 1876
796 1875
768 1874
1872 1873
687 719
1870 1871
693 723
1868 1869
580 1868
665 1867
547 1866
1276 1299
1209 1248
1862 1863
1209 1247
1860 1861
1173 1860
1078 1859
973 1858
938 1857
1396 1420
1325 1367
1853 1854
1325 1366
1851 1852
1289 1851
1516 1536
1449 1488
1847 1848
1449 1487
1845 1846
1414 1845
1324 1844
1289 1843
1841 1842
1840 1841
1267 1288
1203 1240
1837 1838
1203 1239
1835 1836
1168 1835
1144 1168
1074 1115
1831 1832
1074 1114
1829 1830
1043 1829
1827 1828
1826 1827
1825 1826
1813 1814
1812 1824
1810 1811
1806 1805
1807 1806
1818 1819
1804 1818
1817 1818
1804 1817
1134 1153
1063 1102
1813 1814
1063 1101
1811 1812
1036 1811
1022 1035
964 998
1807 1808
970 1002
1805 1806
932 1805
1803 1804
1476 1492
1407 1445
1800 1801
1407 1444
1798 1799
1374 1798
1356 1374
1285 1324
1794 1795
1285 1323
1792 1793
1254 1792
1790 1791
1350 1367
1282 1319
1787 1788
1282 1318
1785 1786
1252 1785
1237 1252
1171 1208
1781 1782
1171 1207
1779 1780
1139 1779
1777 1778
1121 1138
1053 1090
1774 1775
1053 1089
1772 1773
1028 1772
1016 1027
962 994
1768 1769
966 996
1766 1767
931 1766
1764 1765
1112 1132
1051 1086
1761 1762
1051 1085
1759 1760
1026 1759
1013 1025
965 994
1755 1756
970 997
1753 1754
934 1753
1751 1752
1009 1022
968 994
1748 1749
973 996
1746 1747
938 1746
919 933
867 894
1742 1743
872 897
1740 1741
844 1740
1738 1739
1088 1109
1033 1066
1735 1736
1033 1065
1733 1734
1009 1733
1188 1207
1134 1166
1729 1730
1134 1165
1727 1728
1103 1727
1083 1103
1032 1063
1723 1724
1032 1062
1721 1722
1010 1721
1719 1720
1176 1195
1126 1156
1716 1717
1126 1155
1714 1715
1097 1714
1031 1713
961 1712
933 1711
1272 1295
1215 1250
1707 1708
1215 1249
1705 1706
1185 1705
1377 1398
1321 1355
1701 1702
1321 1354
1699 1700
1289 1699
1214 1698
1185 1697
1695 1696
1694 1695
1693 1694
1471 1487
1642 1584
1572 1691
1647 1589
1688 1689
1521 1551
1686 1687
1528 1556
1684 1685
1491 1684
1682 1683
1405 1439
1680 1681
1411 1443
1678 1679
1383 1678
1472 1492
1640 1526
1497 1675
1673 1674
1417 1447
1671 1672
1423 1452
1669 1670
1394 1669
1667 1668
1366 1382
1309 1342
1664 1665
1309 1341
1662 1663
1280 1662
1261 1279
1205 1237
1658 1659
1205 1236
1656 1657
1180 1656
1654 1655
1446 1460
1603 1536
1546 1652
1606 1550
1649 1650
1490 1517
1647 1648
1495 1520
1645 1646
1462 1645
1643 1644
1388 1418
1641 1642
1392 1420
1639 1640
1368 1639
1353 1367
1299 1330
1635 1636
1299 1329
1633 1634
1272 1633
1631 1632
1165 1179
1115 1144
1628 1629
1115 1143
1626 1627
1089 1626
1072 1088
1023 1051
1622 1623
1023 1050
1620 1621
1003 1620
1618 1619
1241 1257
1188 1218
1615 1616
1188 1217
1613 1614
1165 1613
1152 1164
1105 1132
1609 1610
1105 1131
1607 1608
1081 1607
1605 1606
995 1006
959 982
1602 1603
963 984
1600 1601
932 1600
914 927
866 891
1596 1597
871 894
1594 1595
845 1594
1592 1593
1394 1408
1544 1489
1477 1590
1547 1492
1587 1588
1438 1462
1585 1586
1443 1465
1583 1584
1412 1583
1581 1582
1342 1369
1579 1580
1348 1373
1577 1578
1324 1577
1394 1412
1538 1439
1415 1574
1572 1573
1352 1376
1570 1571
1356 1379
1568 1569
1332 1568
1566 1567
1137 1152
1100 1123
1563 1564
1100 1122
1561 1562
1076 1561
1018 1560
955 1559
931 1558
1210 1230
1166 1194
1554 1555
1166 1193
1552 1553
1142 1552
1294 1311
1251 1278
1548 1549
1251 1277
1546 1547
1224 1546
1165 1545
1142 1544
1542 1543
1541 1542
1360 1374
1498 1431
1443 1539
1499 1445
1536 1537
1400 1420
1534 1535
1403 1421
1532 1533
1377 1532
1530 1531
1319 1341
1528 1529
1323 1344
1526 1527
1302 1526
1284 1298
1241 1267
1522 1523
1241 1266
1520 1521
1217 1520
1518 1519
1200 1216
1158 1183
1515 1516
1158 1182
1513 1514
1138 1513
1126 1137
1089 1111
1509 1510
1089 1110
1507 1508
1067 1507
1505 1506
1122 1133
1091 1110
1502 1503
1091 1109
1500 1501
1070 1500
1054 1070
1014 1039
1496 1497
1014 1038
1494 1495
995 1494
1492 1493
1317 1328
1443 1382
1391 1490
1444 1393
1487 1488
1352 1371
1485 1486
1355 1372
1483 1484
1330 1483
1481 1482
1277 1298
1479 1480
1281 1300
1477 1478
1263 1477
1250 1262
1210 1234
1473 1474
1210 1233
1471 1472
1188 1471
1469 1470
1415 1331
1303 1312
1466 1467
1414 1367
1360 1465
1415 1368
1462 1463
1331 1349
1460 1461
1334 1350
1458 1459
1312 1458
1456 1457
1265 1285
1454 1455
1267 1285
1452 1453
1253 1452
1241 1250
1199 1223
1448 1449
1199 1222
1446 1447
1180 1446
1444 1445
1042 1052
999 1022
1441 1442
999 1021
1439 1440
941 1439
1162 1172
1119 1142
1435 1436
1119 1141
1433 1434
1063 1433
1098 1105
1063 1084
1429 1430
1063 1083
1427 1428
1046 1427
1425 1426
1424 1425
1272 1281
1376 1329
1321 1422
1375 1328
1419 1420
1300 1314
1417 1418
1301 1313
1415 1416
1282 1415
1413 1414
1241 1257
1411 1412
1243 1258
1409 1410
1228 1409
1216 1224
1180 1201
1405 1406
1180 1200
1403 1404
1162 1403
1151 1161
1113 1134
1399 1400
1113 1133
1397 1398
1065 1397
1395 1396
1206 1214
1178 1195
1392 1393
1178 1194
1390 1391
1161 1390
1200 1207
1175 1190
1386 1387
1175 1189
1384 1385
1159 1384
1149 1159
1118 1137
1380 1381
1118 1136
1378 1379
1103 1378
1376 1377
1375 1376
1320 1273
1276 1374
1319 1277
1371 1372
1251 1265
1369 1370
1252 1265
1367 1368
1199 1367
1229 1236
1364 1365
1313 1271
1267 1363
1312 1270
1360 1361
1251 1262
1358 1359
1252 1261
1356 1357
1236 1356
1354 1355
1200 1215
1352 1353
1202 1215
1350 1351
1159 1350
1192 1349
1224 1231
1298 1243
1231 1346
1344 1345
1201 1213
1342 1343
1202 1213
1340 1341
1166 1340
1338 1339
1287 1246
1247 1337
1286 1247
1334 1335
1233 1242
1332 1333
1234 1241
1330 1331
1196 1330
1217 1222
1327 1328
1278 1231
1221 1326
1324 1325
1197 1207
1322 1323
1197 1206
1320 1321
1161 1320
1164 1319
1183 1188
1162 1174
1315 1316
1162 1173
1313 1314
1150 1313
1311 1312
1039 1050
1002 1023
1308 1309
1002 1022
1306 1307
945 1306
865 1305
788 1304
690 1303
588 1302
1251 1205
1176 1300
1149 1299
1130 1138
1296 1297
1100 1117
1294 1295
1100 1116
1292 1293
1054 1292
1081 1088
1054 1070
1288 1289
1054 1069
1286 1287
1040 1286
1284 1285
1283 1284
1118 1125
1092 1107
1280 1281
1092 1106
1278 1279
1082 1278
1276 1277
1275 1276
1032 1043
1001 1020
1272 1273
1001 1019
1270 1271
987 1270
1026 1035
998 1015
1266 1267
998 1014
1264 1265
944 1264
921 1263
1098 1104
1076 1089
1259 1260
1076 1088
1257 1258
1038 1257
1060 1066
1038 1051
1253 1254
1038 1050
1251 1252
1028 1251
1249 1250
1248 1249
1247 1248
1141 1145
1196 1158
1158 1245
1195 1158
1242 1243
1151 1156
1240 1241
1152 1155
1238 1239
1145 1238
1236 1237
1125 1133
1234 1235
1126 1133
1232 1233
1121 1232
1019 1027
994 1009
1228 1229
994 1008
1226 1227
982 1226
972 981
980 1224
941 960
1221 1222
942 960
1219 1220
918 1219
1217 1218
1005 1012
983 996
1214 1215
983 995
1212 1213
972 1212
964 970
934 952
1208 1209
936 952
1206 1207
857 1206
1204 1205
903 914
859 881
1201 1202
861 882
1199 1200
839 1199
827 837
780 807
1195 1196
782 807
1193 1194
680 1193
574 1192
1190 1191
741 757
687 715
1187 1188
692 719
1185 1186
593 1185
814 823
772 796
1181 1182
774 797
1179 1180
680 1179
578 1178
929 934
934 1176
904 919
1173 1174
905 919
1171 1172
834 1171
874 885
835 855
1167 1168
837 856
1165 1166
818 1165
777 1164
754 1163
1161 1162
1160 1161
1159 1160
527 546
456 495
1156 1157
456 494
1154 1155
423 1154
723 736
671 697
1150 1151
674 699
1148 1149
650 1148
631 646
569 602
1144 1145
569 601
1142 1143
539 1142
1140 1141
1139 1140
405 423
333 373
1136 1137
333 372
1134 1135
298 1134
277 297
201 243
1130 1131
201 242
1128 1129
171 1128
1126 1127
646 624
580 609
1123 1124
580 608
1121 1122
1121 551
1120 472
1119 436
519 548
469 502
1115 1116
469 501
1113 1114
355 1113
1111 1112
405 434
355 388
1108 1109
355 387
1106 1107
319 1106
234 1105
123 1104
83 1103
1101 1102
283 315
230 265
1098 1099
230 264
1096 1097
120 1096
81 1095
1093 1094
161 186
111 143
1090 1091
116 145
1088 1089
73 1088
46 78
1023 26
1084 1085
1025 29
1082 1083
1081 1082
265 295
214 248
1078 1079
214 247
1076 1077
179 1076
152 178
177 1074
110 138
1071 1072
111 137
1069 1070
74 1069
44 75
1006 28
1065 1066
1005 28
1063 1064
1062 1063
1061 1062
358 385
311 342
1058 1059
311 341
1056 1057
277 1056
201 1055
105 1054
71 1053
455 482
407 439
1049 1050
407 438
1047 1048
375 1047
1045 1046
625 646
585 609
1042 1043
588 611
1040 1041
566 1040
544 564
502 530
1036 1037
502 529
1034 1035
476 1034
406 1033
375 1032
1030 1031
447 472
403 432
1027 1028
403 431
1025 1026
304 1025
348 373
304 333
1021 1022
304 332
1019 1020
273 1019
1017 1018
244 272
197 228
1014 1015
197 227
1012 1013
102 1012
69 1011
1009 1010
138 160
161 1008
97 123
1005 1006
100 124
1003 1004
65 1003
41 68
935 24
999 1000
936 26
997 998
996 997
576 595
539 561
993 994
541 562
991 992
465 991
501 519
463 488
987 988
463 487
985 986
439 985
983 984
629 638
593 614
980 981
597 617
978 979
573 978
562 577
527 547
974 975
530 549
972 973
513 972
970 971
724 729
729 969
706 718
966 967
709 718
964 965
692 964
676 687
642 660
960 961
646 663
958 959
629 958
956 957
558 577
530 548
953 954
530 547
951 952
462 951
375 950
283 949
183 948
95 947
65 946
608 620
581 599
942 943
584 599
940 941
563 940
655 669
629 645
936 937
630 645
934 935
615 934
584 933
566 932
930 931
929 930
222 248
178 207
926 927
178 206
924 925
149 924
126 145
86 111
920 921
91 113
918 919
57 918
38 62
843 21
914 915
845 24
912 913
911 912
910 911
205 229
164 191
907 908
164 190
905 906
137 905
116 133
79 102
901 902
84 104
899 900
52 899
35 57
823 19
895 896
825 22
893 894
892 893
891 892
281 303
240 266
888 889
240 265
886 887
212 886
884 885
446 463
411 434
881 882
411 433
879 880
390 879
327 878
299 877
364 387
324 350
873 874
324 349
871 872
297 871
276 297
239 263
867 868
239 262
865 866
212 865
152 864
79 863
54 862
860 861
859 860
421 436
389 410
856 857
389 409
854 855
370 854
348 369
311 335
850 851
311 334
848 849
287 848
267 286
233 255
844 845
233 254
842 843
208 842
840 841
103 116
66 88
837 838
73 92
835 836
43 835
31 49
753 14
831 832
757 19
829 830
828 829
173 194
134 159
825 826
134 158
823 824
111 823
821 822
93 104
59 79
818 819
66 83
816 817
38 816
28 44
733 12
812 813
737 17
810 811
809 810
231 248
198 219
806 807
198 218
804 805
176 804
156 175
120 143
800 801
120 142
798 799
99 798
796 797
795 796
292 311
258 280
792 793
258 279
790 791
192 790
151 170
120 140
786 787
120 139
784 785
62 784
42 783
781 782
82 95
95 780
58 73
777 778
60 73
775 776
39 775
26 41
695 15
771 772
695 16
769 770
768 769
382 391
351 367
765 766
354 369
763 764
341 763
329 340
298 317
759 760
298 316
757 758
281 757
265 281
233 253
753 754
233 252
751 752
213 751
749 750
197 212
168 186
746 747
168 185
744 745
149 744
132 148
103 122
740 741
103 121
738 739
85 738
736 737
245 260
216 234
733 734
216 233
731 732
198 731
295 304
267 284
727 728
267 283
725 726
253 725
239 252
213 229
721 722
213 228
719 720
157 719
717 718
71 78
82 716
44 59
713 714
51 63
711 712
615 711
22 35
620 8
707 708
624 13
705 706
704 705
172 185
146 162
701 702
146 161
699 700
130 699
115 129
89 106
695 696
89 105
693 694
46 693
603 692
690 691
689 690
688 689
687 688
686 687
685 686
684 685
160 173
138 152
681 682
138 151
679 680
123 679
88 678
47 677
33 676
199 212
177 191
672 673
177 190
670 671
163 670
241 250
217 232
666 667
217 231
664 665
205 664
662 663
661 662
280 290
254 268
658 659
257 270
656 657
246 656
236 245
216 229
652 653
216 228
650 651
205 650
648 649
320 329
295 311
645 646
298 312
643 644
280 643
360 371
336 350
639 640
338 351
637 638
325 637
299 636
284 635
268 277
246 258
631 632
248 259
629 630
239 629
306 314
286 299
625 626
288 299
623 624
273 623
339 349
319 331
619 620
320 331
617 618
309 617
288 616
276 615
613 614
507 511
532 514
511 611
609 610
496 502
607 608
497 502
605 606
475 605
445 604
414 603
381 602
356 601
344 600
390 398
376 385
596 597
376 384
594 595
353 594
342 593
414 421
401 409
589 590
401 408
587 588
391 587
374 586
352 585
342 584
434 441
420 429
580 581
420 428
578 579
396 578
456 460
443 451
574 575
443 450
572 573
435 572
419 571
411 570
568 569
567 568
566 567
565 566
60 67
40 51
562 563
44 53
560 561
27 560
20 31
470 9
556 557
472 12
554 555
553 554
93 103
68 83
550 551
68 82
548 549
57 548
48 52
30 40
544 545
34 42
542 543
19 542
15 23
447 4
538 539
450 8
536 537
535 536
534 535
39 43
25 33
531 532
28 34
529 530
16 529
13 19
436 4
525 526
438 7
523 524
522 523
188 194
169 180
519 520
169 179
517 518
160 517
151 159
129 142
513 514
129 141
511 512
116 511
509 510
109 116
88 100
506 507
88 99
504 505
75 504
66 75
45 58
500 501
45 57
498 499
35 498
496 497
132 139
114 125
493 494
114 124
491 492
103 491
97 103
80 90
487 488
80 89
485 486
69 485
483 484
92 98
79 87
480 481
79 86
478 479
70 478
46 477
24 476
17 475
110 117
96 105
471 472
96 104
469 470
88 469
132 137
118 127
465 466
118 126
463 464
111 463
95 462
88 461
459 460
458 459
154 161
135 145
455 456
136 145
453 454
130 453
124 128
113 120
449 450
113 119
447 448
108 447
445 446
444 445
56 63
38 48
441 442
38 47
439 440
20 439
9 14
340 1
435 436
342 4
433 434
432 433
23 26
15 19
429 430
16 19
427 428
10 427
8 11
331 3
423 424
331 4
421 422
420 421
37 44
24 32
417 418
24 31
415 416
17 415
413 414
412 413
412 411
410 411
409 410
408 409
407 408
13 14
8 11
404 405
9 10
402 403
312 402
5 7
311 1
398 399
311 2
396 397
395 396
63 67
53 59
392 393
53 58
390 391
33 390
43 47
33 39
386 387
33 38
384 385
27 384
21 26
11 17
380 381
11 16
378 379
6 378
376 377
375 376
374 375
58 60
50 55
371 372
50 54
369 370
47 369
76 84
62 70
365 366
63 70
363 364
56 363
102 108
86 96
359 360
87 96
357 358
76 357
128 136
111 121
353 354
112 121
351 352
103 351
87 350
78 349
347 348
346 347
69 72
57 63
343 344
58 63
341 342
55 341
64 69
57 61
337 338
57 60
335 336
49 335
80 83
67 74
331 332
69 75
329 330
62 329
99 104
84 92
325 326
86 93
323 324
79 323
68 322
62 321
319 320
318 319
91 95
80 86
315 316
81 86
313 314
76 313
72 74
64 68
309 310
65 68
307 308
61 307
305 306
124 130
113 120
302 303
113 119
300 301
108 300
103 106
90 98
296 297
92 98
294 295
83 294
292 293
156 161
145 152
289 290
145 151
287 288
138 287
134 138
124 130
283 284
124 129
281 282
117 281
105 280
91 279
84 278
276 277
175 177
183 179
177 274
272 273
167 171
270 271
168 171
268 269
165 268
161 164
150 157
264 265
150 156
262 263
145 262
134 261
129 260
258 259
257 258
108 112
101 105
254 255
101 104
252 253
88 252
83 251
130 133
123 127
247 248
123 126
245 246
109 245
116 119
109 113
241 242
109 112
239 240
105 239
237 238
236 237
138 139
142 139
138 234
232 233
134 136
230 231
134 135
228 229
125 228
130 132
123 127
224 225
123 126
222 223
120 222
220 221
93 95
94 219
86 90
216 217
86 89
214 215
82 214
58 59
54 56
210 211
54 55
208 209
53 208
70 72
62 66
204 205
62 65
202 203
54 202
58 59
54 56
198 199
54 55
196 197
53 196
194 195
193 194
66 67
62 64
190 191
62 63
188 189
59 188
58 59
54 56
184 185
54 55
182 183
53 182
180 181
179 180
15 18
8 12
176 177
8 11
174 175
5 174
36 39
29 33
170 171
29 32
168 169
25 168
23 25
16 20
164 165
16 19
162 163
12 162
160 161
30 31
26 28
157 158
26 27
155 156
25 155
9 10
5 7
151 152
5 6
149 150
4 149
2 3
46 0
145 146
45 0
143 144
142 143
12 13
8 10
139 140
8 9
137 138
1 137
5 6
1 3
133 134
1 2
131 132
0 131
129 130
128 129
125 126
125 126
125 126
28 29
24 26
122 123
24 25
120 121
22 120
5 7
1 3
116 117
1 2
114 115
0 114
7 8
2 5
110 111
2 4
108 109
0 108
7 8
3 5
104 105
3 4
102 103
2 102
1 101
0 100
98 99
97 98
9 10
8 96
12 13
4 94
4 93
4 92
4 91
89 90
4 89
4 88
4 87
49 50
48 85
43 44
44 43
42 41
40 81
78 80
78 79
40 78
76 77
40 76
40 75
40 74
40 73
40 72
40 71
40 70
40 69
40 68
40 67
40 66
40 65
40 64
40 63
40 62
40 61
40 60
40 59
40 58
40 57
40 56
40 55
40 54
40 53
40 52
39 51
46 50
38 49
38 48
38 47
42 46
41 45
39 44
38 43
38 42
37 41
36 40
35 39
34 38
33 37
32 36
31 35
30 34
29 33
28 32
27 31
26 30
25 29
24 28
23 27
22 26
21 25
20 24
19 23
18 22
17 21
16 20
15 19
14 18
13 17
12 16
4 14
10 13
9 13
8 12
7 11
6 10
5 9
4 8
4 7
4 6
4 5
3 4
2 3
1 2
0 1

640 1026 732 1501 1411 650 1511 1503 1413 1513 934 853 467 1505 561 1028 649 926 648 367
0 53
0 52
0 51
0 50
0 49
0 48
0 47
0 46
0 45
0 44
0 43
0 42
0 41
0 40
0 39
0 38
0 37
0 36
0 35
0 34
0 33
0 32
0 31
0 30
0 29
0 28
0 27
0 26
0 25
0 24
0 23
0 22
0 21
0 20
0 19
0 18
0 17
0 16
0 15
0 14
0 13
0 12
0 11
0 10
0 9
0 8
0 7
0 6
0 5
0 4
0 3
0 2
0 1
2515 2568
2515 2567
2515 2566
2515 2565
2515 2564
2515 2563
2515 2562
2515 2561
2515 2560
2515 2559
2516 2558
2516 2557
2516 2556
2516 2555
2516 2554
2516 2553
2518 2552
2518 2551
2518 2550
2518 2549
2518 2548
2518 2547
2518 2546
2520 2545
2520 2544
2520 2543
2520 2542
2520 2541
2520 2540
2520 2539
2520 2538
2521 2537
2521 2536
2521 2535
2521 2534
2521 2533
2521 2532
2521 2531
2521 2530
2521 2529
2521 2528
2521 2527
2521 2526
2521 2525
2521 2524
2521 2523
2521 2522
2516 2490
2466 2619
2515 2496
2616 2617
2384 2433
2614 2615
2392 2439
2612 2613
2333 2612
2508 2383
2304 2333
2608 2609
2505 2388
2339 2607
2605 2606
2212 2262
2603 2604
2220 2268
2601 2602
2059 2601
2172 2600
2012 2599
2300 2331
2494 2386
2337 2596
2594 2595
2216 2263
2592 2593
2224 2269
2590 2591
2178 2590
2486 2358
2288 2313
2586 2587
2200 2247
2584 2585
2206 2251
2582 2583
2050 2582
2162 2581
2004 2580
2135 2160
2054 2100
2576 2577
2054 2099
2574 2575
2009 2574
2572 2573
1659 1690
1569 1621
2569 2570
1569 1620
2567 2568
1422 2567
1811 1836
1729 1776
2563 2564
1729 1775
2561 2562
1683 2561
1966 1995
1876 1928
2557 2558
1876 1927
2555 2556
1830 2555
1728 2554
1683 2553
2551 2552
2550 2551
2499 2410
2392 2549
2499 2410
2546 2547
2309 2356
2544 2545
2311 2356
2542 2543
2542 2157
2246 2267
2539 2540
2494 2387
2404 2538
2497 2408
2535 2536
2311 2354
2533 2534
2316 2357
2531 2532
2269 2531
2529 2530
2159 2204
2527 2528
2162 2206
2525 2526
2525 2015
2524 2123
2101 2120
2017 2063
2520 2521
2017 2062
2518 2519
1976 2518
2516 2517
2235 2256
2476 2370
2387 2514
2480 2393
2511 2512
2300 2340
2509 2510
2306 2345
2507 2508
2259 2507
2505 2506
2153 2196
2503 2504
2158 2199
2501 2502
2121 2501
2453 2284
2227 2246
2497 2498
2451 2353
2367 2496
2451 2368
2493 2494
2283 2323
2491 2492
2285 2323
2489 2490
2245 2489
2487 2488
2147 2189
2485 2486
2148 2188
2483 2484
2014 2483
2113 2482
1974 2481
2479 2480
1646 1668
1949 1971
1854 1905
2475 2476
1854 1904
2473 2474
1709 2473
1709 2472
1667 2471
2469 2470
1551 1602
2467 2468
1551 1601
2465 2466
1405 2465
1493 1512
1404 1455
2461 2462
1405 1455
2459 2460
1231 2459
2457 2458
1930 1951
1839 1888
2454 2455
1839 1887
2452 2453
1696 2452
1781 1800
1696 1743
2448 2449
1696 1742
2446 2447
1656 2446
2444 2445
1634 1655
1543 1592
2441 2442
1543 1591
2439 2440
1507 2439
2437 2438
1911 1931
1824 1871
2434 2435
1824 1870
2432 2433
1787 2432
1688 2431
1650 2430
1629 1649
1542 1589
2426 2427
1542 1588
2424 2425
1405 2424
2422 2423
1625 1645
1544 1588
2419 2420
1544 1587
2417 2418
1409 2417
1754 1773
1675 1719
2413 2414
1675 1718
2411 2412
1638 2411
1884 1905
1803 1847
2407 2408
1803 1846
2405 2406
1767 2405
1674 2404
1638 2403
2401 2402
2400 2401
2353 2192
2137 2155
2397 2398
2351 2255
2269 2396
2352 2271
2393 2394
2191 2228
2391 2392
2194 2229
2389 2390
2155 2389
2387 2388
2062 2101
2385 2386
2063 2101
2383 2384
1931 2383
2030 2382
1894 2381
2010 2028
1932 1975
2377 2378
1932 1974
2375 2376
1895 2375
1876 1894
1798 1840
2371 2372
1798 1839
2369 2370
1764 2369
2367 2368
2320 2241
2228 2366
2318 2240
2363 2364
2167 2202
2361 2362
2167 2201
2359 2360
2044 2359
2115 2132
2356 2357
2312 2234
2222 2355
2313 2236
2352 2353
2166 2198
2350 2351
2169 2200
2348 2349
2132 2348
2346 2347
2044 2081
2344 2345
2046 2081
2342 2343
1921 2342
2015 2341
1996 2013
1921 1962
2337 2338
1921 1961
2335 2336
1796 2335
2333 2334
1746 1763
1671 1712
2330 2331
1671 1711
2328 2329
1540 2328
1506 2327
1617 1635
1539 1581
2323 2324
1539 1580
2321 2322
1507 2321
2319 2320
1181 1204
1098 1147
2316 2317
1106 1153
2314 2315
1047 2314
1015 1041
918 969
2310 2311
924 973
2308 2309
879 2308
2306 2307
1321 1347
1224 1275
2303 2304
1230 1279
2301 2302
1186 2301
1164 1183
1079 1129
2297 2298
1082 1130
2295 2296
1031 2295
2293 2294
2292 2293
1006 1029
910 960
2289 2290
912 960
2287 2288
758 2287
870 2286
712 2285
1450 1468
1367 1414
2281 2282
1369 1415
2279 2280
1321 2279
1296 1319
1200 1250
2275 2276
1202 1250
2273 2274
1066 2273
2271 2272
1437 1454
1358 1403
2268 2269
1358 1402
2266 2267
1199 2266
1292 1314
1201 1248
2262 2263
1206 1251
2260 2261
1167 2260
1152 1170
1075 1120
2256 2257
1082 1125
2254 2255
1028 2254
2252 2253
1143 1159
1065 1111
2249 2250
1067 1111
2247 2248
907 2247
757 2246
999 1021
908 955
2242 2243
913 958
2240 2241
873 2240
2238 2239
2237 2238
2236 2237
993 1014
906 951
2233 2234
907 951
2231 2232
759 2231
870 2230
715 2229
847 868
760 809
2225 2226
760 808
2223 2224
716 2223
2221 2222
1113 1128
1039 1083
2218 2219
1039 1082
2216 2217
894 2216
754 2215
976 996
893 936
2211 2212
893 935
2209 2210
860 2209
839 858
754 801
2205 2206
754 800
2203 2204
713 2203
2201 2202
2200 2201
530 551
442 491
2197 2198
442 490
2195 2196
274 2195
234 2194
212 231
122 174
2190 2191
125 175
2188 2189
2084 2188
51 76
2085 4
2184 2185
2090 9
2182 2183
2181 2182
2180 2181
816 834
735 780
2177 2178
735 779
2175 2176
577 2175
672 695
577 629
2171 2172
577 628
2169 2170
534 2169
2167 2168
2166 2167
206 226
123 172
2163 2164
129 175
2161 2162
75 2161
53 80
2068 11
2157 2158
2075 18
2155 2156
2154 2155
348 375
254 306
2151 2152
254 305
2149 2150
118 2149
48 72
2052 7
2145 2146
2055 10
2143 2144
2142 2143
492 512
408 455
2139 2140
408 454
2137 2138
364 2137
638 660
547 597
2133 2134
547 596
2131 2132
506 2131
407 2130
364 2129
2127 2128
2126 2127
2125 2126
191 209
112 158
2122 2123
116 160
2120 2121
67 2120
47 70
2027 8
2116 2117
2032 13
2114 2115
2113 2114
327 352
236 286
2110 2111
236 285
2108 2109
199 2108
181 198
105 150
2104 2105
106 149
2102 2103
62 2102
43 63
2005 5
2098 2099
2007 7
2096 2097
2095 2096
2094 2095
2093 2094
308 329
597 618
507 555
2089 2090
507 554
2087 2088
369 2087
369 2086
328 2085
2083 2084
218 266
2081 2082
218 265
2079 2080
98 2079
38 57
1980 0
2075 2076
1980 1
2073 2074
2072 2073
299 319
213 259
2069 2070
213 258
2067 2068
182 2067
166 181
93 136
2063 2064
93 135
2061 2062
1964 2061
36 54
1962 0
2057 2058
1962 1
2055 2056
2054 2055
2053 2054
2052 2053
565 585
480 526
2049 2050
480 525
2047 2048
443 2047
345 2046
305 2045
284 304
202 246
2041 2042
202 245
2039 2040
89 2039
34 51
1942 0
2035 2036
1941 0
2033 2034
2032 2033
2031 2032
546 565
464 508
2028 2029
464 507
2026 2027
330 2026
410 428
330 374
2022 2023
330 373
2020 2021
293 2020
2018 2019
2015 2016
2015 2016
2008 2009
2007 2015
2010 2011
2010 2011
2011 2012
2009 2011
2008 2010
2007 2009
2007 2008
1195 1211
1120 1163
2004 2005
1124 1165
2002 2003
1078 2002
1055 1076
968 1013
1998 1999
969 1013
1996 1997
937 1996
1994 1995
1053 1075
972 1014
1991 1992
979 1019
1989 1990
940 1989
923 937
854 895
1985 1986
858 896
1983 1984
813 1983
1981 1982
1980 1981
1038 1057
959 1000
1977 1978
959 999
1975 1976
852 1975
1164 1179
1094 1134
1971 1972
1100 1139
1969 1970
1054 1969
1038 1060
967 1004
1965 1966
975 1010
1963 1964
937 1963
1961 1962
1269 1287
1196 1236
1958 1959
1196 1235
1956 1957
1166 1956
1626 1642
1557 1595
1952 1953
1557 1594
1950 1951
1524 1950
1620 1635
1554 1590
1946 1947
1554 1589
1944 1945
1522 1944
1505 1522
1432 1472
1940 1941
1432 1471
1938 1939
1399 1938
1936 1937
1263 1279
1193 1231
1933 1934
1193 1230
1931 1932
1085 1931
1492 1508
1422 1460
1927 1928
1422 1459
1925 1926
1304 1925
1374 1390
1304 1342
1921 1922
1304 1341
1919 1920
1273 1919
1917 1918
1916 1917
1915 1916
1914 1915
1695 1711
1866 1796
1807 1912
1870 1812
1909 1910
1745 1775
1907 1908
1751 1779
1905 1906
1714 1905
1903 1904
1629 1663
1901 1902
1634 1666
1899 1900
1604 1899
1149 1163
1083 1121
1895 1896
1085 1122
1893 1894
1045 1893
1362 1377
1296 1332
1889 1890
1296 1331
1887 1888
1266 1887
1251 1266
1185 1221
1883 1884
1185 1220
1881 1882
1159 1881
1879 1880
1878 1879
1145 1158
1083 1119
1875 1876
1088 1123
1873 1874
1047 1873
1452 1467
1386 1422
1869 1870
1386 1421
1867 1868
1357 1867
1030 1047
960 996
1863 1864
966 1000
1861 1862
932 1861
917 930
852 891
1857 1858
855 891
1855 1856
813 1855
1853 1854
798 818
1016 1033
951 985
1849 1850
956 988
1847 1848
853 1847
859 1846
824 1845
1843 1844
721 761
1841 1842
729 767
1839 1840
597 1839
693 1838
560 1837
794 816
725 762
1833 1834
733 768
1831 1832
699 1831
670 691
603 642
1827 1828
603 641
1825 1826
567 1825
472 1824
435 1823
1821 1822
1200 1223
1149 1181
1818 1819
1149 1180
1816 1817
1122 1816
1610 1633
1780 1666
1637 1813
1811 1812
1558 1588
1809 1810
1563 1592
1807 1808
1533 1807
1507 1528
1458 1489
1803 1804
1458 1488
1801 1802
1427 1801
1354 1800
1323 1799
1797 1798
1400 1424
1351 1382
1794 1795
1351 1381
1792 1793
1321 1792
1297 1320
1247 1278
1788 1789
1247 1277
1786 1787
1217 1786
1784 1785
1195 1217
1148 1178
1781 1782
1148 1177
1779 1780
1123 1779
1285 1307
1239 1268
1775 1776
1239 1267
1773 1774
1211 1773
1147 1772
1057 1771
1023 1770
1768 1769
1767 1768
1766 1767
1765 1766
1186 1206
1143 1170
1762 1763
1143 1169
1760 1761
1050 1760
1017 1759
1361 1382
1314 1343
1755 1756
1314 1342
1753 1754
1224 1753
1267 1287
1224 1251
1749 1750
1224 1250
1747 1748
1199 1747
1745 1746
1744 1745
1349 1370
1306 1333
1741 1742
1306 1332
1739 1740
1281 1739
1534 1554
1698 1585
1557 1736
1734 1735
1484 1512
1732 1733
1488 1515
1730 1731
1395 1730
1437 1455
1391 1419
1726 1727
1391 1418
1724 1725
1363 1724
1722 1723
1721 1722
1720 1721
1522 1542
1683 1606
1623 1718
1683 1624
1715 1716
1571 1594
1713 1714
1573 1594
1711 1712
1544 1711
1709 1710
1477 1503
1707 1708
1480 1505
1705 1706
1454 1705
1432 1450
1390 1416
1701 1702
1390 1415
1699 1700
1363 1699
1697 1698
1508 1524
1657 1601
1586 1695
1658 1602
1692 1693
1552 1574
1690 1691
1555 1575
1688 1689
1527 1688
1686 1687
1464 1488
1684 1685
1468 1491
1682 1683
1444 1682
1505 1524
1646 1548
1525 1679
1677 1678
1469 1491
1675 1676
1471 1492
1673 1674
1448 1673
1671 1672
992 1015
936 966
1668 1669
943 972
1666 1667
911 1666
850 1665
815 1664
887 901
832 864
1660 1661
840 870
1658 1659
800 1658
776 793
706 742
1654 1655
713 747
1652 1653
682 1652
1650 1651
777 799
719 751
1647 1648
725 756
1645 1646
694 1645
666 688
607 643
1641 1642
607 642
1639 1640
572 1639
479 1638
442 1637
1635 1636
652 667
588 624
1632 1633
588 623
1630 1631
554 1630
533 554
460 500
1626 1627
460 499
1624 1625
427 1624
336 1623
300 1622
1620 1621
1444 1462
1581 1484
1461 1618
1616 1617
1412 1432
1614 1615
1412 1431
1612 1613
1338 1612
1371 1389
1334 1357
1608 1609
1334 1356
1606 1607
1309 1606
1604 1605
1289 1308
1250 1275
1601 1602
1250 1274
1599 1600
1168 1599
1359 1376
1326 1347
1595 1596
1326 1346
1593 1594
1303 1593
1251 1592
1228 1591
1282 1300
1248 1270
1587 1588
1248 1269
1585 1586
1226 1585
1207 1226
1170 1194
1581 1582
1170 1193
1579 1580
1147 1579
1090 1578
1003 1577
971 1576
1574 1575
1573 1574
749 774
698 728
1570 1571
702 731
1568 1569
672 1568
838 855
792 821
1564 1565
798 824
1562 1563
761 1562
927 952
879 907
1558 1559
883 910
1556 1557
853 1556
801 1555
771 1554
1552 1553
1551 1552
1175 1193
1141 1163
1548 1549
1141 1162
1546 1547
1119 1546
1100 1119
1063 1087
1542 1543
1063 1086
1540 1541
1041 1540
1017 1038
973 1001
1536 1537
977 1003
1534 1535
943 1534
1532 1533
738 755
684 713
1529 1530
690 717
1527 1528
663 1527
910 930
861 887
1523 1524
867 892
1521 1522
839 1521
821 832
775 802
1517 1518
781 806
1515 1516
748 1515
1513 1514
640 657
583 616
1510 1511
583 615
1508 1509
551 1508
529 551
463 501
1504 1505
463 500
1502 1503
430 1502
1500 1501
409 430
342 381
1497 1498
342 380
1495 1496
307 1495
213 1494
99 1493
60 1492
275 296
201 242
1488 1489
201 241
1486 1487
89 1486
33 52
1383 1
1482 1483
1388 6
1480 1481
1479 1480
1478 1479
386 404
318 356
1475 1476
318 355
1473 1474
285 1473
387 409
331 365
1469 1470
331 364
1467 1468
299 1467
212 1466
101 1465
63 1464
147 163
83 119
1460 1461
90 125
1458 1459
48 1458
34 54
1360 5
1454 1455
1367 12
1452 1453
1451 1452
1450 1451
478 502
419 455
1447 1448
419 454
1445 1446
388 1445
665 682
618 644
1441 1442
622 647
1439 1440
596 1439
574 592
524 554
1435 1436
524 553
1433 1434
495 1433
1431 1432
1430 1431
656 678
617 641
1427 1428
619 642
1425 1426
594 1425
728 744
694 716
1421 1422
697 717
1419 1420
668 1419
803 827
764 788
1415 1416
766 789
1413 1414
740 1413
698 1412
673 1411
1409 1410
1408 1409
1028 1045
999 1018
1405 1406
999 1017
1403 1404
979 1403
929 1402
850 1401
821 1400
1085 1102
1055 1075
1396 1397
1055 1074
1394 1395
994 1394
957 975
925 946
1390 1391
925 945
1388 1389
847 1388
819 1387
1385 1386
1384 1385
1138 1154
1109 1128
1381 1382
1109 1127
1379 1380
1088 1379
1046 1378
1027 1377
1193 1210
1322 1230
1209 1374
1372 1373
1165 1183
1370 1371
1165 1182
1368 1369
1106 1368
1045 1367
986 1366
923 1365
847 1364
820 1363
1361 1362
1360 1361
878 899
898 1359
844 866
1356 1357
844 865
1354 1355
818 1354
794 815
757 779
1350 1351
759 780
1348 1349
735 1348
1346 1347
643 654
597 621
1343 1344
602 624
1341 1342
581 1341
564 576
511 541
1337 1338
511 540
1335 1336
483 1335
466 483
404 438
1331 1332
404 437
1329 1330
377 1329
1327 1328
1326 1327
255 277
189 227
1323 1324
189 226
1321 1322
160 1321
357 374
300 333
1317 1318
300 332
1315 1316
270 1315
539 552
492 519
1311 1312
492 518
1309 1310
466 1309
449 466
393 425
1305 1306
393 424
1303 1304
367 1303
1301 1302
670 683
637 658
1298 1299
641 659
1296 1297
613 1296
597 609
558 579
1292 1293
562 581
1290 1291
542 1290
1288 1289
597 615
569 587
1285 1286
569 586
1283 1284
504 1283
413 1282
321 1281
211 1280
108 1279
73 1278
647 661
623 639
1274 1275
624 638
1272 1273
602 1272
708 729
677 697
1268 1269
677 696
1266 1267
655 1266
623 1265
603 1264
1262 1263
1261 1262
585 599
558 574
1258 1259
560 575
1256 1257
541 1256
139 157
83 116
1252 1253
90 121
1250 1251
50 1250
35 56
1151 11
1246 1247
1156 17
1244 1245
1243 1244
513 527
476 498
1240 1241
476 497
1238 1239
452 1238
433 452
387 416
1234 1235
387 415
1232 1233
360 1232
1230 1231
501 514
468 488
1227 1228
468 487
1225 1226
446 1225
386 1224
361 1223
342 360
297 325
1219 1220
297 324
1217 1218
268 1217
189 1216
91 1215
59 1214
1212 1213
1211 1212
1210 1211
723 742
741 1209
689 710
1206 1207
692 711
1204 1205
667 1204
782 799
754 772
1200 1201
754 771
1198 1199
690 1198
667 1197
1195 1196
236 259
179 213
1192 1193
179 212
1190 1191
151 1190
477 489
449 466
1186 1187
449 465
1184 1185
428 1184
410 428
370 396
1180 1181
370 395
1178 1179
345 1178
1176 1177
465 476
441 456
1173 1174
441 455
1171 1172
422 1171
369 1170
346 1169
328 345
289 314
1165 1166
289 313
1163 1164
261 1163
188 1162
94 1161
63 1160
1158 1159
1157 1158
128 148
82 110
1154 1155
87 113
1152 1153
52 1152
35 57
1056 16
1148 1149
1059 20
1146 1147
1145 1146
598 616
570 588
1142 1143
570 587
1140 1141
550 1140
519 1139
500 1138
535 547
515 528
1134 1135
516 527
1132 1133
497 1132
485 498
463 477
1128 1129
463 476
1126 1127
417 1126
1124 1125
1123 1124
436 446
417 429
1120 1121
417 428
1118 1119
400 1118
349 1117
326 1116
380 397
346 368
1112 1113
346 367
1110 1111
274 1110
308 324
274 296
1106 1107
274 295
1104 1105
248 1104
177 1103
88 1102
60 1101
1099 1100
1098 1099
216 240
167 197
1095 1096
167 196
1093 1094
140 1093
118 139
80 104
1089 1090
83 105
1087 1088
53 1087
34 56
992 19
1083 1084
993 21
1081 1082
1080 1081
1079 1080
201 225
157 185
1076 1077
157 184
1074 1075
131 1074
196 219
156 182
1070 1071
156 181
1068 1069
78 1068
53 1067
107 128
127 1065
76 96
1062 1063
76 95
1060 1061
52 1060
32 52
966 20
1056 1057
965 20
1054 1055
1053 1054
1052 1053
91 101
52 73
1049 1050
57 77
1047 1048
32 1047
23 36
938 4
1043 1044
943 9
1041 1042
1040 1041
157 171
111 135
1037 1038
111 134
1035 1036
91 1035
1033 1034
154 169
114 136
1030 1031
114 135
1028 1029
96 1028
84 95
51 70
1024 1025
56 73
1022 1023
32 1022
23 36
918 8
1018 1019
921 12
1016 1017
1015 1016
1014 1015
215 229
179 201
1011 1012
179 200
1009 1010
157 1009
140 156
106 126
1005 1006
106 125
1003 1004
89 1003
76 88
50 66
999 1000
53 67
997 998
32 997
22 35
896 11
993 994
897 13
991 992
990 991
989 990
126 143
98 116
986 987
98 115
984 985
48 984
32 983
65 77
77 981
46 58
978 979
46 57
976 977
31 976
20 31
877 12
972 973
876 12
970 971
969 970
968 969
238 254
207 227
965 966
207 226
963 964
145 963
173 187
145 163
959 960
145 162
957 958
124 957
955 956
954 955
107 122
82 98
951 952
82 97
949 950
67 949
218 233
190 208
945 946
190 207
943 944
172 943
160 172
135 151
939 940
135 150
937 938
116 937
935 936
934 935
149 157
119 136
931 932
119 135
929 930
105 929
192 202
161 177
925 926
161 176
923 924
150 923
191 203
168 182
919 920
168 181
917 918
156 917
147 155
126 139
913 914
126 138
911 912
112 911
909 910
263 272
242 254
906 907
244 255
904 905
231 904
221 229
202 214
900 901
202 213
898 899
189 898
896 897
251 261
235 245
893 894
235 244
891 892
204 891
215 222
202 210
887 888
202 209
885 886
190 885
883 884
333 350
307 323
880 881
308 323
878 879
290 878
264 877
248 876
387 401
405 874
353 372
871 872
359 376
869 870
337 869
236 240
218 228
865 866
221 229
863 864
213 863
207 210
192 201
859 860
192 200
857 858
182 857
855 856
306 313
276 292
852 853
279 293
850 851
236 850
261 267
239 252
846 847
243 254
844 845
229 844
842 843
841 842
298 309
276 288
838 839
279 290
836 837
265 836
404 417
376 393
832 833
376 392
830 831
360 830
344 353
310 329
826 827
316 332
824 825
296 824
822 823
821 822
820 821
101 112
79 93
817 818
79 92
815 816
39 815
26 814
171 180
152 164
810 811
152 163
808 809
117 808
806 807
133 140
117 127
803 804
117 126
801 802
105 801
799 800
369 380
344 359
796 797
344 358
794 795
291 794
250 793
217 792
191 791
172 790
691 616
560 788
502 787
472 484
784 785
443 460
782 783
443 459
780 781
385 780
413 425
385 401
776 777
385 400
774 775
370 774
772 773
771 772
201 205
190 196
768 769
191 196
766 767
174 766
223 227
205 215
762 763
207 216
760 761
187 760
169 759
296 303
308 757
266 282
754 755
271 285
752 753
228 752
250 259
231 241
748 749
234 243
746 747
223 746
207 745
199 744
742 743
741 742
740 741
739 740
163 156
138 148
736 737
138 147
734 735
734 130
125 129
109 118
730 731
109 117
728 729
99 728
726 727
120 123
108 115
723 724
108 114
721 722
100 721
92 99
71 83
717 718
71 82
715 716
60 715
713 714
129 134
114 122
710 711
114 121
708 709
99 708
142 145
134 138
704 705
134 137
702 703
128 702
700 701
88 95
72 82
697 698
72 81
695 696
62 695
52 59
32 43
691 692
36 45
689 690
21 689
16 24
572 6
685 686
574 9
683 684
682 683
681 682
70 75
56 64
678 679
56 63
676 677
48 676
40 44
22 32
672 673
25 33
670 671
548 670
11 17
548 1
666 667
551 4
664 665
663 664
662 663
34 39
38 661
24 30
658 659
24 29
656 657
16 656
11 16
542 6
652 653
541 6
650 651
649 650
124 127
111 118
646 647
112 118
644 645
95 644
85 643
76 80
64 70
639 640
64 69
637 638
49 637
635 636
136 141
121 129
632 633
123 130
630 631
114 630
169 175
143 157
626 627
144 157
624 625
118 624
622 623
621 622
112 116
104 109
618 619
105 108
616 617
99 616
95 98
88 92
612 613
88 91
610 611
85 610
608 609
41 44
29 35
605 606
29 34
603 604
13 603
6 9
480 0
599 600
480 0
597 598
596 597
47 49
38 43
593 594
38 42
591 592
34 591
589 590
18 20
9 14
586 587
10 14
584 585
6 584
4 6
463 0
580 581
464 1
578 579
577 578
21 23
13 17
574 575
13 16
572 573
10 572
570 571
16 17
12 14
567 568
12 13
565 566
5 565
447 564
8 9
8 562
4 6
559 560
4 5
557 558
439 557
2 3
437 0
553 554
436 0
551 552
550 551
549 550
28 30
24 26
546 547
24 25
544 545
21 544
17 20
9 13
540 541
9 12
538 539
1 538
536 537
12 14
8 10
533 534
8 9
531 532
7 531
5 6
1 3
527 528
1 2
525 526
0 525
523 524
72 82
53 64
520 521
56 65
518 519
44 518
34 39
23 29
514 515
24 29
512 513
19 512
510 511
316 327
405 374
386 508
406 388
505 506
346 363
503 504
349 364
501 502
330 501
499 500
287 303
497 498
291 306
495 496
274 495
378 364
357 493
378 364
490 491
326 343
488 489
328 343
486 487
275 486
306 313
483 484
373 360
353 482
376 363
479 480
328 342
477 478
333 345
475 476
317 475
473 474
278 292
471 472
283 296
469 470
218 469
267 468
355 344
339 466
355 345
463 464
317 329
461 462
319 330
459 460
275 459
301 309
456 457
351 320
311 455
453 454
279 291
451 452
282 293
449 450
218 449
234 448
254 264
226 242
444 445
226 241
442 443
211 442
440 441
439 440
200 211
175 190
436 437
175 189
434 435
159 434
148 159
124 138
430 431
124 137
428 429
110 428
426 427
235 244
211 225
423 424
211 224
421 422
198 421
188 198
167 180
417 418
167 179
415 416
153 415
413 414
412 413
100 110
79 92
409 410
79 91
407 408
68 407
59 67
43 52
403 404
46 53
401 402
36 401
399 400
129 139
109 121
396 397
109 120
394 395
97 394
88 97
71 82
390 391
71 81
388 389
61 388
386 387
231 237
276 267
262 384
276 268
381 382
246 255
379 380
248 256
377 378
238 377
375 376
212 222
373 374
214 223
371 372
205 371
195 204
175 187
367 368
175 186
365 366
164 365
363 364
155 164
138 149
360 361
138 148
358 359
126 358
117 126
101 111
354 355
101 110
352 353
91 352
70 351
44 350
36 349
347 348
202 209
239 216
208 345
343 344
189 197
341 342
189 196
339 340
182 339
173 181
157 167
335 336
157 166
333 334
148 333
127 332
117 331
329 330
328 329
49 52
36 43
325 326
38 44
323 324
31 323
29 33
22 26
319 320
22 25
317 318
19 317
14 316
10 315
313 314
7 8
3 5
310 311
3 4
308 309
1 308
1 307
0 306
12 13
8 10
302 303
8 9
300 301
1 300
5 6
1 3
296 297
1 2
294 295
0 294
292 293
291 292
290 291
13 18
4 9
287 288
6 9
285 286
1 285
170 148
139 142
281 282
167 161
158 280
166 161
277 278
146 152
275 276
147 152
273 274
142 273
271 272
127 133
269 270
128 133
267 268
121 267
116 120
100 108
263 264
100 107
261 262
93 261
259 260
30 34
13 22
256 257
13 21
254 255
8 254
81 85
64 73
250 251
64 72
248 249
35 248
51 55
35 43
244 245
35 42
242 243
28 242
240 241
239 240
69 72
56 63
236 237
56 62
234 235
49 234
232 233
100 102
118 114
112 230
117 114
227 228
104 108
225 226
105 108
223 224
102 223
221 222
92 96
219 220
93 96
217 218
90 217
83 86
71 77
213 214
71 76
211 212
66 211
209 210
78 80
70 74
206 207
70 73
204 205
67 204
64 66
55 60
200 201
55 59
198 199
50 198
196 197
47 50
36 42
193 194
36 41
191 192
31 191
27 31
16 23
187 188
16 22
185 186
11 185
183 184
35 38
28 32
180 181
28 31
178 179
25 178
15 177
3 176
1 175
35 36
30 33
171 172
30 32
169 170
28 169
35 37
31 33
165 166
31 32
163 164
30 163
29 162
28 161
159 160
158 159
26 27
22 24
155 156
22 23
153 154
20 153
17 19
9 13
149 150
9 12
147 148
6 147
145 146
12 13
8 10
142 143
8 9
140 141
7 140
5 6
1 3
136 137
1 2
134 135
0 134
132 133
5 6
13 10
10 130
11 10
127 128
6 8
125 126
6 7
123 124
5 123
121 122
1 3
119 120
1 2
117 118
0 117
108 109
9 11
9 10
8 112
7 6
7 109
6 5
106 109
106 108
106 107
83 81
77 75
77 104
82 81
80 102
78 99
74 99
73 99
96 98
75 97
73 96
73 95
93 94
73 93
72 92
71 91
70 90
69 89
68 88
67 87
66 86
65 85
64 84
63 83
62 82
61 81
60 80
59 79
58 78
57 77
56 76
55 75
54 74
53 73
52 72
51 71
50 70
49 69
48 68
47 67
46 66
45 65
44 64
43 63
42 62
41 61
40 60
39 59
38 58
5 56
5 56
5 55
5 54
5 53
5 52
5 51
5 50
5 49
5 48
5 47
26 45
25 45
24 44
23 43
22 42
21 41
20 40
19 39
18 38
17 37
16 36
28 29
27 34
15 32
14 32
13 31
12 30
11 29
10 28
9 27
8 26
7 25
6 24
5 23
5 22
5 21
7 20
6 19
6 18
6 17
6 16
5 15
5 14
5 13
9 12
5 11
9 10
5 9
5 8
5 7
5 6
4 5
3 4
2 3
1 2
0 1

1513 1511 934 853 1049 1503 1026 1411 1501 1413 936 855 762 760 1040 1039 1056 1048 1505 1143 1028
0 53
0 52
0 51
0 50
0 49
0 48
0 47
0 46
0 45
0 44
0 43
0 42
0 41
0 40
0 39
0 38
0 37
0 36
0 35
0 34
0 33
0 32
0 31
0 30
0 29
0 28
0 27
0 26
0 25
0 24
0 23
0 22
0 21
0 20
0 19
0 18
0 17
0 16
0 15
0 14
0 13
0 12
0 11
0 10
0 9
0 8
0 7
0 6
0 5
0 4
0 3
0 2
0 1
2515 2568
2515 2567
2515 2566
2515 2565
2515 2564
2515 2563
2515 2562
2515 2561
2515 2560
2515 2559
2516 2558
2516 2557
2516 2556
2516 2555
2516 2554
2516 2553
2518 2552
2518 2551
2518 2550
2518 2549
2518 2548
2518 2547
2518 2546
2520 2545
2520 2544
2520 2543
2520 2542
2520 2541
2520 2540
2520 2539
2520 2538
2521 2537
2521 2536
2521 2535
2521 2534
2521 2533
2521 2532
2521 2531
2521 2530
2521 2529
2521 2528
2521 2527
2521 2526
2521 2525
2521 2524
2521 2523
2521 2522
2516 2490
2466 2619
2515 2496
2616 2617
2384 2433
2614 2615
2392 2439
2612 2613
2333 2612
2308 2340
2508 2398
2347 2609
2607 2608
2220 2269
2605 2606
2229 2276
2603 2604
2181 2603
2498 2368
2295 2321
2599 2600
2203 2252
2597 2598
2209 2256
2595 2596
2051 2595
2164 2594
2004 2593
2488 2365
2291 2318
2589 2590
2485 2370
2323 2588
2586 2587
2206 2252
2584 2585
2213 2257
2582 2583
2057 2582
2169 2581
2011 2580
1020 1050
1339 1369
1247 1297
2575 2576
1255 1303
2573 2574
1099 2573
1107 2572
1056 2571
2569 2570
928 978
2567 2568
936 984
2565 2566
775 2565
888 2564
728 2563
1804 1833
1728 1773
2559 2560
1728 1772
2557 2558
1681 2557
1561 2556
1413 2555
1361 2554
1956 1989
1870 1922
2550 2551
1870 1921
2548 2549
1823 2548
2104 2132
2028 2073
2544 2545
2028 2072
2542 2543
1983 2542
1869 2541
1823 2540
2538 2539
2537 2538
2239 2265
2505 2413
2387 2535
2510 2418
2532 2533
2315 2359
2530 2531
2322 2364
2528 2529
2269 2528
2526 2527
2158 2202
2524 2525
2164 2206
2522 2523
2123 2522
2096 2122
2023 2066
2518 2519
2023 2065
2516 2517
1980 2516
2514 2515
1642 1677
1557 1608
2511 2512
1557 1607
2509 2510
1515 2509
1487 1514
1410 1457
2505 2506
1418 1463
2503 2504
1359 2503
2501 2502
2215 2242
2475 2384
2356 2499
2478 2387
2496 2497
2292 2333
2494 2495
2297 2336
2492 2493
2246 2492
2490 2491
2141 2182
2488 2489
2147 2186
2486 2487
2107 2486
1934 1965
1852 1901
2482 2483
1852 1900
2480 2481
1807 2480
1781 1807
1708 1751
2476 2477
1708 1750
2474 2475
1663 2474
2472 2473
2195 2220
2444 2329
2354 2470
2446 2357
2467 2468
2268 2307
2465 2466
2272 2309
2463 2464
2223 2463
2461 2462
2124 2163
2459 2460
2129 2166
2457 2458
2091 2457
2062 2086
1992 2033
2453 2454
1992 2032
2451 2452
1951 2451
2449 2450
1775 1800
1705 1746
2446 2447
1705 1745
2444 2445
1661 2444
1629 1661
1547 1596
2440 2441
1547 1595
2438 2439
1507 2438
2436 2437
1020 1055
940 986
2433 2434
947 992
2431 2432
900 2431
1167 1194
1090 1137
2427 2428
1098 1143
2425 2426
1041 2425
1318 1352
1238 1284
2421 2422
1245 1290
2419 2420
1195 2419
1104 2418
1055 2417
2415 2416
2414 2415
2149 2175
2390 2221
2180 2412
2410 2411
2085 2121
2408 2409
2091 2126
2406 2407
2054 2406
1743 1770
1681 1719
2402 2403
1681 1718
2400 2401
1639 2400
1531 2399
1394 2398
1344 2397
1878 1910
1803 1850
2393 2394
1803 1849
2391 2392
1760 2391
2006 2031
1944 1982
2387 2388
1944 1981
2385 2386
1904 2385
1802 2384
1760 2383
2381 2382
2380 2381
2379 2380
1601 1635
1527 1573
2376 2377
1527 1572
2374 2375
1488 2374
2110 2135
2347 2259
2232 2371
2348 2260
2368 2369
2179 2214
2366 2367
2182 2215
2364 2365
2138 2364
2362 2363
2050 2084
2360 2361
2054 2087
2358 2359
2019 2358
1991 2015
1932 1968
2354 2355
1932 1967
2352 2353
1894 2352
2350 2351
1863 1893
1792 1836
2347 2348
1792 1835
2345 2346
1751 2345
1727 1751
1668 1704
2341 2342
1668 1703
2339 2340
1628 2339
2337 2338
1456 1481
1383 1427
2334 2335
1390 1432
2332 2333
1335 2332
1714 1737
1658 1692
2328 2329
1658 1691
2326 2327
1619 2326
1588 1619
1517 1561
2322 2323
1517 1560
2320 2321
1479 2320
2318 2319
2317 2318
1453 1479
1389 1430
2314 2315
1394 1433
2312 2313
1342 2312
2058 2084
2286 2125
2087 2309
2307 2308
2004 2036
2305 2306
2008 2039
2303 2304
1974 2303
1696 1719
1646 1677
2299 2300
1646 1676
2297 2298
1609 2297
1578 1609
1513 1555
2293 2294
1513 1554
2291 2292
1477 2291
2289 2290
1684 1707
1638 1667
2286 2287
1638 1666
2284 2285
1603 2284
1512 2283
1393 2282
1348 2281
1801 1832
1736 1778
2277 2278
1736 1777
2275 2276
1697 2275
1915 1939
1863 1896
2271 2272
1863 1895
2269 2270
1826 2269
1735 2268
1697 2267
2265 2266
2264 2265
2263 2264
2262 2263
2261 2262
1569 1599
1508 1547
2258 2259
1508 1546
2256 2257
1473 2256
1445 1470
1386 1424
2252 2253
1389 1425
2250 2251
1340 2250
2248 2249
1770 1792
1700 1739
2245 2246
1700 1738
2243 2244
1603 2243
2196 2036
1985 2003
2239 2240
2199 2096
2115 2238
2203 2120
2235 2236
2040 2074
2233 2234
2046 2078
2231 2232
2006 2231
2229 2230
1926 1958
2227 2228
1931 1961
2225 2226
1902 2225
1879 1896
1820 1854
2221 2222
1820 1853
2219 2220
1786 2219
2217 2218
2216 2217
1876 1894
1824 1855
2213 2214
1824 1854
2211 2212
1792 2211
1769 1792
1707 1744
2207 2208
1707 1743
2205 2206
1677 2205
2203 2204
1962 1983
2172 2065
2088 2201
2171 2088
2198 2199
2020 2050
2196 2197
2021 2049
2194 2195
1984 2194
2192 2193
1913 1941
2190 2191
1915 1942
2188 2189
1886 2188
1865 1884
1819 1847
2184 2185
1819 1846
2182 2183
1789 2182
2180 2181
1861 1879
1821 1846
2177 2178
1821 1845
2175 2176
1792 2175
1855 1872
1818 1841
2171 2172
1818 1840
2169 2170
1790 2169
1767 1790
1712 1747
2165 2166
1712 1746
2163 2164
1680 2163
2161 2162
2160 2161
2115 2036
2021 2159
2118 2040
2156 2157
1970 2000
2154 2155
1975 2004
2152 2153
1874 2152
1926 1944
2149 2150
2115 2018
2036 2148
2115 2037
2145 2146
1977 2004
2143 2144
1979 2004
2141 2142
1945 2141
2139 2140
1878 1905
2137 2138
1881 1906
2135 2136
1800 2135
1857 2134
1921 1940
2101 1970
1940 2131
2129 2130
1880 1904
2127 2128
1881 1904
2125 2126
1809 2125
2123 2124
1553 1580
1492 1529
2120 2121
1492 1528
2118 2119
1460 2118
1547 1572
1489 1524
2114 2115
1489 1523
2112 2113
1458 2112
1744 1765
1689 1722
2108 2109
1689 1721
2106 2107
1596 2106
1643 1661
1596 1625
2102 2103
1596 1624
2100 2101
1566 2100
2098 2099
2097 2098
2096 2097
2058 1983
1968 2095
2060 1985
2092 2093
1928 1953
2090 2091
1932 1955
2088 2089
1846 2088
1886 1903
2085 2086
2053 1930
1902 2084
2082 2083
1848 1870
2080 2081
1848 1869
2078 2079
1776 2078
1779 2077
1544 1569
1492 1525
2073 2074
1492 1524
2071 2072
1385 2071
1341 2070
1726 1747
1677 1708
2066 2067
1677 1707
2064 2065
1590 2064
1630 1648
1590 1615
2060 2061
1590 1614
2058 2059
1562 2058
2056 2057
2055 2056
2054 2055
1536 1559
1486 1517
2051 2052
1486 1516
2049 2050
1380 2049
1228 2048
1089 2047
932 2046
783 2045
2010 1888
1812 2043
1743 2042
1701 1720
2039 2040
1654 1683
2037 2038
1654 1682
2035 2036
1575 2035
1612 1628
1575 1598
2031 2032
1575 1597
2029 2030
1549 2029
2027 2028
2026 2027
1762 1777
1729 1749
2023 2024
1729 1748
2021 2022
1707 2021
1689 1707
1646 1673
2017 2018
1646 1672
2015 2016
1622 2015
2013 2014
2012 2013
1010 1040
931 975
2009 2010
937 980
2007 2008
791 2007
1147 1170
1073 1116
2003 2004
1079 1121
2001 2002
922 2001
774 2000
1415 1435
1435 1998
1355 1390
1995 1996
1360 1394
1993 1994
1202 1993
1288 1317
1209 1253
1989 1990
1215 1258
1987 1988
1169 1987
1083 1986
1038 1985
1983 1984
1982 1983
1981 1982
1491 1509
1441 1470
1978 1979
1441 1469
1976 1977
1338 1976
1396 1413
1337 1371
1972 1973
1343 1375
1970 1971
1192 1970
1968 1969
998 1024
919 961
1965 1966
925 966
1963 1964
882 1963
850 875
772 815
1959 1960
772 814
1957 1958
726 1957
1955 1956
696 726
606 658
1952 1953
606 657
1950 1951
560 1950
454 1949
407 1948
1459 1480
1416 1443
1944 1945
1416 1442
1942 1943
1391 1942
1372 1390
1389 1940
1323 1354
1937 1938
1324 1354
1935 1936
1285 1935
1933 1934
1253 1280
1175 1217
1930 1931
1181 1222
1928 1929
1138 1928
1359 1376
1311 1340
1924 1925
1314 1342
1922 1923
1274 1922
1245 1268
1168 1208
1918 1919
1173 1212
1916 1917
1041 1916
1914 1915
1712 1728
1873 1800
1783 1912
1872 1799
1909 1910
1752 1773
1907 1908
1753 1772
1905 1906
1728 1905
1903 1904
1678 1698
1901 1902
1679 1698
1899 1900
1660 1899
1707 1722
1858 1744
1722 1896
1894 1895
1677 1695
1892 1893
1678 1695
1890 1891
1620 1890
1644 1658
1616 1633
1886 1887
1616 1632
1884 1885
1597 1884
1882 1883
1881 1882
1580 1597
1542 1567
1878 1879
1542 1566
1876 1877
1518 1876
1503 1518
1472 1492
1872 1873
1472 1491
1870 1871
1448 1870
1390 1869
1312 1868
1281 1867
1865 1866
1678 1692
1825 1712
1692 1863
1861 1862
1652 1668
1859 1860
1653 1668
1857 1858
1637 1857
1622 1635
1598 1613
1853 1854
1598 1612
1851 1852
1581 1851
1531 1850
1509 1849
1847 1848
1846 1847
1422 1442
1384 1408
1843 1844
1384 1407
1841 1842
1307 1841
1277 1840
1554 1570
1520 1542
1836 1837
1520 1541
1834 1835
1457 1834
1485 1499
1457 1475
1830 1831
1457 1474
1828 1829
1435 1828
1826 1827
1825 1826
1416 1435
1382 1404
1822 1823
1382 1403
1820 1821
1363 1820
1344 1360
1305 1330
1816 1817
1307 1331
1814 1815
1275 1814
1246 1271
1179 1217
1810 1811
1184 1221
1808 1809
1145 1808
1116 1139
1049 1089
1804 1805
1054 1093
1802 1803
1006 1802
1800 1801
976 1000
900 940
1797 1798
905 944
1795 1796
864 1795
835 858
760 801
1791 1792
760 800
1789 1790
716 1789
1787 1788
1252 1225
1169 1205
1784 1785
1170 1205
1782 1783
1782 1133
1781 1054
1780 1013
1100 1129
1047 1082
1776 1777
1050 1082
1774 1775
1007 1774
1772 1773
1295 1311
1310 1771
1261 1284
1768 1769
1262 1283
1766 1767
1234 1766
1207 1231
1151 1185
1762 1763
1154 1187
1760 1761
1119 1760
1091 1115
1036 1071
1756 1757
1040 1073
1754 1755
996 1754
1752 1753
1751 1752
971 1001
907 945
1748 1749
911 948
1746 1747
873 1746
839 869
777 816
1742 1743
777 815
1740 1741
736 1740
1738 1739
837 868
784 819
1735 1736
784 818
1733 1734
743 1733
635 1732
585 1731
700 740
632 677
1727 1728
632 676
1725 1726
483 1725
1723 1724
545 583
483 524
1720 1721
483 523
1718 1719
434 1718
319 1717
171 1716
118 1715
1713 1714
386 430
315 362
1710 1711
315 361
1708 1709
168 1708
116 1707
1705 1706
928 961
872 908
1702 1703
873 908
1700 1701
756 1700
613 1699
471 1698
313 1697
168 1696
117 1695
223 259
259 1693
163 202
1690 1691
165 202
1688 1689
113 1688
71 115
1616 45
1684 1685
1616 46
1682 1683
1681 1682
1680 1681
363 404
294 339
1677 1678
294 338
1675 1676
156 1675
108 1674
210 242
244 1672
150 188
1669 1670
154 190
1667 1668
103 1667
67 107
1591 40
1663 1664
1593 43
1661 1662
1660 1661
1659 1660
765 794
714 747
1656 1657
714 746
1654 1655
676 1654
638 675
572 615
1650 1651
572 614
1648 1649
431 1648
1646 1647
753 781
706 737
1643 1644
706 736
1641 1642
670 1641
573 1640
528 1639
631 667
570 610
1635 1636
570 609
1633 1634
526 1633
1631 1632
491 526
433 471
1628 1629
433 470
1626 1627
387 1626
282 1625
150 1624
105 1623
1621 1622
482 516
427 463
1618 1619
427 462
1616 1617
382 1616
342 382
278 320
1612 1613
278 319
1610 1611
233 1610
1608 1609
336 374
274 315
1605 1606
274 314
1603 1604
232 1603
199 231
145 180
1599 1600
147 180
1597 1598
101 1597
65 103
1520 41
1593 1594
1520 42
1591 1592
1590 1591
1589 1590
451 483
399 433
1586 1587
399 432
1584 1585
357 1584
262 1583
141 1582
99 1581
686 713
641 671
1577 1578
641 670
1575 1576
608 1575
516 1574
474 1573
1571 1572
571 605
513 551
1568 1569
513 550
1566 1567
473 1566
442 472
393 425
1562 1563
393 424
1560 1561
353 1560
1558 1559
316 352
258 296
1555 1556
258 295
1553 1554
218 1553
186 213
131 165
1549 1550
137 168
1547 1548
90 1547
61 96
1463 35
1543 1544
1466 39
1541 1542
1540 1541
1539 1540
540 573
485 521
1536 1537
485 520
1534 1535
447 1534
418 446
372 402
1530 1531
372 401
1528 1529
334 1528
1526 1527
177 204
127 159
1523 1524
131 160
1521 1522
88 1521
59 92
1439 36
1517 1518
1440 38
1515 1516
1514 1515
287 320
230 267
1511 1512
230 266
1509 1510
194 1509
166 188
114 146
1505 1506
121 150
1503 1504
78 1503
55 84
1415 30
1499 1500
1419 35
1497 1498
1496 1497
1495 1496
1494 1495
156 176
107 137
1491 1492
114 141
1489 1490
73 1489
52 79
1402 28
1485 1486
1406 33
1483 1484
1482 1483
371 396
326 355
1479 1480
326 354
1477 1478
291 1477
259 290
205 240
1473 1474
205 239
1471 1472
171 1471
1469 1470
1468 1469
692 721
637 671
1465 1466
640 673
1463 1464
605 1463
796 819
745 778
1459 1460
749 780
1457 1458
710 1457
898 921
846 878
1453 1454
849 880
1451 1452
816 1451
751 1450
717 1449
1447 1448
1446 1447
682 705
625 657
1443 1444
630 661
1441 1442
599 1441
1439 1440
359 384
318 345
1436 1437
318 344
1434 1435
284 1434
204 1433
109 1432
76 1431
462 492
408 443
1427 1428
408 442
1425 1426
374 1425
560 582
517 545
1421 1422
517 544
1419 1420
486 1419
407 1418
374 1417
1415 1416
1414 1415
552 573
512 538
1411 1412
512 537
1409 1410
483 1409
1407 1408
454 482
404 436
1404 1405
404 435
1402 1403
373 1402
350 372
312 337
1398 1399
312 336
1396 1397
280 1396
1394 1395
838 860
791 821
1391 1392
792 821
1389 1390
761 1389
697 1388
664 1387
635 662
588 618
1383 1384
589 618
1381 1382
557 1381
1379 1380
727 750
684 712
1376 1377
686 712
1374 1375
653 1374
627 649
580 608
1370 1371
583 610
1368 1369
556 1368
1366 1367
1365 1366
1172 1185
1301 1203
1184 1363
1361 1362
1150 1164
1359 1360
1150 1163
1357 1358
1105 1357
1045 1356
989 1355
921 1354
858 1353
833 1352
945 963
916 935
1348 1349
916 934
1346 1347
855 1346
831 1345
998 1011
976 990
1341 1342
976 989
1339 1340
956 1339
914 1338
854 1337
831 1336
1049 1064
1020 1039
1332 1333
1020 1038
1330 1331
971 1330
1092 1104
1073 1085
1326 1327
1073 1084
1324 1325
1058 1324
1019 1323
1001 1322
1320 1321
1319 1320
1318 1319
1317 1318
809 830
766 794
1314 1315
766 793
1312 1313
737 1312
678 1311
648 1310
712 734
674 699
1306 1307
675 698
1304 1305
645 1304
623 646
583 609
1300 1301
583 608
1298 1299
500 1298
1296 1297
1295 1296
442 469
396 426
1292 1293
396 425
1290 1291
311 1290
525 546
490 513
1286 1287
490 512
1284 1285
463 1284
1282 1283
602 622
562 586
1279 1280
565 588
1277 1278
540 1277
595 613
558 580
1273 1274
560 581
1271 1272
538 1271
519 537
487 508
1267 1268
487 507
1265 1266
462 1265
1263 1264
251 280
202 234
1260 1261
202 233
1258 1259
108 1258
76 1257
143 165
165 1255
105 129
1252 1253
106 129
1250 1251
74 1250
50 75
1158 31
1246 1247
1158 32
1244 1245
1243 1244
1242 1243
232 260
186 216
1239 1240
186 215
1237 1238
155 1237
133 150
93 117
1233 1234
99 120
1231 1232
65 1231
47 70
1135 26
1227 1228
1138 30
1225 1226
1224 1225
1223 1224
215 241
172 200
1220 1221
172 199
1218 1219
92 1218
1123 1217
122 137
140 1215
86 107
1212 1213
91 110
1210 1211
1107 1210
44 66
1113 24
1206 1207
1116 28
1204 1205
1203 1204
1202 1203
457 473
428 447
1199 1200
428 446
1197 1198
404 1197
379 403
335 363
1193 1194
335 362
1191 1192
252 1191
1189 1190
374 397
334 360
1186 1187
334 359
1184 1185
307 1184
286 306
252 274
1180 1181
252 273
1178 1179
224 1178
1176 1177
1175 1176
1174 1175
195 216
151 178
1171 1172
151 177
1169 1170
128 1169
110 122
74 95
1165 1166
81 99
1163 1164
1054 1163
38 58
1059 16
1159 1160
1065 23
1157 1158
1156 1157
1155 1156
411 426
383 400
1152 1153
383 399
1150 1151
362 1150
342 361
302 327
1146 1147
302 326
1144 1145
276 1144
1142 1143
260 275
226 246
1139 1140
226 245
1137 1138
200 1137
255 269
225 243
1133 1134
225 242
1131 1132
201 1131
180 200
140 165
1127 1128
140 164
1125 1126
118 1125
1123 1124
103 115
73 91
1120 1121
77 93
1118 1119
51 1118
37 55
1016 19
1114 1115
1019 23
1112 1113
1111 1112
164 183
128 151
1108 1109
128 150
1106 1107
107 1106
1104 1105
158 176
125 146
1101 1102
125 145
1099 1100
70 1099
33 50
994 15
1095 1096
998 20
1093 1094
1092 1093
89 101
65 80
1089 1090
66 80
1087 1088
46 1087
32 47
987 19
1083 1084
987 20
1081 1082
1080 1081
1079 1080
276 294
240 263
1076 1077
240 262
1074 1075
216 1074
331 345
307 322
1070 1071
307 321
1068 1069
288 1068
271 288
239 260
1064 1065
239 259
1062 1063
217 1062
1060 1061
319 332
299 312
1057 1058
299 311
1055 1056
282 1055
238 1054
218 1053
204 217
179 195
1049 1050
179 194
1047 1048
157 1047
111 1046
61 1045
44 1044
1042 1043
1041 1042
195 207
173 187
1038 1039
173 186
1036 1037
152 1036
135 152
107 125
1032 1033
107 124
1030 1031
89 1030
1028 1029
1027 1028
1026 1027
1023 1022
1023 1024
1021 1023
1021 1022
1021 1022
128 142
102 118
1018 1019
102 117
1016 1017
87 1016
77 86
56 68
1012 1013
58 69
1010 1011
40 1010
29 42
912 16
1006 1007
913 18
1004 1005
1003 1004
1002 1003
269 280
252 263
999 1000
252 262
997 998
237 997
221 236
193 211
993 994
193 210
991 992
146 991
989 990
256 263
242 251
986 987
242 250
984 985
227 984
214 227
188 204
980 981
188 203
978 979
171 978
976 977
111 123
88 102
973 974
88 101
971 972
50 971
24 36
866 9
967 968
870 14
965 966
964 965
197 209
174 188
961 962
174 187
959 960
128 959
149 158
128 140
955 956
128 139
953 954
113 953
951 952
950 951
949 950
144 152
127 137
946 947
127 136
944 945
113 944
102 113
83 95
940 941
83 94
938 939
71 938
936 937
171 182
152 164
933 934
152 163
931 932
139 931
132 139
119 127
927 928
119 126
925 926
107 925
923 924
330 344
287 311
920 921
292 315
918 919
214 918
180 917
251 267
217 237
913 914
219 238
911 912
200 911
909 910
320 335
283 305
906 907
287 308
904 905
261 904
245 257
212 230
900 901
215 232
898 899
199 898
896 897
241 257
216 232
893 894
216 231
891 892
180 891
301 318
271 291
887 888
272 290
885 886
249 885
380 399
339 365
881 882
340 365
879 880
313 879
271 878
250 877
875 876
874 875
440 454
453 873
412 430
870 871
412 429
868 869
391 868
372 390
332 356
864 865
335 358
862 863
310 862
860 861
581 590
549 566
857 858
549 565
855 856
855 501
528 534
501 516
851 852
501 515
849 850
485 849
847 848
475 484
443 460
844 845
443 459
842 843
430 842
840 841
562 571
534 549
837 838
534 548
835 836
521 835
493 834
479 833
470 478
442 457
829 830
442 456
827 828
389 827
825 826
725 691
683 824
725 691
821 822
649 667
819 820
651 667
817 818
605 817
631 637
814 815
720 678
685 813
721 688
810 811
651 665
808 809
654 667
806 807
639 806
804 805
607 619
802 803
610 621
800 801
565 800
596 799
588 593
567 578
795 796
567 577
793 794
555 793
791 792
464 470
545 551
520 533
787 788
520 532
785 786
481 785
481 784
469 783
781 782
439 452
779 780
439 451
777 778
385 777
418 426
384 402
773 774
385 402
771 772
310 771
769 770
597 603
677 637
644 767
678 647
764 765
615 627
762 763
618 629
760 761
605 760
758 759
578 588
756 757
581 590
754 755
570 754
656 601
589 593
750 751
654 626
621 749
654 626
746 747
600 611
744 745
602 611
742 743
592 742
740 741
572 581
738 739
573 580
736 737
541 736
563 735
531 734
732 733
639 592
582 585
729 730
637 606
610 728
636 611
725 726
591 599
723 724
592 599
721 722
585 721
719 720
570 576
717 718
571 576
715 716
541 715
563 714
531 713
557 561
542 550
709 710
542 549
707 708
532 707
705 706
613 589
586 704
611 588
701 702
574 580
699 700
574 579
697 698
559 697
567 569
694 695
603 581
579 693
601 580
690 691
571 575
688 689
571 574
686 687
568 686
684 685
559 563
682 683
559 562
680 681
538 680
554 679
550 553
538 544
675 676
538 543
673 674
505 673
671 672
490 495
468 480
668 669
468 479
666 667
431 666
422 665
450 455
430 440
661 662
430 439
659 660
423 659
657 658
510 515
490 500
654 655
490 499
652 653
481 652
477 481
459 469
648 649
459 468
646 647
449 646
644 645
498 502
482 490
641 642
482 489
639 640
475 639
458 638
450 637
445 449
429 437
633 634
429 436
631 632
389 631
629 630
629 628
627 628
626 627
413 420
384 399
623 624
386 400
621 622
368 621
355 366
310 333
617 618
312 333
615 616
251 615
613 614
231 239
204 218
610 611
207 220
608 609
174 608
193 607
164 606
186 191
175 182
602 603
175 181
600 601
165 600
598 599
158 165
142 152
595 596
142 151
593 594
132 593
117 592
106 591
124 129
114 120
587 588
114 119
585 586
104 585
583 584
96 104
80 90
580 581
80 89
578 579
45 578
21 32
474 8
574 575
477 12
572 573
571 572
570 571
57 65
40 50
567 568
41 50
565 566
28 565
20 29
466 11
561 562
466 12
559 560
558 559
557 558
96 99
89 93
554 555
89 92
552 553
61 552
52 551
45 49
28 37
547 548
31 38
545 546
439 545
15 22
440 4
541 542
442 7
539 540
538 539
537 538
124 127
116 121
534 535
116 120
532 533
89 532
102 108
89 97
528 529
89 96
526 527
82 526
524 525
523 524
314 320
289 302
520 521
289 301
518 519
223 518
265 275
225 245
514 515
229 248
512 513
211 512
204 214
174 191
508 509
178 194
506 507
159 506
504 505
195 202
164 181
501 502
167 182
499 500
121 499
105 498
145 152
122 134
494 495
125 136
492 493
114 492
490 491
489 490
488 489
181 187
154 169
485 486
154 168
483 484
117 483
103 482
137 142
117 127
478 479
118 127
476 477
112 476
474 475
131 135
115 123
471 472
115 122
469 470
103 469
110 468
98 467
107 108
102 105
463 464
102 104
461 462
99 461
459 460
63 70
50 58
456 457
50 57
454 455
43 454
37 41
25 32
450 451
27 32
448 449
17 448
13 19
342 5
444 445
343 7
442 443
441 442
440 441
76 79
64 70
437 438
64 69
435 436
53 435
53 434
48 433
44 47
430 431
32 38
428 429
32 37
426 427
18 426
8 12
317 0
422 423
317 1
420 421
419 420
59 61
52 56
416 417
52 55
414 415
49 414
44 413
40 412
36 39
29 33
408 409
29 32
406 407
15 406
7 10
298 1
402 403
298 2
400 401
399 400
398 399
26 27
22 24
395 396
22 23
393 394
20 393
17 19
9 13
389 390
9 12
387 388
281 387
4 6
279 0
383 384
278 0
381 382
380 381
379 380
9 10
5 7
376 377
5 6
374 375
3 374
2 3
268 0
370 371
267 0
368 369
367 368
366 367
12 13
8 10
363 364
8 9
361 362
1 361
5 6
1 3
357 358
1 2
355 356
0 355
353 354
107 117
72 90
350 351
75 92
348 349
60 348
52 58
29 42
344 345
31 42
342 343
20 342
340 341
49 55
33 42
337 338
35 43
335 336
24 335
17 21
5 11
331 332
6 11
329 330
2 329
327 328
326 327
121 126
100 111
323 324
102 112
321 322
89 321
79 87
47 63
317 318
48 63
315 316
38 315
313 314
76 85
49 63
310 311
52 65
308 309
40 308
35 38
21 29
304 305
23 29
302 303
14 302
300 301
299 300
95 99
78 87
296 297
80 88
294 295
69 294
62 68
38 50
290 291
38 49
288 289
19 288
286 287
58 65
38 48
283 284
41 50
281 282
32 281
29 31
19 25
277 278
20 24
275 276
14 275
273 274
272 273
69 72
56 63
269 270
59 64
267 268
50 267
46 52
31 39
263 264
33 40
261 262
26 261
259 260
57 60
48 53
256 257
50 53
254 255
44 254
41 45
30 36
250 251
31 36
248 249
26 248
246 247
62 67
51 57
243 244
51 56
241 242
47 241
98 101
86 92
237 238
86 91
235 236
81 235
77 80
64 71
231 232
64 70
229 230
58 229
227 228
72 74
63 68
224 225
63 67
222 223
59 222
56 58
48 52
218 219
48 51
216 217
46 216
214 215
213 214
212 213
95 96
103 100
100 210
101 100
207 208
96 98
205 206
96 97
203 204
95 203
201 202
91 93
199 200
91 92
197 198
90 197
86 88
78 82
193 194
78 81
191 192
74 191
189 190
168 169
164 165
164 187
164 186
81 82
77 79
182 183
77 78
180 181
75 180
72 74
64 68
176 177
64 67
174 175
61 174
172 173
51 53
47 49
169 170
47 48
167 168
41 167
53 54
48 51
163 164
48 50
161 162
46 161
53 54
49 51
157 158
49 50
155 156
48 155
47 154
46 153
151 152
150 151
149 150
12 14
4 8
146 147
4 7
144 145
1 144
1 143
0 142
35 36
31 33
138 139
31 32
136 137
29 136
26 28
18 22
132 133
18 21
130 131
9 130
128 129
5 7
1 3
125 126
1 2
123 124
0 123
7 8
2 5
119 120
2 4
117 118
0 117
7 8
3 5
113 114
3 4
111 112
2 111
1 110
0 109
107 108
106 107
105 106
104 105
92 93
89 90
90 82
88 99
98 100
87 99
84 83
96 97
84 96
82 95
93 94
4 5
50 51
49 91
47 48
46 89
45 88
43 44
40 41
40 85
83 84
82 83
81 82
40 81
40 80
40 79
40 78
40 77
40 76
40 75
40 74
40 73
40 72
40 71
40 70
40 69
40 68
40 67
40 66
40 65
40 64
40 63
41 62
41 61
41 60
39 59
39 58
39 57
39 56
39 55
39 54
38 53
37 52
36 51
35 50
34 49
33 48
32 47
31 46
30 45
29 44
28 43
27 42
26 41
25 40
24 39
23 38
22 37
23 34
29 30
22 34
32 33
22 32
22 31
22 30
22 29
22 28
22 27
22 26
21 24
20 24
19 23
18 22
17 21
16 20
15 19
14 18
13 17
12 16
11 15
10 14
9 13
8 12
7 11
6 10
5 9
4 8
5 7
4 6
4 5
3 4
2 3
1 2
0 1

1501 1511 1503 1411 1026 640 732 1413 1513 650 934 853 1505 561 467 760 936 367 1028 648 649
0 53
0 52
0 51
0 50
0 49
0 48
0 47
0 46
0 45
0 44
0 43
0 42
0 41
0 40
0 39
0 38
0 37
0 36
0 35
0 34
0 33
0 32
0 31
0 30
0 29
0 28
0 27
0 26
0 25
0 24
0 23
0 22
0 21
0 20
0 19
0 18
0 17
0 16
0 15
0 14
0 13
0 12
0 11
0 10
0 9
0 8
0 7
0 6
0 5
0 4
0 3
0 2
0 1
2515 2568
2515 2567
2515 2566
2515 2565
2515 2564
2515 2563
2515 2562
2515 2561
2515 2560
2515 2559
2516 2558
2516 2557
2516 2556
2516 2555
2516 2554
2516 2553
2518 2552
2518 2551
2518 2550
2518 2549
2518 2548
2518 2547
2518 2546
2520 2545
2520 2544
2520 2543
2520 2542
2520 2541
2520 2540
2520 2539
2520 2538
2521 2537
2521 2536
2521 2535
2521 2534
2521 2533
2521 2532
2521 2531
2521 2530
2521 2529
2521 2528
2521 2527
2521 2526
2521 2525
2521 2524
2521 2523
2521 2522
2516 2490
2466 2619
2515 2496
2616 2617
2384 2433
2614 2615
2392 2439
2612 2613
2333 2612
2308 2340
2508 2398
2347 2609
2607 2608
2220 2269
2605 2606
2229 2276
2603 2604
2181 2603
2143 2172
2067 2112
2599 2600
2067 2111
2597 2598
2020 2597
1900 2596
1852 2595
2593 2594
2490 2366
2290 2318
2590 2591
2487 2371
2323 2589
2587 2588
2202 2250
2585 2586
2209 2255
2583 2584
2056 2583
2163 2582
2010 2581
1978 2009
1889 1940
2577 2578
1889 1939
2575 2576
1844 2575
1738 2574
1691 2573
2571 2572
2468 2340
2270 2295
2568 2569
2182 2229
2566 2567
2188 2233
2564 2565
2038 2564
2145 2563
1994 2562
2119 2143
2042 2086
2558 2559
2042 2085
2556 2557
1999 2556
2554 2555
689 713
591 644
2551 2552
591 643
2549 2550
2549 438
528 548
438 488
2545 2546
438 487
2543 2544
393 2543
2541 2542
368 392
270 323
2538 2539
270 322
2536 2537
232 2536
211 230
120 173
2532 2533
122 173
2530 2531
2424 2530
49 73
2424 1
2526 2527
2426 4
2524 2525
2523 2524
2522 2523
2521 2522
660 684
566 617
2518 2519
566 616
2516 2517
525 2516
420 2515
377 2514
353 376
259 310
2510 2511
259 309
2508 2509
119 2508
47 71
2405 2
2504 2505
2406 4
2502 2503
2501 2502
2500 2501
343 364
639 660
548 597
2496 2497
548 596
2494 2495
404 2494
404 2493
363 2492
2490 2491
252 301
2488 2489
252 300
2486 2487
112 2486
44 66
2382 0
2482 2483
2382 0
2480 2481
2479 2480
194 212
109 158
2476 2477
111 159
2474 2475
63 2474
43 65
2373 1
2470 2471
2377 5
2468 2469
2467 2468
2466 2467
929 953
829 881
2463 2464
831 881
2461 2462
676 2461
788 2460
632 2459
766 786
676 726
2455 2456
676 725
2453 2454
632 2453
2451 2452
762 782
678 725
2448 2449
678 724
2446 2447
634 2446
468 487
383 430
2442 2443
383 429
2440 2441
236 2440
202 2439
184 201
103 150
2435 2436
103 149
2433 2434
2332 2433
40 60
2330 0
2429 2430
2332 2
2427 2428
2426 2427
2425 2426
738 756
657 702
2422 2423
657 701
2420 2421
507 2420
593 614
507 553
2416 2417
507 552
2414 2415
470 2414
2412 2413
2411 2412
176 192
99 144
2408 2409
104 146
2406 2407
57 2406
40 61
2308 2
2402 2403
2314 8
2400 2401
2399 2400
441 459
360 405
2396 2397
360 404
2394 2395
321 2394
300 320
214 260
2390 2391
214 259
2388 2389
182 2388
2386 2387
2385 2386
563 583
481 525
2382 2383
481 524
2380 2381
446 2380
352 2379
315 2378
295 314
213 257
2374 2375
213 256
2372 2373
95 2372
36 55
2271 0
2368 2369
2273 2
2366 2367
2365 2366
162 177
90 132
2362 2363
94 134
2360 2361
51 2360
35 54
2262 1
2356 2357
2267 6
2354 2355
2353 2354
2352 2353
2351 2352
984 1005
897 948
2348 2349
903 951
2346 2347
847 2346
820 843
725 774
2342 2343
727 775
2340 2341
687 2340
2338 2339
1126 1150
1027 1078
2335 2336
1030 1080
2333 2334
989 2333
969 987
882 933
2329 2330
884 933
2327 2328
722 2327
590 2326
2324 2325
1275 1295
1186 1238
2321 2322
1189 1239
2319 2320
1136 2319
1112 1135
1016 1066
2315 2316
1017 1065
2313 2314
880 2313
2311 2312
1109 1132
1018 1065
2308 2309
1024 1069
2306 2307
982 2306
963 980
881 929
2302 2303
883 929
2300 2301
835 2300
2298 2299
815 837
724 771
2295 2296
730 775
2293 2294
690 2293
954 972
880 923
2289 2290
888 929
2287 2288
836 2287
2285 2286
2284 2285
946 962
874 917
2281 2282
878 918
2279 2280
831 2279
1074 1095
987 1032
2275 2276
988 1032
2273 2274
871 2273
808 829
721 766
2269 2270
722 766
2267 2268
591 2267
685 2266
552 2265
2263 2264
2262 2263
1060 1080
977 1020
2259 2260
980 1021
2257 2258
945 2257
1204 1222
1118 1168
2253 2254
1120 1168
2251 2252
975 2251
930 944
861 902
2247 2248
861 901
2245 2246
717 2245
589 2244
2242 2243
2241 2242
799 819
716 759
2238 2239
719 760
2236 2237
684 2236
918 931
855 892
2232 2233
860 895
2230 2231
815 2230
2228 2229
2227 2228
1329 1353
1231 1284
2224 2225
1231 1283
2222 2223
1194 2222
1634 1657
1541 1591
2218 2219
1541 1590
2216 2217
1391 2216
1480 1500
1391 1440
2212 2213
1391 1439
2210 2211
1347 2210
2208 2209
2207 2208
1622 1645
1533 1581
2204 2205
1533 1580
2202 2203
1494 2202
1390 2201
1348 2200
1324 1347
1230 1281
2196 2197
1230 1280
2194 2195
1096 2194
2192 2193
2126 2055
2037 2191
2126 2055
2188 2189
1954 2001
2186 2187
1956 2001
2184 2185
1802 2184
1891 1912
2181 2182
2121 2032
2049 2180
2124 2053
2177 2178
1956 1999
2175 2176
1961 2002
2173 2174
1914 2173
2171 2172
1804 1849
2169 2170
1807 1851
2167 2168
1666 2167
1769 2166
1748 1766
1668 1712
2162 2163
1668 1711
2160 2161
1629 2160
2158 2159
1318 1339
1605 1625
1519 1565
2154 2155
1519 1564
2152 2153
1378 2152
1378 2151
1338 2150
2148 2149
1227 1276
2146 2147
1227 1275
2144 2145
1094 2144
1174 1191
1093 1140
2140 2141
1093 1139
2138 2139
952 2138
2136 2137
2072 1914
1854 1874
2133 2134
2070 1987
2002 2132
2070 2003
2129 2130
1913 1955
2127 2128
1915 1955
2125 2126
1873 2125
2123 2124
1770 1814
2121 2122
1771 1813
2119 2120
1642 2119
1736 2118
1605 2117
1449 1468
1365 1411
2113 2114
1365 1410
2111 2112
1219 2111
1185 2110
1710 1727
1635 1676
2106 2107
1635 1675
2104 2105
1496 2104
1577 1597
1496 1539
2100 2101
1496 1538
2098 2099
1461 2098
2096 2097
2095 2096
1443 1461
1363 1407
2092 2093
1363 1406
2090 2091
1325 2090
1304 1324
1218 1264
2086 2087
1218 1263
2084 2085
1186 2084
2082 2083
2081 2082
1169 1185
1092 1137
2078 2079
1097 1139
2076 2077
1050 2076
2011 1931
1945 2074
2010 1945
2071 2072
1861 1901
2069 2070
1862 1900
2067 2068
1724 2067
1804 1823
2064 2065
2005 1926
1939 2063
2008 1944
2060 2061
1862 1898
2058 2059
1867 1902
2056 2057
1825 2056
2054 2055
1725 1766
2052 2053
1729 1768
2050 2051
1604 2050
1695 2049
1033 1054
955 995
2045 2046
962 1000
2043 2044
925 2043
1157 1172
1084 1127
2039 2040
1089 1129
2037 2038
1044 2037
1537 1557
1460 1501
2033 2034
1460 1500
2031 2032
1427 2031
1334 2030
1298 2029
1278 1297
1196 1240
2025 2026
1196 1239
2023 2024
1083 2023
2021 2022
2020 2021
1768 1786
1959 1896
1883 2018
1962 1900
2015 2016
1823 1857
2013 2014
1828 1861
2011 2012
1788 2011
2009 2010
1693 1732
2007 2008
1697 1734
2005 2006
1666 2005
1646 1662
1575 1614
2001 2002
1575 1613
1999 2000
1541 1999
1997 1998
1152 1166
1085 1124
1994 1995
1091 1128
1992 1993
1046 1992
1031 1052
960 997
1988 1989
968 1003
1986 1987
930 1986
1984 1985
1389 1408
1317 1357
1981 1982
1317 1356
1979 1980
1282 1979
1261 1281
1185 1227
1975 1976
1185 1226
1973 1974
1155 1973
1971 1972
1255 1273
1182 1222
1968 1969
1182 1221
1966 1967
1153 1966
1606 1622
1540 1576
1962 1963
1540 1575
1960 1961
1507 1960
1488 1506
1415 1454
1956 1957
1415 1453
1954 1955
1297 1954
1952 1953
1367 1383
1297 1335
1949 1950
1297 1334
1947 1948
1266 1947
1249 1265
1179 1217
1943 1944
1179 1216
1941 1942
1076 1941
1939 1940
1938 1939
1470 1488
1402 1439
1935 1936
1402 1438
1933 1934
1372 1933
1355 1371
1289 1325
1929 1930
1289 1324
1927 1928
1259 1927
1925 1926
1566 1581
1504 1538
1922 1923
1504 1537
1920 1921
1474 1920
1457 1473
1392 1427
1916 1917
1392 1426
1914 1915
1364 1914
1912 1913
1911 1912
1910 1911
1909 1910
1908 1909
1666 1684
1850 1789
1775 1906
1854 1793
1903 1904
1721 1753
1901 1902
1727 1757
1899 1900
1687 1899
1897 1898
1597 1633
1895 1896
1602 1636
1893 1894
1571 1893
1139 1152
1076 1113
1889 1890
1082 1117
1887 1888
1040 1887
1026 1046
959 994
1883 1884
967 1000
1881 1882
931 1881
1879 1880
1647 1664
1821 1749
1761 1877
1825 1766
1874 1875
1699 1729
1872 1873
1705 1733
1870 1871
1667 1870
1868 1869
1582 1616
1866 1867
1587 1619
1864 1865
1558 1864
1800 1685
1640 1655
1860 1861
1797 1742
1732 1859
1797 1742
1856 1857
1683 1712
1854 1855
1685 1712
1852 1853
1654 1852
1850 1851
1577 1610
1848 1849
1577 1609
1846 1847
1480 1846
1552 1845
1452 1844
1842 1843
1237 1258
1179 1214
1839 1840
1179 1213
1837 1838
1152 1837
1133 1151
1081 1113
1833 1834
1088 1117
1831 1832
1046 1831
1829 1830
1621 1636
1775 1720
1708 1827
1777 1722
1824 1825
1668 1693
1822 1823
1672 1695
1820 1821
1639 1820
1818 1819
1565 1594
1816 1817
1570 1597
1814 1815
1544 1814
1528 1543
1476 1506
1810 1811
1476 1505
1808 1809
1448 1808
1806 1807
1429 1447
1373 1406
1803 1804
1373 1405
1801 1802
1344 1801
1424 1441
1372 1403
1797 1798
1372 1402
1795 1796
1345 1795
1327 1344
1272 1304
1791 1792
1272 1303
1789 1790
1244 1789
1787 1788
1786 1787
1785 1786
1588 1602
1732 1668
1678 1783
1734 1681
1780 1781
1632 1655
1778 1779
1636 1657
1776 1777
1605 1776
1774 1775
1536 1563
1772 1773
1541 1566
1770 1771
1517 1770
1502 1516
1454 1482
1766 1767
1454 1481
1764 1765
1428 1764
1762 1763
1322 1338
1271 1301
1759 1760
1271 1300
1757 1758
1244 1757
1225 1244
1171 1204
1753 1754
1171 1203
1751 1752
1146 1751
1749 1750
1398 1414
1350 1379
1746 1747
1350 1378
1744 1745
1325 1744
1310 1325
1263 1291
1740 1741
1263 1290
1738 1739
1238 1738
1170 1737
1083 1736
1049 1735
1733 1734
1548 1562
1683 1590
1567 1731
1729 1730
1502 1526
1727 1728
1508 1531
1725 1726
1485 1725
1466 1479
1422 1448
1721 1722
1422 1447
1719 1720
1398 1719
1339 1718
1316 1717
1715 1716
1714 1715
1713 1714
1124 1138
1072 1103
1710 1711
1080 1108
1708 1709
1040 1708
1025 1047
966 998
1704 1705
973 1004
1702 1703
939 1702
878 1701
841 1700
1698 1699
1011 1026
949 981
1695 1696
954 984
1693 1694
923 1693
915 928
859 892
1689 1690
868 898
1687 1688
824 1687
1685 1686
1684 1685
1097 1113
1055 1082
1681 1682
1059 1084
1679 1680
1024 1679
1346 1363
1305 1331
1675 1676
1305 1330
1673 1674
1282 1673
1267 1282
1227 1252
1669 1670
1227 1251
1667 1668
1203 1667
1137 1666
1058 1665
1030 1664
1662 1663
1482 1498
1615 1523
1501 1660
1658 1659
1443 1465
1656 1657
1447 1468
1654 1655
1425 1654
1407 1421
1370 1393
1650 1651
1370 1392
1648 1649
1347 1648
1294 1647
1273 1646
1644 1645
1643 1644
1258 1272
1221 1244
1640 1641
1221 1243
1638 1639
1198 1638
1179 1198
1133 1162
1634 1635
1133 1161
1632 1633
1109 1632
1630 1631
1314 1329
1277 1300
1627 1628
1277 1299
1625 1626
1258 1625
1444 1456
1571 1508
1518 1622
1572 1520
1619 1620
1480 1498
1617 1618
1483 1499
1615 1616
1459 1615
1613 1614
1406 1426
1611 1612
1410 1429
1609 1610
1391 1609
1378 1390
1344 1365
1605 1606
1344 1364
1603 1604
1323 1603
1601 1602
1600 1601
1245 1257
1211 1232
1597 1598
1211 1231
1595 1596
1190 1595
1173 1190
1130 1157
1591 1592
1130 1156
1589 1590
1107 1589
1587 1588
1294 1307
1260 1281
1584 1585
1260 1280
1582 1583
1202 1582
1411 1423
1528 1444
1424 1579
1577 1578
1378 1396
1575 1576
1380 1397
1573 1574
1322 1573
1350 1360
1320 1338
1569 1570
1320 1337
1567 1568
1301 1567
1565 1566
1398 1408
1511 1461
1451 1563
1509 1460
1560 1561
1428 1443
1558 1559
1428 1442
1556 1557
1408 1556
1554 1555
1368 1384
1552 1553
1369 1384
1550 1551
1354 1550
1394 1404
1497 1421
1405 1547
1545 1546
1369 1383
1543 1544
1371 1384
1541 1542
1323 1541
1539 1540
797 816
719 759
1536 1537
727 765
1534 1535
692 1534
668 685
595 636
1530 1531
595 635
1528 1529
558 1528
1526 1527
785 804
983 998
926 956
1522 1523
930 958
1520 1521
837 1520
842 1519
809 1518
1516 1517
712 750
1514 1515
719 755
1512 1513
594 1512
685 1511
559 1510
537 558
462 504
1506 1507
462 503
1504 1505
427 1504
336 1503
300 1502
1500 1501
772 792
706 741
1497 1498
714 747
1495 1496
682 1495
655 674
591 628
1491 1492
591 627
1489 1490
557 1489
467 1488
432 1487
1485 1486
761 783
703 735
1482 1483
709 740
1480 1481
678 1480
1324 1333
1423 1375
1366 1477
1421 1374
1474 1475
1348 1360
1472 1473
1348 1359
1470 1471
1332 1470
1468 1469
1303 1315
1466 1467
1303 1314
1464 1465
1290 1464
1320 1328
1409 1341
1328 1461
1459 1460
1303 1313
1457 1458
1304 1313
1455 1456
1261 1455
1203 1454
1146 1453
1073 1452
1001 1451
974 1450
1448 1449
1274 1283
1250 1264
1445 1446
1250 1263
1443 1444
1233 1443
1220 1232
1191 1209
1439 1440
1191 1208
1437 1438
1135 1437
1435 1436
1165 1178
1140 1156
1432 1433
1140 1155
1430 1431
1122 1430
1070 1429
999 1428
973 1427
1206 1218
1183 1198
1423 1424
1183 1197
1421 1422
1135 1421
1100 1118
1066 1088
1417 1418
1066 1087
1415 1416
996 1415
971 1414
1412 1413
1411 1412
1270 1277
1355 1288
1276 1409
1407 1408
1257 1265
1405 1406
1257 1264
1403 1404
1247 1403
1238 1246
1219 1231
1399 1400
1219 1230
1397 1398
1204 1397
1174 1396
1160 1395
1393 1394
1392 1393
1147 1158
1125 1139
1389 1390
1125 1138
1387 1388
1110 1387
1063 1386
994 1385
970 1384
1180 1190
1160 1173
1380 1381
1160 1172
1378 1379
1148 1378
1213 1220
1197 1207
1374 1375
1197 1206
1372 1373
1184 1372
1159 1371
1148 1370
1368 1369
1367 1368
1138 1147
1119 1131
1364 1365
1119 1130
1362 1363
1105 1362
1089 1104
1057 1077
1358 1359
1057 1076
1356 1357
989 1356
966 1355
758 783
707 737
1351 1352
711 740
1349 1350
681 1349
847 863
801 830
1345 1346
807 833
1343 1344
770 1343
930 951
885 911
1339 1340
889 914
1337 1338
861 1337
810 1336
780 1335
1333 1334
1332 1333
1060 1074
1032 1050
1329 1330
1032 1049
1327 1328
1013 1327
994 1010
964 982
1323 1324
966 983
1321 1322
942 1321
920 937
875 899
1317 1318
880 903
1315 1316
854 1315
1313 1314
837 848
791 818
1310 1311
797 822
1308 1309
763 1308
744 758
686 716
1304 1305
691 719
1302 1303
664 1302
644 659
579 615
1298 1299
579 614
1296 1297
546 1296
527 546
456 495
1292 1293
456 494
1290 1291
423 1290
1288 1289
405 423
333 373
1285 1286
333 372
1283 1284
298 1283
278 298
203 245
1279 1280
203 244
1277 1278
90 1277
33 52
1166 1
1273 1274
1171 6
1271 1272
1270 1271
507 528
443 480
1267 1268
443 479
1265 1266
411 1265
392 411
328 365
1261 1262
328 364
1259 1260
295 1259
206 1258
94 1257
56 1256
1254 1255
692 707
641 668
1251 1252
647 672
1249 1250
621 1249
599 615
541 574
1245 1246
541 573
1243 1244
511 1243
1241 1242
686 708
647 671
1238 1239
649 672
1236 1237
624 1236
758 773
724 746
1232 1233
727 747
1230 1231
698 1230
827 846
791 813
1226 1227
793 814
1224 1225
769 1224
728 1223
703 1222
1220 1221
1219 1220
677 692
637 659
1216 1217
641 662
1214 1215
618 1214
149 165
84 121
1210 1211
91 127
1208 1209
48 1208
34 54
1099 5
1204 1205
1106 12
1202 1203
1201 1202
585 602
534 564
1198 1199
534 563
1196 1197
505 1196
484 505
427 462
1192 1193
427 461
1190 1191
396 1190
1188 1189
573 589
526 554
1185 1186
526 553
1183 1184
499 1183
426 1182
397 1181
376 396
320 354
1177 1178
320 353
1175 1176
288 1175
201 1174
94 1173
58 1172
1170 1171
1169 1170
1168 1169
255 277
189 227
1165 1166
189 226
1163 1164
160 1163
357 374
300 333
1159 1160
300 332
1157 1158
270 1157
539 552
492 519
1153 1154
492 518
1151 1152
466 1151
449 466
393 425
1147 1148
393 424
1145 1146
367 1145
1143 1144
803 819
818 1142
778 794
1139 1140
778 793
1137 1138
758 1137
739 756
705 725
1133 1134
707 726
1131 1132
685 1131
1129 1130
603 623
572 592
1126 1127
572 591
1124 1125
504 1124
413 1123
321 1122
211 1121
108 1120
73 1119
660 674
633 651
1115 1116
634 650
1113 1114
610 1113
716 732
688 706
1109 1110
688 705
1107 1108
668 1107
633 1106
611 1105
1103 1104
1102 1103
1101 1102
651 662
623 641
1098 1099
627 642
1096 1097
602 1096
587 598
552 571
1092 1093
556 573
1090 1091
536 1090
1088 1089
585 599
558 574
1085 1086
560 575
1083 1084
541 1083
524 538
487 509
1079 1080
487 508
1077 1078
463 1077
139 157
83 116
1073 1074
90 121
1071 1072
50 1071
35 56
963 11
1067 1068
968 17
1065 1066
1064 1065
508 521
475 495
1061 1062
475 494
1059 1060
453 1059
389 1058
362 1057
431 450
386 414
1053 1054
386 413
1051 1052
360 1051
342 360
297 325
1047 1048
297 324
1045 1046
268 1045
189 1044
91 1043
59 1042
1040 1041
1039 1040
1038 1039
697 711
710 1037
675 689
1034 1035
675 688
1032 1033
657 1032
236 259
179 213
1028 1029
179 212
1026 1027
151 1026
406 423
362 388
1022 1023
362 387
1020 1021
339 1020
324 339
279 306
1016 1017
279 305
1014 1015
252 1014
1012 1013
461 472
429 448
1009 1010
429 447
1007 1008
409 1007
224 241
164 196
1003 1004
164 195
1001 1002
138 1001
307 319
259 286
997 998
259 285
995 996
234 995
993 994
375 388
330 354
990 991
330 353
988 989
312 988
124 137
70 100
984 985
75 104
982 983
41 982
29 45
861 4
978 979
866 9
976 977
975 976
120 138
76 103
972 973
81 106
970 971
47 970
32 52
861 14
966 967
864 18
964 965
963 964
962 963
415 426
391 406
959 960
391 405
957 958
372 957
323 956
302 955
353 369
320 341
951 952
320 340
949 950
300 949
287 300
254 275
945 946
254 274
943 944
230 943
163 942
80 941
53 940
938 939
937 938
390 400
369 382
934 935
369 381
932 933
352 932
539 553
514 530
928 929
514 529
926 927
496 926
466 925
447 924
482 493
462 475
920 921
463 474
918 919
444 918
432 445
410 424
914 915
410 423
912 913
368 912
910 911
909 910
425 434
404 416
906 907
406 417
904 905
392 904
555 562
529 544
900 901
535 547
898 899
515 898
509 520
484 498
894 895
487 500
892 893
471 892
890 891
417 422
395 407
887 888
398 408
885 886
388 885
380 385
356 370
881 882
356 369
879 880
341 879
877 878
486 492
460 474
874 875
463 475
872 873
420 872
446 452
423 437
868 869
427 439
866 867
411 866
864 865
863 864
862 863
196 213
143 172
859 860
143 171
857 858
120 857
371 377
358 366
853 854
358 365
851 852
345 851
304 850
285 849
329 342
301 319
845 846
301 318
843 844
243 843
271 283
243 261
839 840
243 260
837 838
221 837
160 836
81 835
55 834
832 833
831 832
104 117
62 86
828 829
67 89
826 827
38 826
27 42
706 8
822 823
709 12
820 821
819 820
182 202
139 165
816 817
139 164
814 815
116 814
98 115
66 86
810 811
69 87
808 809
43 808
28 46
695 15
804 805
696 17
802 803
801 802
800 801
799 800
233 244
208 224
796 797
208 223
794 795
186 794
167 186
129 153
790 791
129 152
788 789
107 788
786 787
158 174
120 142
783 784
120 141
781 782
101 781
156 173
125 145
777 778
125 144
775 776
64 775
43 774
87 103
102 772
62 78
769 770
62 77
767 768
42 767
26 42
655 16
763 764
654 16
761 762
760 761
759 760
72 79
41 58
756 757
44 60
754 755
25 754
18 27
630 3
750 751
633 6
748 749
747 748
66 77
43 57
744 745
46 58
742 743
27 742
19 30
626 9
738 739
627 11
736 737
735 736
734 735
733 734
108 118
73 91
730 731
73 90
728 729
59 728
158 165
126 144
724 725
126 143
722 723
111 722
720 721
158 167
138 151
717 718
138 150
715 716
122 715
233 238
222 229
711 712
222 228
709 710
210 709
199 210
173 189
705 706
173 188
703 704
160 703
701 702
108 121
82 98
698 699
82 97
696 697
68 696
103 115
81 95
692 693
81 94
690 691
41 690
27 689
55 65
64 687
39 49
684 685
39 48
682 683
26 682
17 26
565 10
678 679
564 10
676 677
675 676
674 675
220 228
207 215
671 672
207 214
669 670
187 669
167 177
145 159
665 666
145 158
663 664
110 663
661 662
240 247
224 235
658 659
226 234
656 657
212 656
269 279
253 263
652 653
253 262
650 651
241 650
225 649
214 648
646 647
645 646
230 233
215 224
642 643
217 225
640 641
191 640
172 639
156 163
132 144
635 636
132 143
633 634
96 633
631 632
280 285
256 270
628 629
259 271
626 627
225 626
243 248
227 236
622 623
230 237
620 621
221 620
618 619
617 618
160 153
135 145
614 615
135 144
612 613
612 101
120 126
101 112
608 609
101 111
606 607
91 606
604 605
82 90
61 73
601 602
61 72
599 600
28 599
475 598
42 46
48 596
25 34
593 594
27 35
591 592
465 591
12 18
465 3
587 588
466 5
585 586
584 585
583 584
582 583
290 303
264 280
579 580
264 279
577 578
249 577
284 295
261 275
573 574
261 274
571 572
222 571
195 570
177 569
154 568
136 567
455 415
391 565
364 564
346 354
561 562
330 340
559 560
330 339
557 558
296 557
312 320
296 306
553 554
296 305
551 552
285 551
549 550
548 549
547 548
232 236
240 546
214 224
543 544
217 225
541 542
190 541
202 208
191 197
537 538
192 197
535 536
187 535
177 534
170 533
181 183
172 177
529 530
173 177
527 528
151 527
133 526
524 525
523 524
162 166
151 157
520 521
152 157
518 519
137 518
142 145
135 139
514 515
135 138
512 513
129 512
510 511
123 129
109 117
507 508
109 116
505 506
102 505
97 102
82 91
501 502
82 90
499 500
74 499
497 498
35 40
40 496
23 30
493 494
25 30
491 492
15 491
11 17
367 5
487 488
367 6
485 486
484 485
54 61
37 47
481 482
37 46
479 480
30 479
477 478
92 97
82 88
474 475
82 87
472 473
62 472
72 76
62 68
468 469
62 67
466 467
56 466
464 465
49 55
36 44
461 462
36 43
459 460
19 459
13 458
456 457
58 61
51 55
453 454
51 54
451 452
47 451
64 68
57 61
447 448
57 60
445 446
54 445
443 444
58 60
54 56
440 441
54 55
438 439
47 438
51 52
47 49
434 435
47 48
432 433
45 432
430 431
41 44
30 36
427 428
30 35
425 426
25 425
22 24
13 18
421 422
14 17
419 420
289 419
7 10
288 1
415 416
288 2
413 414
412 413
411 412
25 27
17 21
408 409
17 20
406 407
9 406
4 6
276 0
402 403
275 0
400 401
399 400
16 17
12 14
396 397
12 13
394 395
11 394
9 10
5 7
390 391
5 6
388 389
3 388
2 3
258 0
384 385
257 0
382 383
381 382
380 381
20 23
13 17
377 378
13 16
375 376
10 375
7 9
3 5
371 372
3 4
369 370
1 369
367 368
93 103
74 86
364 365
74 85
362 363
44 362
36 361
52 59
58 359
41 47
356 357
42 47
354 355
35 354
352 353
45 47
35 41
349 350
37 41
347 348
31 347
29 32
22 26
343 344
22 25
341 342
19 341
14 340
10 339
337 338
7 8
3 5
334 335
3 4
332 333
1 332
1 331
0 330
12 13
8 10
326 327
8 9
324 325
1 324
5 6
1 3
320 321
1 2
318 319
0 318
316 317
315 316
314 315
189 180
176 313
189 181
310 311
159 168
308 309
161 169
306 307
136 306
149 153
303 304
183 160
153 302
300 301
138 144
298 299
139 144
296 297
106 296
114 295
125 130
112 120
291 292
112 119
289 290
104 289
287 288
162 156
153 286
161 155
283 284
140 147
281 282
141 146
279 280
125 279
134 136
276 277
154 149
147 275
153 149
272 273
139 143
270 271
140 143
268 269
136 268
266 267
126 130
264 265
127 130
262 263
104 262
123 261
259 260
138 130
127 128
256 257
135 133
132 255
133 132
252 253
128 130
250 251
128 129
248 249
127 248
246 247
123 125
244 245
123 124
242 243
120 242
116 119
104 110
238 239
104 109
236 237
98 236
234 235
36 41
16 27
231 232
16 26
229 230
9 229
86 90
70 78
225 226
70 77
223 224
42 223
58 62
42 50
219 220
42 49
217 218
35 217
215 216
214 215
90 92
82 86
211 212
82 85
209 210
78 209
74 77
62 68
205 206
62 67
203 204
56 203
201 202
33 39
19 28
198 199
19 27
196 197
12 196
48 53
38 44
192 193
38 43
190 191
33 190
18 189
4 188
1 187
185 186
52 54
44 48
182 183
44 47
180 181
41 180
39 41
32 36
176 177
32 35
174 175
29 174
172 173
47 48
43 45
169 170
43 44
167 168
41 167
40 41
36 38
163 164
36 37
161 162
35 161
159 160
33 34
29 31
156 157
29 30
154 155
27 154
23 26
12 18
150 151
12 17
148 149
7 148
146 147
18 20
11 15
143 144
11 14
141 142
8 141
6 7
2 4
137 138
2 3
135 136
0 135
133 134
5 6
1 3
130 131
1 2
128 129
0 128
111 112
21 22
18 19
12 13
12 13
10 11
9 121
8 120
93 94
4 5
8 111
4 5
113 115
111 114
108 112
109 111
108 111
5 109
4 108
107 108
84 85
104 106
86 105
85 104
84 103
100 102
86 101
85 100
84 99
84 98
84 97
83 96
82 95
81 94
80 93
79 92
78 91
77 90
76 89
75 88
74 87
73 86
72 85
71 84
70 83
69 82
68 81
67 80
66 79
65 78
64 77
63 76
62 75
61 74
60 73
59 72
58 71
57 70
56 69
55 68
54 67
53 66
52 65
51 64
50 63
49 62
48 61
47 60
46 59
45 58
44 57
43 56
42 55
41 54
40 53
39 52
38 51
37 50
36 49
35 48
34 47
33 46
32 45
31 44
30 43
29 42
4 40
4 40
4 39
4 38
4 37
4 36
4 35
4 34
4 33
4 32
4 31
17 29
16 29
15 28
14 27
13 26
12 25
11 24
10 23
9 22
8 21
7 20
13 14
6 17
5 17
4 16
4 15
4 14
7 13
4 12
4 11
4 10
8 9
4 8
4 7
4 6
4 5
3 4
2 3
1 2
0 1


==> anc/orders/m18.order <==
3042 1834
20 34 36 52 54 72
-1 S 1781
-1 S 1782
-1 S 1783
-1 S 1784
-1 S 1785
-1 S 1786
-1 S 1787
-1 S 1788
-1 S 1789
-1 S 1790
-1 S 1791
-1 S 1792
-1 S 1793
-1 S 1794
-1 S 1795
-1 S 1796
-1 S 1797
-1 S 1798
-1 S 1799
-1 S 1800
-1 S 1801
-1 S 1802
-1 S 1803
-1 S 1804
-1 S 1805
-1 S 1806
-1 S 1807
-1 S 1808
-1 S 1809
-1 S 1810
-1 S 1811
-1 S 1812
-1 S 1813
-1 S 1814
-1 S 1815
-1 S 1816
-1 S 1817
-1 S 1818
-1 S 1819
-1 S 1820
-1 S 1821
-1 S 1822
-1 S 1823
-1 S 1824
-1 S 1825
-1 S 1826
-1 S 1827
-1 S 1828
-1 S 1829
-1 S 1830
-1 S 1831
-1 S 1832
-1 S 1833
0 N 0 1680 1781
0 N 1 1733 1782
0 N 2 1682 1783
0 N 3 1735 1784
0 N 4 1734 1785
0 N 5 1737 1786
0 N 6 1739 1787
0 N 7 1736 1788
0 N 8 1741 1789
0 N 9 1738 1790
0 N 10 1743 1791
0 N 11 1691 1792
0 N 12 1745 1793
0 N 13 1740 1794
0 N 14 1747 1795
0 N 15 1742 1796
0 N 16 1749 1797
0 N 17 1744 1798
0 N 18 1751 1799
0 N 19 1699 1800
0 N 20 1753 1801
0 N 21 1746 1802
0 N 22 1755 1803
0 N 23 1748 1804
0 N 24 1757 1805
0 N 25 1750 1806
0 N 26 1759 1807
0 N 27 1752 1808
0 N 28 1708 1809
0 N 29 1761 1810
0 N 30 1754 1811
0 N 31 1763 1812
0 N 32 1756 1813
0 N 33 1765 1814
0 N 34 1758 1815
0 N 35 1767 1816
0 N 36 1760 1817
0 N 37 1762 1818
0 N 38 1769 1819
0 N 39 1764 1820
0 N 40 1771 1821
0 N 41 1766 1822
0 N 42 1773 1823
0 N 43 1768 1824
0 N 44 1770 1825
0 N 45 1775 1826
0 N 46 1772 1827
0 N 47 1777 1828
0 N 48 1774 1829
0 N 49 1776 1830
0 N 50 1779 1831
0 N 51 1778 1832
0 N 52 1780 1833
1 D 1 1733
1 D 3 1735
1 D 4 1734
1 D 5 1737
1 D 6 1739
1 D 7 1736
1 D 8 1741
1 D 9 1738
1 D 10 1743
1 D 12 1745
1 D 13 1740
1 D 14 1747
1 D 15 1742
1 D 16 1749
1 D 17 1744
1 D 18 1751
1 D 20 1753
1 D 21 1746
1 D 22 1755
1 D 23 1748
1 D 24 1757
1 D 25 1750
1 D 26 1759
1 D 27 1752
1 D 29 1761
1 D 30 1754
1 D 31 1763
1 D 32 1756
1 D 33 1765
1 D 34 1758
1 D 35 1767
1 D 36 1760
1 D 37 1762
1 D 38 1769
1 D 39 1764
1 D 40 1771
1 D 41 1766
1 D 42 1773
1 D 43 1768
1 D 44 1770
1 D 45 1775
1 D 46 1772
1 D 47 1777
1 D 48 1774
1 D 49 1776
1 D 50 1779
1 D 51 1778
1 D 52 1780
2 T 1 4 1681 1684 1733 1734
2 T 3 7 1683 1687 1735 1736
2 T 5 9 1685 1689 1737 1738
2 T 6 13 1686 1693 1739 1740
2 T 8 15 1688 1695 1741 1742
2 T 10 17 1690 1697 1743 1744
2 T 12 21 1692 1701 1745 1746
2 T 14 23 1694 1703 1747 1748
2 T 16 25 1696 1705 1749 1750
2 T 18 27 1698 1707 1751 1752
2 T 20 30 1700 1710 1753 1754
2 T 22 32 1702 1712 1755 1756
2 T 24 34 1704 1714 1757 1758
2 T 26 36 1706 1716 1759 1760
2 T 29 37 1709 1717 1761 1762
2 T 31 39 1711 1719 1763 1764
2 T 33 41 1713 1721 1765 1766
2 T 35 43 1715 1723 1767 1768
2 T 38 44 1718 1724 1769 1770
2 T 40 46 1720 1726 1771 1772
2 T 42 48 1722 1728 1773 1774
2 T 45 49 1725 1729 1775 1776
2 T 47 51 1727 1731 1777 1778
2 T 50 52 1730 1732 1779 1780
3 D 1 1681
3 D 3 1683
3 D 4 1684
3 D 5 1685
3 D 6 1686
3 D 7 1687
3 D 8 1688
3 D 9 1689
3 D 10 1690
3 D 12 1692
3 D 13 1693
3 D 14 1694
3 D 15 1695
3 D 16 1696
3 D 17 1697
3 D 18 1698
3 D 20 1700
3 D 21 1701
3 D 22 1702
3 D 23 1703
3 D 24 1704
3 D 25 1705
3 D 26 1706
3 D 27 1707
3 D 29 1709
3 D 30 1710
3 D 31 1711
3 D 32 1712
3 D 33 1713
3 D 34 1714
3 D 35 1715
3 D 36 1716
3 D 37 1717
3 D 38 1718
3 D 39 1719
3 D 40 1720
3 D 41 1721
3 D 42 1722
3 D 43 1723
3 D 44 1724
3 D 45 1725
3 D 46 1726
3 D 47 1727
3 D 48 1728
3 D 49 1729
3 D 50 1730
3 D 51 1731
3 D 52 1732
4 N 0 1642 1680
4 N 1 1590 1681
4 N 2 1644 1682
4 N 3 1643 1683
4 N 4 1646 1684
4 N 5 1594 1685
4 N 6 1645 1686
4 N 7 1648 1687
4 N 8 1647 1688
4 N 9 1650 1689
4 N 10 1599 1690
4 N 11 1652 1691
4 N 12 1601 1692
4 N 13 1654 1693
4 N 14 1649 1694
4 N 15 1656 1695
4 N 16 1651 1696
4 N 17 1658 1697
4 N 18 1607 1698
4 N 19 1660 1699
4 N 20 1653 1700
4 N 21 1662 1701
4 N 22 1655 1702
4 N 23 1664 1703
4 N 24 1657 1704
4 N 25 1666 1705
4 N 26 1659 1706
4 N 27 1616 1707
4 N 28 1617 1708
4 N 29 1661 1709
4 N 30 1668 1710
4 N 31 1663 1711
4 N 32 1670 1712
4 N 33 1665 1713
4 N 34 1672 1714
4 N 35 1667 1715
4 N 36 1625 1716
4 N 37 1626 1717
4 N 38 1669 1718
4 N 39 1674 1719
4 N 40 1671 1720
4 N 41 1676 1721
4 N 42 1673 1722
4 N 43 1632 1723
4 N 44 1633 1724
4 N 45 1675 1725
4 N 46 1678 1726
4 N 47 1677 1727
4 N 48 1637 1728
4 N 49 1638 1729
4 N 50 1679 1730
4 N 51 1640 1731
4 N 52 1641 1732
5 D 0 1642
5 D 2 1644
5 D 3 1643
5 D 4 1646
5 D 6 1645
5 D 7 1648
5 D 8 1647
5 D 9 1650
5 D 11 1652
5 D 13 1654
5 D 14 1649
5 D 15 1656
5 D 16 1651
5 D 17 1658
5 D 19 1660
5 D 20 1653
5 D 21 1662
5 D 22 1655
5 D 23 1664
5 D 24 1657
5 D 25 1666
5 D 26 1659
5 D 29 1661
5 D 30 1668
5 D 31 1663
5 D 32 1670
5 D 33 1665
5 D 34 1672
5 D 35 1667
5 D 38 1669
5 D 39 1674
5 D 40 1671
5 D 41 1676
5 D 42 1673
5 D 45 1675
5 D 46 1678
5 D 47 1677
5 D 50 1679
6 T 0 3 1589 1592 1642 1643
6 T 2 6 1591 1595 1644 1645
6 T 4 8 1593 1597 1646 1647
6 T 7 14 1596 1603 1648 1649
6 T 9 16 1598 1605 1650 1651
6 T 11 20 1600 1609 1652 1653
6 T 13 22 1602 1611 1654 1655
6 T 15 24 1604 1613 1656 1657
6 T 17 26 1606 1615 1658 1659
6 T 19 29 1608 1618 1660 1661
6 T 21 31 1610 1620 1662 1663
6 T 23 33 1612 1622 1664 1665
6 T 25 35 1614 1624 1666 1667
6 T 30 38 1619 1627 1668 1669
6 T 32 40 1621 1629 1670 1671
6 T 34 42 1623 1631 1672 1673
6 T 39 45 1628 1634 1674 1675
6 T 41 47 1630 1636 1676 1677
6 T 46 50 1635 1639 1678 1679
7 D 0 1589
7 D 2 1591
7 D 3 1592
7 D 4 1593
7 D 6 1595
7 D 7 1596
7 D 8 1597
7 D 9 1598
7 D 11 1600
7 D 13 1602
7 D 14 1603
7 D 15 1604
7 D 16 1605
7 D 17 1606
7 D 19 1608
7 D 20 1609
7 D 21 1610
7 D 22 1611
7 D 23 1612
7 D 24 1613
7 D 25 1614
7 D 26 1615
7 D 29 1618
7 D 30 1619
7 D 31 1620
7 D 32 1621
7 D 33 1622
7 D 34 1623
7 D 35 1624
7 D 38 1627
7 D 39 1628
7 D 40 1629
7 D 41 1630
7 D 42 1631
7 D 45 1634
7 D 46 1635
7 D 47 1636
7 D 50 1639
8 N 0 1543 1589
8 N 1 1544 1590
8 N 2 1545 1591
8 N 3 1546 1592
8 N 4 1547 1593
8 N 5 1548 1594
8 N 6 1496 1595
8 N 7 1549 1596
8 N 8 1550 1597
8 N 9 1551 1598
8 N 10 1552 1599
8 N 11 1553 1600
8 N 12 1554 1601
8 N 13 1555 1602
8 N 14 1556 1603
8 N 15 1557 1604
8 N 16 1558 1605
8 N 17 1559 1606
8 N 18 1560 1607
8 N 19 1561 1608
8 N 20 1562 1609
8 N 21 1563 1610
8 N 22 1564 1611
8 N 23 1565 1612
8 N 24 1566 1613
8 N 25 1567 1614
8 N 26 1568 1615
8 N 27 1517 1616
8 N 28 1569 1617
8 N 29 1570 1618
8 N 30 1571 1619
8 N 31 1572 1620
8 N 32 1573 1621
8 N 33 1574 1622
8 N 34 1575 1623
8 N 35 1576 1624
8 N 36 1526 1625
8 N 37 1577 1626
8 N 38 1578 1627
8 N 39 1579 1628
8 N 40 1580 1629
8 N 41 1581 1630
8 N 42 1582 1631
8 N 43 1533 1632
8 N 44 1583 1633
8 N 45 1584 1634
8 N 46 1585 1635
8 N 47 1586 1636
8 N 48 1538 1637
8 N 49 1587 1638
8 N 50 1588 1639
8 N 51 1541 1640
8 N 52 1542 1641
9 D 0 1543
9 D 1 1544
9 D 2 1545
9 D 3 1546
9 D 4 1547
9 D 5 1548
9 D 7 1549
9 D 8 1550
9 D 9 1551
9 D 10 1552
9 D 11 1553
9 D 12 1554
9 D 13 1555
9 D 14 1556
9 D 15 1557
9 D 16 1558
9 D 17 1559
9 D 18 1560
9 D 19 1561
9 D 20 1562
9 D 21 1563
9 D 22 1564
9 D 23 1565
9 D 24 1566
9 D 25 1567
9 D 26 1568
9 D 28 1569
9 D 29 1570
9 D 30 1571
9 D 31 1572
9 D 32 1573
9 D 33 1574
9 D 34 1575
9 D 35 1576
9 D 37 1577
9 D 38 1578
9 D 39 1579
9 D 40 1580
9 D 41 1581
9 D 42 1582
9 D 44 1583
9 D 45 1584
9 D 46 1585
9 D 47 1586
9 D 49 1587
9 D 50 1588
10 T 0 1 1490 1491 1543 1544
10 T 2 3 1492 1493 1545 1546
10 T 4 5 1494 1495 1547 1548
10 T 7 8 1497 1498 1549 1550
10 T 9 10 1499 1500 1551 1552
10 T 11 12 1501 1502 1553 1554
10 T 13 14 1503 1504 1555 1556
10 T 15 16 1505 1506 1557 1558
10 T 17 18 1507 1508 1559 1560
10 T 19 20 1509 1510 1561 1562
10 T 21 22 1511 1512 1563 1564
10 T 23 24 1513 1514 1565 1566
10 T 25 26 1515 1516 1567 1568
10 T 28 29 1518 1519 1569 1570
10 T 30 31 1520 1521 1571 1572
10 T 32 33 1522 1523 1573 1574
10 T 34 35 1524 1525 1575 1576
10 T 37 38 1527 1528 1577 1578
10 T 39 40 1529 1530 1579 1580
10 T 41 42 1531 1532 1581 1582
10 T 44 45 1534 1535 1583 1584
10 T 46 47 1536 1537 1585 1586
10 T 49 50 1539 1540 1587 1588
11 D 0 1490
11 D 1 1491
11 D 2 1492
11 D 3 1493
11 D 4 1494
11 D 5 1495
11 D 7 1497
11 D 8 1498
11 D 9 1499
11 D 10 1500
11 D 11 1501
11 D 12 1502
11 D 13 1503
11 D 14 1504
11 D 15 1505
11 D 16 1506
11 D 17 1507
11 D 18 1508
11 D 19 1509
11 D 20 1510
11 D 21 1511
11 D 22 1512
11 D 23 1513
11 D 24 1514
11 D 25 1515
11 D 26 1516
11 D 28 1518
11 D 29 1519
11 D 30 1520
11 D 31 1521
11 D 32 1522
11 D 33 1523
11 D 34 1524
11 D 35 1525
11 D 37 1527
11 D 38 1528
11 D 39 1529
11 D 40 1530
11 D 41 1531
11 D 42 1532
11 D 44 1534
11 D 45 1535
11 D 46 1536
11 D 47 1537
11 D 49 1539
11 D 50 1540
12 N 0 1397 1490
12 N 1 1398 1491
12 N 2 1399 1492
12 N 3 1450 1493
12 N 4 1451 1494
12 N 5 1402 1495
12 N 6 1452 1496
12 N 7 1453 1497
12 N 8 1454 1498
12 N 9 1455 1499
12 N 10 1407 1500
12 N 11 1408 1501
12 N 12 1456 1502
12 N 13 1457 1503
12 N 14 1458 1504
12 N 15 1459 1505
12 N 16 1460 1506
12 N 17 1461 1507
12 N 18 1415 1508
12 N 19 1416 1509
12 N 20 1462 1510
12 N 21 1463 1511
12 N 22 1464 1512
12 N 23 1465 1513
12 N 24 1466 1514
12 N 25 1467 1515
12 N 26 1468 1516
12 N 27 1469 1517
12 N 28 1425 1518
12 N 29 1470 1519
12 N 30 1471 1520
12 N 31 1472 1521
12 N 32 1473 1522
12 N 33 1474 1523
12 N 34 1475 1524
12 N 35 1476 1525
12 N 36 1477 1526
12 N 37 1434 1527
12 N 38 1478 1528
12 N 39 1479 1529
12 N 40 1480 1530
12 N 41 1481 1531
12 N 42 1482 1532
12 N 43 1483 1533
12 N 44 1441 1534
12 N 45 1484 1535
12 N 46 1485 1536
12 N 47 1486 1537
12 N 48 1487 1538
12 N 49 1446 1539
12 N 50 1488 1540
12 N 51 1489 1541
12 N 52 1449 1542
13 D 3 1450
13 D 4 1451
13 D 6 1452
13 D 7 1453
13 D 8 1454
13 D 9 1455
13 D 12 1456
13 D 13 1457
13 D 14 1458
13 D 15 1459
13 D 16 1460
13 D 17 1461
13 D 20 1462
13 D 21 1463
13 D 22 1464
13 D 23 1465
13 D 24 1466
13 D 25 1467
13 D 26 1468
13 D 27 1469
13 D 29 1470
13 D 30 1471
13 D 31 1472
13 D 32 1473
13 D 33 1474
13 D 34 1475
13 D 35 1476
13 D 36 1477
13 D 38 1478
13 D 39 1479
13 D 40 1480
13 D 41 1481
13 D 42 1482
13 D 43 1483
13 D 45 1484
13 D 46 1485
13 D 47 1486
13 D 48 1487
13 D 50 1488
13 D 51 1489
14 T 3 4 1400 1401 1450 1451
14 T 6 7 1403 1404 1452 1453
14 T 8 9 1405 1406 1454 1455
14 T 12 13 1409 1410 1456 1457
14 T 14 15 1411 1412 1458 1459
14 T 16 17 1413 1414 1460 1461
14 T 20 21 1417 1418 1462 1463
14 T 22 23 1419 1420 1464 1465
14 T 24 25 1421 1422 1466 1467
14 T 26 27 1423 1424 1468 1469
14 T 29 30 1426 1427 1470 1471
14 T 31 32 1428 1429 1472 1473
14 T 33 34 1430 1431 1474 1475
14 T 35 36 1432 1433 1476 1477
14 T 38 39 1435 1436 1478 1479
14 T 40 41 1437 1438 1480 1481
14 T 42 43 1439 1440 1482 1483
14 T 45 46 1442 1443 1484 1485
14 T 47 48 1444 1445 1486 1487
14 T 50 51 1447 1448 1488 1489
15 D 3 1400
15 D 4 1401
15 D 6 1403
15 D 7 1404
15 D 8 1405
15 D 9 1406
15 D 12 1409
15 D 13 1410
15 D 14 1411
15 D 15 1412
15 D 16 1413
15 D 17 1414
15 D 20 1417
15 D 21 1418
15 D 22 1419
15 D 23 1420
15 D 24 1421
15 D 25 1422
15 D 26 1423
15 D 27 1424
15 D 29 1426
15 D 30 1427
15 D 31 1428
15 D 32 1429
15 D 33 1430
15 D 34 1431
15 D 35 1432
15 D 36 1433
15 D 38 1435
15 D 39 1436
15 D 40 1437
15 D 41 1438
15 D 42 1439
15 D 43 1440
15 D 45 1442
15 D 46 1443
15 D 47 1444
15 D 48 1445
15 D 50 1447
15 D 51 1448
16 N 0 1351 1397
16 N 1 1352 1398
16 N 2 1353 1399
16 N 3 1354 1400
16 N 4 1355 1401
16 N 5 1356 1402
16 N 6 1304 1403
16 N 7 1357 1404
16 N 8 1358 1405
16 N 9 1359 1406
16 N 10 1360 1407
16 N 11 1361 1408
16 N 12 1362 1409
16 N 13 1363 1410
16 N 14 1364 1411
16 N 15 1365 1412
16 N 16 1366 1413
16 N 17 1367 1414
16 N 18 1368 1415
16 N 19 1369 1416
16 N 20 1370 1417
16 N 21 1371 1418
16 N 22 1372 1419
16 N 23 1373 1420
16 N 24 1374 1421
16 N 25 1375 1422
16 N 26 1376 1423
16 N 27 1325 1424
16 N 28 1377 1425
16 N 29 1378 1426
16 N 30 1379 1427
16 N 31 1380 1428
16 N 32 1381 1429
16 N 33 1382 1430
16 N 34 1383 1431
16 N 35 1384 1432
16 N 36 1334 1433
16 N 37 1385 1434
16 N 38 1386 1435
16 N 39 1387 1436
16 N 40 1388 1437
16 N 41 1389 1438
16 N 42 1390 1439
16 N 43 1341 1440
16 N 44 1391 1441
16 N 45 1392 1442
16 N 46 1393 1443
16 N 47 1394 1444
16 N 48 1346 1445
16 N 49 1395 1446
16 N 50 1396 1447
16 N 51 1349 1448
16 N 52 1350 1449
17 D 0 1351
17 D 1 1352
17 D 2 1353
17 D 3 1354
17 D 4 1355
17 D 5 1356
17 D 7 1357
17 D 8 1358
17 D 9 1359
17 D 10 1360
17 D 11 1361
17 D 12 1362
17 D 13 1363
17 D 14 1364
17 D 15 1365
17 D 16 1366
17 D 17 1367
17 D 18 1368
17 D 19 1369
17 D 20 1370
17 D 21 1371
17 D 22 1372
17 D 23 1373
17 D 24 1374
17 D 25 1375
17 D 26 1376
17 D 28 1377
17 D 29 1378
17 D 30 1379
17 D 31 1380
17 D 32 1381
17 D 33 1382
17 D 34 1383
17 D 35 1384
17 D 37 1385
17 D 38 1386
17 D 39 1387
17 D 40 1388
17 D 41 1389
17 D 42 1390
17 D 44 1391
17 D 45 1392
17 D 46 1393
17 D 47 1394
17 D 49 1395
17 D 50 1396
18 T 0 1 1298 1299 1351 1352
18 T 2 3 1300 1301 1353 1354
18 T 4 5 1302 1303 1355 1356
18 T 7 8 1305 1306 1357 1358
18 T 9 10 1307 1308 1359 1360
18 T 11 12 1309 1310 1361 1362
18 T 13 14 1311 1312 1363 1364
18 T 15 16 1313 1314 1365 1366
18 T 17 18 1315 1316 1367 1368
18 T 19 20 1317 1318 1369 1370
18 T 21 22 1319 1320 1371 1372
18 T 23 24 1321 1322 1373 1374
18 T 25 26 1323 1324 1375 1376
18 T 28 29 1326 1327 1377 1378
18 T 30 31 1328 1329 1379 1380
18 T 32 33 1330 1331 1381 1382
18 T 34 35 1332 1333 1383 1384
18 T 37 38 1335 1336 1385 1386
18 T 39 40 1337 1338 1387 1388
18 T 41 42 1339 1340 1389 1390
18 T 44 45 1342 1343 1391 1392
18 T 46 47 1344 1345 1393 1394
18 T 49 50 1347 1348 1395 1396
19 D 0 1298
19 D 1 1299
19 D 2 1300
19 D 3 1301
19 D 4 1302
19 D 5 1303
19 D 7 1305
19 D 8 1306
19 D 9 1307
19 D 10 1308
19 D 11 1309
19 D 12 1310
19 D 13 1311
19 D 14 1312
19 D 15 1313
19 D 16 1314
19 D 17 1315
19 D 18 1316
19 D 19 1317
19 D 20 1318
19 D 21 1319
19 D 22 1320
19 D 23 1321
19 D 24 1322
19 D 25 1323
19 D 26 1324
19 D 28 1326
19 D 29 1327
19 D 30 1328
19 D 31 1329
19 D 32 1330
19 D 33 1331
19 D 34 1332
19 D 35 1333
19 D 37 1335
19 D 38 1336
19 D 39 1337
19 D 40 1338
19 D 41 1339
19 D 42 1340
19 D 44 1342
19 D 45 1343
19 D 46 1344
19 D 47 1345
19 D 49 1347
19 D 50 1348
20 N 0 1205 1298
20 N 1 1206 1299
20 N 2 1207 1300
20 N 3 1258 1301
20 N 4 1259 1302
20 N 5 1210 1303
20 N 6 1260 1304
20 N 7 1261 1305
20 N 8 1262 1306
20 N 9 1263 1307
20 N 10 1215 1308
20 N 11 1216 1309
20 N 12 1264 1310
20 N 13 1265 1311
20 N 14 1266 1312
20 N 15 1267 1313
20 N 16 1268 1314
20 N 17 1269 1315
20 N 18 1223 1316
20 N 19 1224 1317
20 N 20 1270 1318
20 N 21 1271 1319
20 N 22 1272 1320
20 N 23 1273 1321
20 N 24 1274 1322
20 N 25 1275 1323
20 N 26 1276 1324
20 N 27 1277 1325
20 N 28 1233 1326
20 N 29 1278 1327
20 N 30 1279 1328
20 N 31 1280 1329
20 N 32 1281 1330
20 N 33 1282 1331
20 N 34 1283 1332
20 N 35 1284 1333
20 N 36 1285 1334
20 N 37 1242 1335
20 N 38 1286 1336
20 N 39 1287 1337
20 N 40 1288 1338
20 N 41 1289 1339
20 N 42 1290 1340
20 N 43 1291 1341
20 N 44 1249 1342
20 N 45 1292 1343
20 N 46 1293 1344
20 N 47 1294 1345
20 N 48 1295 1346
20 N 49 1254 1347
20 N 50 1296 1348
20 N 51 1297 1349
20 N 52 1257 1350
21 D 3 1258
21 D 4 1259
21 D 6 1260
21 D 7 1261
21 D 8 1262
21 D 9 1263
21 D 12 1264
21 D 13 1265
21 D 14 1266
21 D 15 1267
21 D 16 1268
21 D 17 1269
21 D 20 1270
21 D 21 1271
21 D 22 1272
21 D 23 1273
21 D 24 1274
21 D 25 1275
21 D 26 1276
21 D 27 1277
21 D 29 1278
21 D 30 1279
21 D 31 1280
21 D 32 1281
21 D 33 1282
21 D 34 1283
21 D 35 1284
21 D 36 1285
21 D 38 1286
21 D 39 1287
21 D 40 1288
21 D 41 1289
21 D 42 1290
21 D 43 1291
21 D 45 1292
21 D 46 1293
21 D 47 1294
21 D 48 1295
21 D 50 1296
21 D 51 1297
22 T 3 4 1208 1209 1258 1259
22 T 6 7 1211 1212 1260 1261
22 T 8 9 1213 1214 1262 1263
22 T 12 13 1217 1218 1264 1265
22 T 14 15 1219 1220 1266 1267
22 T 16 17 1221 1222 1268 1269
22 T 20 21 1225 1226 1270 1271
22 T 22 23 1227 1228 1272 1273
22 T 24 25 1229 1230 1274 1275
22 T 26 27 1231 1232 1276 1277
22 T 29 30 1234 1235 1278 1279
22 T 31 32 1236 1237 1280 1281
22 T 33 34 1238 1239 1282 1283
22 T 35 36 1240 1241 1284 1285
22 T 38 39 1243 1244 1286 1287
22 T 40 41 1245 1246 1288 1289
22 T 42 43 1247 1248 1290 1291
22 T 45 46 1250 1251 1292 1293
22 T 47 48 1252 1253 1294 1295
22 T 50 51 1255 1256 1296 1297
23 D 3 1208
23 D 4 1209
23 D 6 1211
23 D 7 1212
23 D 8 1213
23 D 9 1214
23 D 12 1217
23 D 13 1218
23 D 14 1219
23 D 15 1220
23 D 16 1221
23 D 17 1222
23 D 20 1225
23 D 21 1226
23 D 22 1227
23 D 23 1228
23 D 24 1229
23 D 25 1230
23 D 26 1231
23 D 27 1232
23 D 29 1234
23 D 30 1235
23 D 31 1236
23 D 32 1237
23 D 33 1238
23 D 34 1239
23 D 35 1240
23 D 36 1241
23 D 38 1243
23 D 39 1244
23 D 40 1245
23 D 41 1246
23 D 42 1247
23 D 43 1248
23 D 45 1250
23 D 46 1251
23 D 47 1252
23 D 48 1253
23 D 50 1255
23 D 51 1256
24 N 0 1104 1205
24 N 1 1157 1206
24 N 2 1106 1207
24 N 3 1159 1208
24 N 4 1158 1209
24 N 5 1161 1210
24 N 6 1163 1211
24 N 7 1160 1212
24 N 8 1165 1213
24 N 9 1162 1214
24 N 10 1167 1215
24 N 11 1115 1216
24 N 12 1169 1217
24 N 13 1164 1218
24 N 14 1171 1219
24 N 15 1166 1220
24 N 16 1173 1221
24 N 17 1168 1222
24 N 18 1175 1223
24 N 19 1123 1224
24 N 20 1177 1225
24 N 21 1170 1226
24 N 22 1179 1227
24 N 23 1172 1228
24 N 24 1181 1229
24 N 25 1174 1230
24 N 26 1183 1231
24 N 27 1176 1232
24 N 28 1132 1233
24 N 29 1185 1234
24 N 30 1178 1235
24 N 31 1187 1236
24 N 32 1180 1237
24 N 33 1189 1238
24 N 34 1182 1239
24 N 35 1191 1240
24 N 36 1184 1241
24 N 37 1186 1242
24 N 38 1193 1243
24 N 39 1188 1244
24 N 40 1195 1245
24 N 41 1190 1246
24 N 42 1197 1247
24 N 43 1192 1248
24 N 44 1194 1249
24 N 45 1199 1250
24 N 46 1196 1251
24 N 47 1201 1252
24 N 48 1198 1253
24 N 49 1200 1254
24 N 50 1203 1255
24 N 51 1202 1256
24 N 52 1204 1257
25 D 1 1157
25 D 3 1159
25 D 4 1158
25 D 5 1161
25 D 6 1163
25 D 7 1160
25 D 8 1165
25 D 9 1162
25 D 10 1167
25 D 12 1169
25 D 13 1164
25 D 14 1171
25 D 15 1166
25 D 16 1173
25 D 17 1168
25 D 18 1175
25 D 20 1177
25 D 21 1170
25 D 22 1179
25 D 23 1172
25 D 24 1181
25 D 25 1174
25 D 26 1183
25 D 27 1176
25 D 29 1185
25 D 30 1178
25 D 31 1187
25 D 32 1180
25 D 33 1189
25 D 34 1182
25 D 35 1191
25 D 36 1184
25 D 37 1186
25 D 38 1193
25 D 39 1188
25 D 40 1195
25 D 41 1190
25 D 42 1197
25 D 43 1192
25 D 44 1194
25 D 45 1199
25 D 46 1196
25 D 47 1201
25 D 48 1198
25 D 49 1200
25 D 50 1203
25 D 51 1202
25 D 52 1204
26 T 1 4 1105 1108 1157 1158
26 T 3 7 1107 1111 1159 1160
26 T 5 9 1109 1113 1161 1162
26 T 6 13 1110 1117 1163 1164
26 T 8 15 1112 1119 1165 1166
26 T 10 17 1114 1121 1167 1168
26 T 12 21 1116 1125 1169 1170
26 T 14 23 1118 1127 1171 1172
26 T 16 25 1120 1129 1173 1174
26 T 18 27 1122 1131 1175 1176
26 T 20 30 1124 1134 1177 1178
26 T 22 32 1126 1136 1179 1180
26 T 24 34 1128 1138 1181 1182
26 T 26 36 1130 1140 1183 1184
26 T 29 37 1133 1141 1185 1186
26 T 31 39 1135 1143 1187 1188
26 T 33 41 1137 1145 1189 1190
26 T 35 43 1139 1147 1191 1192
26 T 38 44 1142 1148 1193 1194
26 T 40 46 1144 1150 1195 1196
26 T 42 48 1146 1152 1197 1198
26 T 45 49 1149 1153 1199 1200
26 T 47 51 1151 1155 1201 1202
26 T 50 52 1154 1156 1203 1204
27 D 1 1105
27 D 3 1107
27 D 4 1108
27 D 5 1109
27 D 6 1110
27 D 7 1111
27 D 8 1112
27 D 9 1113
27 D 10 1114
27 D 12 1116
27 D 13 1117
27 D 14 1118
27 D 15 1119
27 D 16 1120
27 D 17 1121
27 D 18 1122
27 D 20 1124
27 D 21 1125
27 D 22 1126
27 D 23 1127
27 D 24 1128
27 D 25 1129
27 D 26 1130
27 D 27 1131
27 D 29 1133
27 D 30 1134
27 D 31 1135
27 D 32 1136
27 D 33 1137
27 D 34 1138
27 D 35 1139
27 D 36 1140
27 D 37 1141
27 D 38 1142
27 D 39 1143
27 D 40 1144
27 D 41 1145
27 D 42 1146
27 D 43 1147
27 D 44 1148
27 D 45 1149
27 D 46 1150
27 D 47 1151
27 D 48 1152
27 D 49 1153
27 D 50 1154
27 D 51 1155
27 D 52 1156
28 N 0 1066 1104
28 N 1 1014 1105
28 N 2 1068 1106
28 N 3 1067 1107
28 N 4 1070 1108
28 N 5 1018 1109
28 N 6 1069 1110
28 N 7 1072 1111
28 N 8 1071 1112
28 N 9 1074 1113
28 N 10 1023 1114
28 N 11 1076 1115
28 N 12 1025 1116
28 N 13 1078 1117
28 N 14 1073 1118
28 N 15 1080 1119
28 N 16 1075 1120
28 N 17 1082 1121
28 N 18 1031 1122
28 N 19 1084 1123
28 N 20 1077 1124
28 N 21 1086 1125
28 N 22 1079 1126
28 N 23 1088 1127
28 N 24 1081 1128
28 N 25 1090 1129
28 N 26 1083 1130
28 N 27 1040 1131
28 N 28 1041 1132
28 N 29 1085 1133
28 N 30 1092 1134
28 N 31 1087 1135
28 N 32 1094 1136
28 N 33 1089 1137
28 N 34 1096 1138
28 N 35 1091 1139
28 N 36 1049 1140
28 N 37 1050 1141
28 N 38 1093 1142
28 N 39 1098 1143
28 N 40 1095 1144
28 N 41 1100 1145
28 N 42 1097 1146
28 N 43 1056 1147
28 N 44 1057 1148
28 N 45 1099 1149
28 N 46 1102 1150
28 N 47 1101 1151
28 N 48 1061 1152
28 N 49 1062 1153
28 N 50 1103 1154
28 N 51 1064 1155
28 N 52 1065 1156
29 D 0 1066
29 D 2 1068
29 D 3 1067
29 D 4 1070
29 D 6 1069
29 D 7 1072
29 D 8 1071
29 D 9 1074
29 D 11 1076
29 D 13 1078
29 D 14 1073
29 D 15 1080
29 D 16 1075
29 D 17 1082
29 D 19 1084
29 D 20 1077
29 D 21 1086
29 D 22 1079
29 D 23 1088
29 D 24 1081
29 D 25 1090
29 D 26 1083
29 D 29 1085
29 D 30 1092
29 D 31 1087
29 D 32 1094
29 D 33 1089
29 D 34 1096
29 D 35 1091
29 D 38 1093
29 D 39 1098
29 D 40 1095
29 D 41 1100
29 D 42 1097
29 D 45 1099
29 D 46 1102
29 D 47 1101
29 D 50 1103
30 T 0 3 1013 1016 1066 1067
30 T 2 6 1015 1019 1068 1069
30 T 4 8 1017 1021 1070 1071
30 T 7 14 1020 1027 1072 1073
30 T 9 16 1022 1029 1074 1075
30 T 11 20 1024 1033 1076 1077
30 T 13 22 1026 1035 1078 1079
30 T 15 24 1028 1037 1080 1081
30 T 17 26 1030 1039 1082 1083
30 T 19 29 1032 1042 1084 1085
30 T 21 31 1034 1044 1086 1087
30 T 23 33 1036 1046 1088 1089
30 T 25 35 1038 1048 1090 1091
30 T 30 38 1043 1051 1092 1093
30 T 32 40 1045 1053 1094 1095
30 T 34 42 1047 1055 1096 1097
30 T 39 45 1052 1058 1098 1099
30 T 41 47 1054 1060 1100 1101
30 T 46 50 1059 1063 1102 1103
31 D 0 1013
31 D 2 1015
31 D 3 1016
31 D 4 1017
31 D 6 1019
31 D 7 1020
31 D 8 1021
31 D 9 1022
31 D 11 1024
31 D 13 1026
31 D 14 1027
31 D 15 1028
31 D 16 1029
31 D 17 1030
31 D 19 1032
31 D 20 1033
31 D 21 1034
31 D 22 1035
31 D 23 1036
31 D 24 1037
31 D 25 1038
31 D 26 1039
31 D 29 1042
31 D 30 1043
31 D 31 1044
31 D 32 1045
31 D 33 1046
31 D 34 1047
31 D 35 1048
31 D 38 1051
31 D 39 1052
31 D 40 1053
31 D 41 1054
31 D 42 1055
31 D 45 1058
31 D 46 1059
31 D 47 1060
31 D 50 1063
32 N 0 912 1013
32 N 1 965 1014
32 N 2 914 1015
32 N 3 967 1016
32 N 4 966 1017
32 N 5 969 1018
32 N 6 971 1019
32 N 7 968 1020
32 N 8 973 1021
32 N 9 970 1022
32 N 10 975 1023
32 N 11 923 1024
32 N 12 977 1025
32 N 13 972 1026
32 N 14 979 1027
32 N 15 974 1028
32 N 16 981 1029
32 N 17 976 1030
32 N 18 983 1031
32 N 19 931 1032
32 N 20 985 1033
32 N 21 978 1034
32 N 22 987 1035
32 N 23 980 1036
32 N 24 989 1037
32 N 25 982 1038
32 N 26 991 1039
32 N 27 984 1040
32 N 28 940 1041
32 N 29 993 1042
32 N 30 986 1043
32 N 31 995 1044
32 N 32 988 1045
32 N 33 997 1046
32 N 34 990 1047
32 N 35 999 1048
32 N 36 992 1049
32 N 37 994 1050
32 N 38 1001 1051
32 N 39 996 1052
32 N 40 1003 1053
32 N 41 998 1054
32 N 42 1005 1055
32 N 43 1000 1056
32 N 44 1002 1057
32 N 45 1007 1058
32 N 46 1004 1059
32 N 47 1009 1060
32 N 48 1006 1061
32 N 49 1008 1062
32 N 50 1011 1063
32 N 51 1010 1064
32 N 52 1012 1065
33 D 1 965
33 D 3 967
33 D 4 966
33 D 5 969
33 D 6 971
33 D 7 968
33 D 8 973
33 D 9 970
33 D 10 975
33 D 12 977
33 D 13 972
33 D 14 979
33 D 15 974
33 D 16 981
33 D 17 976
33 D 18 983
33 D 20 985
33 D 21 978
33 D 22 987
33 D 23 980
33 D 24 989
33 D 25 982
33 D 26 991
33 D 27 984
33 D 29 993
33 D 30 986
33 D 31 995
33 D 32 988
33 D 33 997
33 D 34 990
33 D 35 999
33 D 36 992
33 D 37 994
33 D 38 1001
33 D 39 996
33 D 40 1003
33 D 41 998
33 D 42 1005
33 D 43 1000
33 D 44 1002
33 D 45 1007
33 D 46 1004
33 D 47 1009
33 D 48 1006
33 D 49 1008
33 D 50 1011
33 D 51 1010
33 D 52 1012
34 T 1 4 913 916 965 966
34 T 3 7 915 919 967 968
34 T 5 9 917 921 969 970
34 T 6 13 918 925 971 972
34 T 8 15 920 927 973 974
34 T 10 17 922 929 975 976
34 T 12 21 924 933 977 978
34 T 14 23 926 935 979 980
34 T 16 25 928 937 981 982
34 T 18 27 930 939 983 984
34 T 20 30 932 942 985 986
34 T 22 32 934 944 987 988
34 T 24 34 936 946 989 990
34 T 26 36 938 948 991 992
34 T 29 37 941 949 993 994
34 T 31 39 943 951 995 996
34 T 33 41 945 953 997 998
34 T 35 43 947 955 999 1000
34 T 38 44 950 956 1001 1002
34 T 40 46 952 958 1003 1004
34 T 42 48 954 960 1005 1006
34 T 45 49 957 961 1007 1008
34 T 47 51 959 963 1009 1010
34 T 50 52 962 964 1011 1012
35 D 1 913
35 D 3 915
35 D 4 916
35 D 5 917
35 D 6 918
35 D 7 919
35 D 8 920
35 D 9 921
35 D 10 922
35 D 12 924
35 D 13 925
35 D 14 926
35 D 15 927
35 D 16 928
35 D 17 929
35 D 18 930
35 D 20 932
35 D 21 933
35 D 22 934
35 D 23 935
35 D 24 936
35 D 25 937
35 D 26 938
35 D 27 939
35 D 29 941
35 D 30 942
35 D 31 943
35 D 32 944
35 D 33 945
35 D 34 946
35 D 35 947
35 D 36 948
35 D 37 949
35 D 38 950
35 D 39 951
35 D 40 952
35 D 41 953
35 D 42 954
35 D 43 955
35 D 44 956
35 D 45 957
35 D 46 958
35 D 47 959
35 D 48 960
35 D 49 961
35 D 50 962
35 D 51 963
35 D 52 964
36 N 0 874 912
36 N 1 822 913
36 N 2 876 914
36 N 3 875 915
36 N 4 878 916
36 N 5 826 917
36 N 6 877 918
36 N 7 880 919
36 N 8 879 920
36 N 9 882 921
36 N 10 831 922
36 N 11 884 923
36 N 12 833 924
36 N 13 886 925
36 N 14 881 926
36 N 15 888 927
36 N 16 883 928
36 N 17 890 929
36 N 18 839 930
36 N 19 892 931
36 N 20 885 932
36 N 21 894 933
36 N 22 887 934
36 N 23 896 935
36 N 24 889 936
36 N 25 898 937
36 N 26 891 938
36 N 27 848 939
36 N 28 849 940
36 N 29 893 941
36 N 30 900 942
36 N 31 895 943
36 N 32 902 944
36 N 33 897 945
36 N 34 904 946
36 N 35 899 947
36 N 36 857 948
36 N 37 858 949
36 N 38 901 950
36 N 39 906 951
36 N 40 903 952
36 N 41 908 953
36 N 42 905 954
36 N 43 864 955
36 N 44 865 956
36 N 45 907 957
36 N 46 910 958
36 N 47 909 959
36 N 48 869 960
36 N 49 870 961
36 N 50 911 962
36 N 51 872 963
36 N 52 873 964
37 D 0 874
37 D 2 876
37 D 3 875
37 D 4 878
37 D 6 877
37 D 7 880
37 D 8 879
37 D 9 882
37 D 11 884
37 D 13 886
37 D 14 881
37 D 15 888
37 D 16 883
37 D 17 890
37 D 19 892
37 D 20 885
37 D 21 894
37 D 22 887
37 D 23 896
37 D 24 889
37 D 25 898
37 D 26 891
37 D 29 893
37 D 30 900
37 D 31 895
37 D 32 902
37 D 33 897
37 D 34 904
37 D 35 899
37 D 38 901
37 D 39 906
37 D 40 903
37 D 41 908
37 D 42 905
37 D 45 907
37 D 46 910
37 D 47 909
37 D 50 911
38 T 0 3 821 824 874 875
38 T 2 6 823 827 876 877
38 T 4 8 825 829 878 879
38 T 7 14 828 835 880 881
38 T 9 16 830 837 882 883
38 T 11 20 832 841 884 885
38 T 13 22 834 843 886 887
38 T 15 24 836 845 888 889
38 T 17 26 838 847 890 891
38 T 19 29 840 850 892 893
38 T 21 31 842 852 894 895
38 T 23 33 844 854 896 897
38 T 25 35 846 856 898 899
38 T 30 38 851 859 900 901
38 T 32 40 853 861 902 903
38 T 34 42 855 863 904 905
38 T 39 45 860 866 906 907
38 T 41 47 862 868 908 909
38 T 46 50 867 871 910 911
39 D 0 821
39 D 2 823
39 D 3 824
39 D 4 825
39 D 6 827
39 D 7 828
39 D 8 829
39 D 9 830
39 D 11 832
39 D 13 834
39 D 14 835
39 D 15 836
39 D 16 837
39 D 17 838
39 D 19 840
39 D 20 841
39 D 21 842
39 D 22 843
39 D 23 844
39 D 24 845
39 D 25 846
39 D 26 847
39 D 29 850
39 D 30 851
39 D 31 852
39 D 32 853
39 D 33 854
39 D 34 855
39 D 35 856
39 D 38 859
39 D 39 860
39 D 40 861
39 D 41 862
39 D 42 863
39 D 45 866
39 D 46 867
39 D 47 868
39 D 50 871
40 N 0 775 821
40 N 1 776 822
40 N 2 777 823
40 N 3 778 824
40 N 4 779 825
40 N 5 780 826
40 N 6 728 827
40 N 7 781 828
40 N 8 782 829
40 N 9 783 830
40 N 10 784 831
40 N 11 785 832
40 N 12 786 833
40 N 13 787 834
40 N 14 788 835
40 N 15 789 836
40 N 16 790 837
40 N 17 791 838
40 N 18 792 839
40 N 19 793 840
40 N 20 794 841
40 N 21 795 842
40 N 22 796 843
40 N 23 797 844
40 N 24 798 845
40 N 25 799 846
40 N 26 800 847
40 N 27 749 848
40 N 28 801 849
40 N 29 802 850
40 N 30 803 851
40 N 31 804 852
40 N 32 805 853
40 N 33 806 854
40 N 34 807 855
40 N 35 808 856
40 N 36 758 857
40 N 37 809 858
40 N 38 810 859
40 N 39 811 860
40 N 40 812 861
40 N 41 813 862
40 N 42 814 863
40 N 43 765 864
40 N 44 815 865
40 N 45 816 866
40 N 46 817 867
40 N 47 818 868
40 N 48 770 869
40 N 49 819 870
40 N 50 820 871
40 N 51 773 872
40 N 52 774 873
41 D 0 775
41 D 1 776
41 D 2 777
41 D 3 778
41 D 4 779
41 D 5 780
41 D 7 781
41 D 8 782
41 D 9 783
41 D 10 784
41 D 11 785
41 D 12 786
41 D 13 787
41 D 14 788
41 D 15 789
41 D 16 790
41 D 17 791
41 D 18 792
41 D 19 793
41 D 20 794
41 D 21 795
41 D 22 796
41 D 23 797
41 D 24 798
41 D 25 799
41 D 26 800
41 D 28 801
41 D 29 802
41 D 30 803
41 D 31 804
41 D 32 805
41 D 33 806
41 D 34 807
41 D 35 808
41 D 37 809
41 D 38 810
41 D 39 811
41 D 40 812
41 D 41 813
41 D 42 814
41 D 44 815
41 D 45 816
41 D 46 817
41 D 47 818
41 D 49 819
41 D 50 820
42 T 0 1 722 723 775 776
42 T 2 3 724 725 777 778
42 T 4 5 726 727 779 780
42 T 7 8 729 730 781 782
42 T 9 10 731 732 783 784
42 T 11 12 733 734 785 786
42 T 13 14 735 736 787 788
42 T 15 16 737 738 789 790
42 T 17 18 739 740 791 792
42 T 19 20 741 742 793 794
42 T 21 22 743 744 795 796
42 T 23 24 745 746 797 798
42 T 25 26 747 748 799 800
42 T 28 29 750 751 801 802
42 T 30 31 752 753 803 804
42 T 32 33 754 755 805 806
42 T 34 35 756 757 807 808
42 T 37 38 759 760 809 810
42 T 39 40 761 762 811 812
42 T 41 42 763 764 813 814
42 T 44 45 766 767 815 816
42 T 46 47 768 769 817 818
42 T 49 50 771 772 819 820
43 D 0 722
43 D 1 723
43 D 2 724
43 D 3 725
43 D 4 726
43 D 5 727
43 D 7 729
43 D 8 730
43 D 9 731
43 D 10 732
43 D 11 733
43 D 12 734
43 D 13 735
43 D 14 736
43 D 15 737
43 D 16 738
43 D 17 739
43 D 18 740
43 D 19 741
43 D 20 742
43 D 21 743
43 D 22 744
43 D 23 745
43 D 24 746
43 D 25 747
43 D 26 748
43 D 28 750
43 D 29 751
43 D 30 752
43 D 31 753
43 D 32 754
43 D 33 755
43 D 34 756
43 D 35 757
43 D 37 759
43 D 38 760
43 D 39 761
43 D 40 762
43 D 41 763
43 D 42 764
43 D 44 766
43 D 45 767
43 D 46 768
43 D 47 769
43 D 49 771
43 D 50 772
44 N 0 629 722
44 N 1 630 723
44 N 2 631 724
44 N 3 682 725
44 N 4 683 726
44 N 5 634 727
44 N 6 684 728
44 N 7 685 729
44 N 8 686 730
44 N 9 687 731
44 N 10 639 732
44 N 11 640 733
44 N 12 688 734
44 N 13 689 735
44 N 14 690 736
44 N 15 691 737
44 N 16 692 738
44 N 17 693 739
44 N 18 647 740
44 N 19 648 741
44 N 20 694 742
44 N 21 695 743
44 N 22 696 744
44 N 23 697 745
44 N 24 698 746
44 N 25 699 747
44 N 26 700 748
44 N 27 701 749
44 N 28 657 750
44 N 29 702 751
44 N 30 703 752
44 N 31 704 753
44 N 32 705 754
44 N 33 706 755
44 N 34 707 756
44 N 35 708 757
44 N 36 709 758
44 N 37 666 759
44 N 38 710 760
44 N 39 711 761
44 N 40 712 762
44 N 41 713 763
44 N 42 714 764
44 N 43 715 765
44 N 44 673 766
44 N 45 716 767
44 N 46 717 768
44 N 47 718 769
44 N 48 719 770
44 N 49 678 771
44 N 50 720 772
44 N 51 721 773
44 N 52 681 774
45 D 3 682
45 D 4 683
45 D 6 684
45 D 7 685
45 D 8 686
45 D 9 687
45 D 12 688
45 D 13 689
45 D 14 690
45 D 15 691
45 D 16 692
45 D 17 693
45 D 20 694
45 D 21 695
45 D 22 696
45 D 23 697
45 D 24 698
45 D 25 699
45 D 26 700
45 D 27 701
45 D 29 702
45 D 30 703
45 D 31 704
45 D 32 705
45 D 33 706
45 D 34 707
45 D 35 708
45 D 36 709
45 D 38 710
45 D 39 711
45 D 40 712
45 D 41 713
45 D 42 714
45 D 43 715
45 D 45 716
45 D 46 717
45 D 47 718
45 D 48 719
45 D 50 720
45 D 51 721
46 T 3 4 632 633 682 683
46 T 6 7 635 636 684 685
46 T 8 9 637 638 686 687
46 T 12 13 641 642 688 689
46 T 14 15 643 644 690 691
46 T 16 17 645 646 692 693
46 T 20 21 649 650 694 695
46 T 22 23 651 652 696 697
46 T 24 25 653 654 698 699
46 T 26 27 655 656 700 701
46 T 29 30 658 659 702 703
46 T 31 32 660 661 704 705
46 T 33 34 662 663 706 707
46 T 35 36 664 665 708 709
46 T 38 39 667 668 710 711
46 T 40 41 669 670 712 713
46 T 42 43 671 672 714 715
46 T 45 46 674 675 716 717
46 T 47 48 676 677 718 719
46 T 50 51 679 680 720 721
47 D 3 632
47 D 4 633
47 D 6 635
47 D 7 636
47 D 8 637
47 D 9 638
47 D 12 641
47 D 13 642
47 D 14 643
47 D 15 644
47 D 16 645
47 D 17 646
47 D 20 649
47 D 21 650
47 D 22 651
47 D 23 652
47 D 24 653
47 D 25 654
47 D 26 655
47 D 27 656
47 D 29 658
47 D 30 659
47 D 31 660
47 D 32 661
47 D 33 662
47 D 34 663
47 D 35 664
47 D 36 665
47 D 38 667
47 D 39 668
47 D 40 669
47 D 41 670
47 D 42 671
47 D 43 672
47 D 45 674
47 D 46 675
47 D 47 676
47 D 48 677
47 D 50 679
47 D 51 680
48 N 0 583 629
48 N 1 584 630
48 N 2 585 631
48 N 3 586 632
48 N 4 587 633
48 N 5 588 634
48 N 6 536 635
48 N 7 589 636
48 N 8 590 637
48 N 9 591 638
48 N 10 592 639
48 N 11 593 640
48 N 12 594 641
48 N 13 595 642
48 N 14 596 643
48 N 15 597 644
48 N 16 598 645
48 N 17 599 646
48 N 18 600 647
48 N 19 601 648
48 N 20 602 649
48 N 21 603 650
48 N 22 604 651
48 N 23 605 652
48 N 24 606 653
48 N 25 607 654
48 N 26 608 655
48 N 27 557 656
48 N 28 609 657
48 N 29 610 658
48 N 30 611 659
48 N 31 612 660
48 N 32 613 661
48 N 33 614 662
48 N 34 615 663
48 N 35 616 664
48 N 36 566 665
48 N 37 617 666
48 N 38 618 667
48 N 39 619 668
48 N 40 620 669
48 N 41 621 670
48 N 42 622 671
48 N 43 573 672
48 N 44 623 673
48 N 45 624 674
48 N 46 625 675
48 N 47 626 676
48 N 48 578 677
48 N 49 627 678
48 N 50 628 679
48 N 51 581 680
48 N 52 582 681
49 D 0 583
49 D 1 584
49 D 2 585
49 D 3 586
49 D 4 587
49 D 5 588
49 D 7 589
49 D 8 590
49 D 9 591
49 D 10 592
49 D 11 593
49 D 12 594
49 D 13 595
49 D 14 596
49 D 15 597
49 D 16 598
49 D 17 599
49 D 18 600
49 D 19 601
49 D 20 602
49 D 21 603
49 D 22 604
49 D 23 605
49 D 24 606
49 D 25 607
49 D 26 608
49 D 28 609
49 D 29 610
49 D 30 611
49 D 31 612
49 D 32 613
49 D 33 614
49 D 34 615
49 D 35 616
49 D 37 617
49 D 38 618
49 D 39 619
49 D 40 620
49 D 41 621
49 D 42 622
49 D 44 623
49 D 45 624
49 D 46 625
49 D 47 626
49 D 49 627
49 D 50 628
50 T 0 1 530 531 583 584
50 T 2 3 532 533 585 586
50 T 4 5 534 535 587 588
50 T 7 8 537 538 589 590
50 T 9 10 539 540 591 592
50 T 11 12 541 542 593 594
50 T 13 14 543 544 595 596
50 T 15 16 545 546 597 598
50 T 17 18 547 548 599 600
50 T 19 20 549 550 601 602
50 T 21 22 551 552 603 604
50 T 23 24 553 554 605 606
50 T 25 26 555 556 607 608
50 T 28 29 558 559 609 610
50 T 30 31 560 561 611 612
50 T 32 33 562 563 613 614
50 T 34 35 564 565 615 616
50 T 37 38 567 568 617 618
50 T 39 40 569 570 619 620
50 T 41 42 571 572 621 622
50 T 44 45 574 575 623 624
50 T 46 47 576 577 625 626
50 T 49 50 579 580 627 628
51 D 0 530
51 D 1 531
51 D 2 532
51 D 3 533
51 D 4 534
51 D 5 535
51 D 7 537
51 D 8 538
51 D 9 539
51 D 10 540
51 D 11 541
51 D 12 542
51 D 13 543
51 D 14 544
51 D 15 545
51 D 16 546
51 D 17 547
51 D 18 548
51 D 19 549
51 D 20 550
51 D 21 551
51 D 22 552
51 D 23 553
51 D 24 554
51 D 25 555
51 D 26 556
51 D 28 558
51 D 29 559
51 D 30 560
51 D 31 561
51 D 32 562
51 D 33 563
51 D 34 564
51 D 35 565
51 D 37 567
51 D 38 568
51 D 39 569
51 D 40 570
51 D 41 571
51 D 42 572
51 D 44 574
51 D 45 575
51 D 46 576
51 D 47 577
51 D 49 579
51 D 50 580
52 N 0 437 530
52 N 1 438 531
52 N 2 439 532
52 N 3 490 533
52 N 4 491 534
52 N 5 442 535
52 N 6 492 536
52 N 7 493 537
52 N 8 494 538
52 N 9 495 539
52 N 10 447 540
52 N 11 448 541
52 N 12 496 542
52 N 13 497 543
52 N 14 498 544
52 N 15 499 545
52 N 16 500 546
52 N 17 501 547
52 N 18 455 548
52 N 19 456 549
52 N 20 502 550
52 N 21 503 551
52 N 22 504 552
52 N 23 505 553
52 N 24 506 554
52 N 25 507 555
52 N 26 508 556
52 N 27 509 557
52 N 28 465 558
52 N 29 510 559
52 N 30 511 560
52 N 31 512 561
52 N 32 513 562
52 N 33 514 563
52 N 34 515 564
52 N 35 516 565
52 N 36 517 566
52 N 37 474 567
52 N 38 518 568
52 N 39 519 569
52 N 40 520 570
52 N 41 521 571
52 N 42 522 572
52 N 43 523 573
52 N 44 481 574
52 N 45 524 575
52 N 46 525 576
52 N 47 526 577
52 N 48 527 578
52 N 49 486 579
52 N 50 528 580
52 N 51 529 581
52 N 52 489 582
53 D 3 490
53 D 4 491
53 D 6 492
53 D 7 493
53 D 8 494
53 D 9 495
53 D 12 496
53 D 13 497
53 D 14 498
53 D 15 499
53 D 16 500
53 D 17 501
53 D 20 502
53 D 21 503
53 D 22 504
53 D 23 505
53 D 24 506
53 D 25 507
53 D 26 508
53 D 27 509
53 D 29 510
53 D 30 511
53 D 31 512
53 D 32 513
53 D 33 514
53 D 34 515
53 D 35 516
53 D 36 517
53 D 38 518
53 D 39 519
53 D 40 520
53 D 41 521
53 D 42 522
53 D 43 523
53 D 45 524
53 D 46 525
53 D 47 526
53 D 48 527
53 D 50 528
53 D 51 529
54 T 3 4 440 441 490 491
54 T 6 7 443 444 492 493
54 T 8 9 445 446 494 495
54 T 12 13 449 450 496 497
54 T 14 15 451 452 498 499
54 T 16 17 453 454 500 501
54 T 20 21 457 458 502 503
54 T 22 23 459 460 504 505
54 T 24 25 461 462 506 507
54 T 26 27 463 464 508 509
54 T 29 30 466 467 510 511
54 T 31 32 468 469 512 513
54 T 33 34 470 471 514 515
54 T 35 36 472 473 516 517
54 T 38 39 475 476 518 519
54 T 40 41 477 478 520 521
54 T 42 43 479 480 522 523
54 T 45 46 482 483 524 525
54 T 47 48 484 485 526 527
54 T 50 51 487 488 528 529
55 D 3 440
55 D 4 441
55 D 6 443
55 D 7 444
55 D 8 445
55 D 9 446
55 D 12 449
55 D 13 450
55 D 14 451
55 D 15 452
55 D 16 453
55 D 17 454
55 D 20 457
55 D 21 458
55 D 22 459
55 D 23 460
55 D 24 461
55 D 25 462
55 D 26 463
55 D 27 464
55 D 29 466
55 D 30 467
55 D 31 468
55 D 32 469
55 D 33 470
55 D 34 471
55 D 35 472
55 D 36 473
55 D 38 475
55 D 39 476
55 D 40 477
55 D 41 478
55 D 42 479
55 D 43 480
55 D 45 482
55 D 46 483
55 D 47 484
55 D 48 485
55 D 50 487
55 D 51 488
56 N 0 336 437
56 N 1 389 438
56 N 2 338 439
56 N 3 391 440
56 N 4 390 441
56 N 5 393 442
56 N 6 395 443
56 N 7 392 444
56 N 8 397 445
56 N 9 394 446
56 N 10 399 447
56 N 11 347 448
56 N 12 401 449
56 N 13 396 450
56 N 14 403 451
56 N 15 398 452
56 N 16 405 453
56 N 17 400 454
56 N 18 407 455
56 N 19 355 456
56 N 20 409 457
56 N 21 402 458
56 N 22 411 459
56 N 23 404 460
56 N 24 413 461
56 N 25 406 462
56 N 26 415 463
56 N 27 408 464
56 N 28 364 465
56 N 29 417 466
56 N 30 410 467
56 N 31 419 468
56 N 32 412 469
56 N 33 421 470
56 N 34 414 471
56 N 35 423 472
56 N 36 416 473
56 N 37 418 474
56 N 38 425 475
56 N 39 420 476
56 N 40 427 477
56 N 41 422 478
56 N 42 429 479
56 N 43 424 480
56 N 44 426 481
56 N 45 431 482
56 N 46 428 483
56 N 47 433 484
56 N 48 430 485
56 N 49 432 486
56 N 50 435 487
56 N 51 434 488
56 N 52 436 489
57 D 1 389
57 D 3 391
57 D 4 390
57 D 5 393
57 D 6 395
57 D 7 392
57 D 8 397
57 D 9 394
57 D 10 399
57 D 12 401
57 D 13 396
57 D 14 403
57 D 15 398
57 D 16 405
57 D 17 400
57 D 18 407
57 D 20 409
57 D 21 402
57 D 22 411
57 D 23 404
57 D 24 413
57 D 25 406
57 D 26 415
57 D 27 408
57 D 29 417
57 D 30 410
57 D 31 419
57 D 32 412
57 D 33 421
57 D 34 414
57 D 35 423
57 D 36 416
57 D 37 418
57 D 38 425
57 D 39 420
57 D 40 427
57 D 41 422
57 D 42 429
57 D 43 424
57 D 44 426
57 D 45 431
57 D 46 428
57 D 47 433
57 D 48 430
57 D 49 432
57 D 50 435
57 D 51 434
57 D 52 436
58 T 1 4 337 340 389 390
58 T 3 7 339 343 391 392
58 T 5 9 341 345 393 394
58 T 6 13 342 349 395 396
58 T 8 15 344 351 397 398
58 T 10 17 346 353 399 400
58 T 12 21 348 357 401 402
58 T 14 23 350 359 403 404
58 T 16 25 352 361 405 406
58 T 18 27 354 363 407 408
58 T 20 30 356 366 409 410
58 T 22 32 358 368 411 412
58 T 24 34 360 370 413 414
58 T 26 36 362 372 415 416
58 T 29 37 365 373 417 418
58 T 31 39 367 375 419 420
58 T 33 41 369 377 421 422
58 T 35 43 371 379 423 424
58 T 38 44 374 380 425 426
58 T 40 46 376 382 427 428
58 T 42 48 378 384 429 430
58 T 45 49 381 385 431 432
58 T 47 51 383 387 433 434
58 T 50 52 386 388 435 436
59 D 1 337
59 D 3 339
59 D 4 340
59 D 5 341
59 D 6 342
59 D 7 343
59 D 8 344
59 D 9 345
59 D 10 346
59 D 12 348
59 D 13 349
59 D 14 350
59 D 15 351
59 D 16 352
59 D 17 353
59 D 18 354
59 D 20 356
59 D 21 357
59 D 22 358
59 D 23 359
59 D 24 360
59 D 25 361
59 D 26 362
59 D 27 363
59 D 29 365
59 D 30 366
59 D 31 367
59 D 32 368
59 D 33 369
59 D 34 370
59 D 35 371
59 D 36 372
59 D 37 373
59 D 38 374
59 D 39 375
59 D 40 376
59 D 41 377
59 D 42 378
59 D 43 379
59 D 44 380
59 D 45 381
59 D 46 382
59 D 47 383
59 D 48 384
59 D 49 385
59 D 50 386
59 D 51 387
59 D 52 388
60 N 0 298 336
60 N 1 246 337
60 N 2 300 338
60 N 3 299 339
60 N 4 302 340
60 N 5 250 341
60 N 6 301 342
60 N 7 304 343
60 N 8 303 344
60 N 9 306 345
60 N 10 255 346
60 N 11 308 347
60 N 12 257 348
60 N 13 310 349
60 N 14 305 350
60 N 15 312 351
60 N 16 307 352
60 N 17 314 353
60 N 18 263 354
60 N 19 316 355
60 N 20 309 356
60 N 21 318 357
60 N 22 311 358
60 N 23 320 359
60 N 24 313 360
60 N 25 322 361
60 N 26 315 362
60 N 27 272 363
60 N 28 273 364
60 N 29 317 365
60 N 30 324 366
60 N 31 319 367
60 N 32 326 368
60 N 33 321 369
60 N 34 328 370
60 N 35 323 371
60 N 36 281 372
60 N 37 282 373
60 N 38 325 374
60 N 39 330 375
60 N 40 327 376
60 N 41 332 377
60 N 42 329 378
60 N 43 288 379
60 N 44 289 380
60 N 45 331 381
60 N 46 334 382
60 N 47 333 383
60 N 48 293 384
60 N 49 294 385
60 N 50 335 386
60 N 51 296 387
60 N 52 297 388
61 D 0 298
61 D 2 300
61 D 3 299
61 D 4 302
61 D 6 301
61 D 7 304
61 D 8 303
61 D 9 306
61 D 11 308
61 D 13 310
61 D 14 305
61 D 15 312
61 D 16 307
61 D 17 314
61 D 19 316
61 D 20 309
61 D 21 318
61 D 22 311
61 D 23 320
61 D 24 313
61 D 25 322
61 D 26 315
61 D 29 317
61 D 30 324
61 D 31 319
61 D 32 326
61 D 33 321
61 D 34 328
61 D 35 323
61 D 38 325
61 D 39 330
61 D 40 327
61 D 41 332
61 D 42 329
61 D 45 331
61 D 46 334
61 D 47 333
61 D 50 335
62 T 0 3 245 248 298 299
62 T 2 6 247 251 300 301
62 T 4 8 249 253 302 303
62 T 7 14 252 259 304 305
62 T 9 16 254 261 306 307
62 T 11 20 256 265 308 309
62 T 13 22 258 267 310 311
62 T 15 24 260 269 312 313
62 T 17 26 262 271 314 315
62 T 19 29 264 274 316 317
62 T 21 31 266 276 318 319
62 T 23 33 268 278 320 321
62 T 25 35 270 280 322 323
62 T 30 38 275 283 324 325
62 T 32 40 277 285 326 327
62 T 34 42 279 287 328 329
62 T 39 45 284 290 330 331
62 T 41 47 286 292 332 333
62 T 46 50 291 295 334 335
63 D 0 245
63 D 2 247
63 D 3 248
63 D 4 249
63 D 6 251
63 D 7 252
63 D 8 253
63 D 9 254
63 D 11 256
63 D 13 258
63 D 14 259
63 D 15 260
63 D 16 261
63 D 17 262
63 D 19 264
63 D 20 265
63 D 21 266
63 D 22 267
63 D 23 268
63 D 24 269
63 D 25 270
63 D 26 271
63 D 29 274
63 D 30 275
63 D 31 276
63 D 32 277
63 D 33 278
63 D 34 279
63 D 35 280
63 D 38 283
63 D 39 284
63 D 40 285
63 D 41 286
63 D 42 287
63 D 45 290
63 D 46 291
63 D 47 292
63 D 50 295
64 N 0 144 245
64 N 1 197 246
64 N 2 146 247
64 N 3 199 248
64 N 4 198 249
64 N 5 201 250
64 N 6 203 251
64 N 7 200 252
64 N 8 205 253
64 N 9 202 254
64 N 10 207 255
64 N 11 155 256
64 N 12 209 257
64 N 13 204 258
64 N 14 211 259
64 N 15 206 260
64 N 16 213 261
64 N 17 208 262
64 N 18 215 263
64 N 19 163 264
64 N 20 217 265
64 N 21 210 266
64 N 22 219 267
64 N 23 212 268
64 N 24 221 269
64 N 25 214 270
64 N 26 223 271
64 N 27 216 272
64 N 28 172 273
64 N 29 225 274
64 N 30 218 275
64 N 31 227 276
64 N 32 220 277
64 N 33 229 278
64 N 34 222 279
64 N 35 231 280
64 N 36 224 281
64 N 37 226 282
64 N 38 233 283
64 N 39 228 284
64 N 40 235 285
64 N 41 230 286
64 N 42 237 287
64 N 43 232 288
64 N 44 234 289
64 N 45 239 290
64 N 46 236 291
64 N 47 241 292
64 N 48 238 293
64 N 49 240 294
64 N 50 243 295
64 N 51 242 296
64 N 52 244 297
65 D 1 197
65 D 3 199
65 D 4 198
65 D 5 201
65 D 6 203
65 D 7 200
65 D 8 205
65 D 9 202
65 D 10 207
65 D 12 209
65 D 13 204
65 D 14 211
65 D 15 206
65 D 16 213
65 D 17 208
65 D 18 215
65 D 20 217
65 D 21 210
65 D 22 219
65 D 23 212
65 D 24 221
65 D 25 214
65 D 26 223
65 D 27 216
65 D 29 225
65 D 30 218
65 D 31 227
65 D 32 220
65 D 33 229
65 D 34 222
65 D 35 231
65 D 36 224
65 D 37 226
65 D 38 233
65 D 39 228
65 D 40 235
65 D 41 230
65 D 42 237
65 D 43 232
65 D 44 234
65 D 45 239
65 D 46 236
65 D 47 241
65 D 48 238
65 D 49 240
65 D 50 243
65 D 51 242
65 D 52 244
66 T 1 4 145 148 197 198
66 T 3 7 147 151 199 200
66 T 5 9 149 153 201 202
66 T 6 13 150 157 203 204
66 T 8 15 152 159 205 206
66 T 10 17 154 161 207 208
66 T 12 21 156 165 209 210
66 T 14 23 158 167 211 212
66 T 16 25 160 169 213 214
66 T 18 27 162 171 215 216
66 T 20 30 164 174 217 218
66 T 22 32 166 176 219 220
66 T 24 34 168 178 221 222
66 T 26 36 170 180 223 224
66 T 29 37 173 181 225 226
66 T 31 39 175 183 227 228
66 T 33 41 177 185 229 230
66 T 35 43 179 187 231 232
66 T 38 44 182 188 233 234
66 T 40 46 184 190 235 236
66 T 42 48 186 192 237 238
66 T 45 49 189 193 239 240
66 T 47 51 191 195 241 242
66 T 50 52 194 196 243 244
67 D 1 145
67 D 3 147
67 D 4 148
67 D 5 149
67 D 6 150
67 D 7 151
67 D 8 152
67 D 9 153
67 D 10 154
67 D 12 156
67 D 13 157
67 D 14 158
67 D 15 159
67 D 16 160
67 D 17 161
67 D 18 162
67 D 20 164
67 D 21 165
67 D 22 166
67 D 23 167
67 D 24 168
67 D 25 169
67 D 26 170
67 D 27 171
67 D 29 173
67 D 30 174
67 D 31 175
67 D 32 176
67 D 33 177
67 D 34 178
67 D 35 179
67 D 36 180
67 D 37 181
67 D 38 182
67 D 39 183
67 D 40 184
67 D 41 185
67 D 42 186
67 D 43 187
67 D 44 188
67 D 45 189
67 D 46 190
67 D 47 191
67 D 48 192
67 D 49 193
67 D 50 194
67 D 51 195
67 D 52 196
68 N 0 106 144
68 N 1 3 145
68 N 2 108 146
68 N 3 107 147
68 N 4 110 148
68 N 5 11 149
68 N 6 109 150
68 N 7 112 151
68 N 8 111 152
68 N 9 114 153
68 N 10 21 154
68 N 11 116 155
68 N 12 25 156
68 N 13 118 157
68 N 14 113 158
68 N 15 120 159
68 N 16 115 160
68 N 17 122 161
68 N 18 37 162
68 N 19 124 163
68 N 20 117 164
68 N 21 126 165
68 N 22 119 166
68 N 23 128 167
68 N 24 121 168
68 N 25 130 169
68 N 26 123 170
68 N 27 55 171
68 N 28 57 172
68 N 29 125 173
68 N 30 132 174
68 N 31 127 175
68 N 32 134 176
68 N 33 129 177
68 N 34 136 178
68 N 35 131 179
68 N 36 73 180
68 N 37 75 181
68 N 38 133 182
68 N 39 138 183
68 N 40 135 184
68 N 41 140 185
68 N 42 137 186
68 N 43 87 187
68 N 44 89 188
68 N 45 139 189
68 N 46 142 190
68 N 47 141 191
68 N 48 97 192
68 N 49 99 193
68 N 50 143 194
68 N 51 103 195
68 N 52 105 196
69 D 0 106
69 D 2 108
69 D 3 107
69 D 4 110
69 D 6 109
69 D 7 112
69 D 8 111
69 D 9 114
69 D 11 116
69 D 13 118
69 D 14 113
69 D 15 120
69 D 16 115
69 D 17 122
69 D 19 124
69 D 20 117
69 D 21 126
69 D 22 119
69 D 23 128
69 D 24 121
69 D 25 130
69 D 26 123
69 D 29 125
69 D 30 132
69 D 31 127
69 D 32 134
69 D 33 129
69 D 34 136
69 D 35 131
69 D 38 133
69 D 39 138
69 D 40 135
69 D 41 140
69 D 42 137
69 D 45 139
69 D 46 142
69 D 47 141
69 D 50 143
70 T 0 3 1 7 106 107
70 T 2 6 5 13 108 109
70 T 4 8 9 17 110 111
70 T 7 14 15 29 112 113
70 T 9 16 19 33 114 115
70 T 11 20 23 41 116 117
70 T 13 22 27 45 118 119
70 T 15 24 31 49 120 121
70 T 17 26 35 53 122 123
70 T 19 29 39 59 124 125
70 T 21 31 43 63 126 127
70 T 23 33 47 67 128 129
70 T 25 35 51 71 130 131
70 T 30 38 61 77 132 133
70 T 32 40 65 81 134 135
70 T 34 42 69 85 136 137
70 T 39 45 79 91 138 139
70 T 41 47 83 95 140 141
70 T 46 50 93 101 142 143
71 D 0 1
71 D 2 5
71 D 3 7
71 D 4 9
71 D 6 13
71 D 7 15
71 D 8 17
71 D 9 19
71 D 11 23
71 D 13 27
71 D 14 29
71 D 15 31
71 D 16 33
71 D 17 35
71 D 19 39
71 D 20 41
71 D 21 43
71 D 22 45
71 D 23 47
71 D 24 49
71 D 25 51
71 D 26 53
71 D 29 59
71 D 30 61
71 D 31 63
71 D 32 65
71 D 33 67
71 D 34 69
71 D 35 71
71 D 38 77
71 D 39 79
71 D 40 81
71 D 41 83
71 D 42 85
71 D 45 91
71 D 46 93
71 D 47 95
71 D 50 101
72 N 0 0 1
72 N 1 2 3
72 N 2 4 5
72 N 3 6 7
72 N 4 8 9
72 N 5 10 11
72 N 6 12 13
72 N 7 14 15
72 N 8 16 17
72 N 9 18 19
72 N 10 20 21
72 N 11 22 23
72 N 12 24 25
72 N 13 26 27
72 N 14 28 29
72 N 15 30 31
72 N 16 32 33
72 N 17 34 35
72 N 18 36 37
72 N 19 38 39
72 N 20 40 41
72 N 21 42 43
72 N 22 44 45
72 N 23 46 47
72 N 24 48 49
72 N 25 50 51
72 N 26 52 53
72 N 27 54 55
72 N 28 56 57
72 N 29 58 59
72 N 30 60 61
72 N 31 62 63
72 N 32 64 65
72 N 33 66 67
72 N 34 68 69
72 N 35 70 71
72 N 36 72 73
72 N 37 74 75
72 N 38 76 77
72 N 39 78 79
72 N 40 80 81
72 N 41 82 83
72 N 42 84 85
72 N 43 86 87
72 N 44 88 89
72 N 45 90 91
72 N 46 92 93
72 N 47 94 95
72 N 48 96 97
72 N 49 98 99
72 N 50 100 101
72 N 51 102 103
72 N 52 104 105
73 S 0
73 S 2
73 S 4
73 S 6
73 S 8
73 S 10
73 S 12
73 S 14
73 S 16
73 S 18
73 S 22
73 S 24
73 S 26
73 S 28
73 S 30
73 S 32
73 S 38
73 S 40
73 S 42
73 S 44
73 S 46
73 S 48
73 S 50
73 S 56
73 S 58
73 S 60
73 S 62
73 S 64
73 S 66
73 S 68
73 S 70
73 S 74
73 S 76
73 S 78
73 S 80
73 S 82
73 S 84
73 S 86
73 S 88
73 S 90
73 S 92
73 S 94
73 S 96
73 S 98
73 S 100
73 S 102
73 S 104

961 964 661 561 832 924 918 1015 650 744 550 668 467 568 762 956 866 962 958 834 755
0 53
0 52
0 51
0 50
0 49
0 48
0 47
0 46
0 45
0 44
0 43
0 42
0 41
0 40
0 39
0 38
0 37
0 36
0 35
0 34
0 33
0 32
0 31
0 30
0 29
0 28
0 27
0 26
0 25
0 24
0 23
0 22
0 21
0 20
0 19
0 18
0 17
0 16
0 15
0 14
0 13
0 12
0 11
0 10
0 9
0 8
0 7
0 6
0 5
0 4
0 3
0 2
0 1
2836 2889
2836 2888
2836 2887
2836 2886
2836 2885
2836 2884
2836 2883
2836 2882
2836 2881
2836 2880
2837 2879
2837 2878
2837 2877
2837 2876
2837 2875
2837 2874
2839 2873
2839 2872
2839 2871
2839 2870
2839 2869
2839 2868
2839 2867
2841 2866
2841 2865
2841 2864
2841 2863
2841 2862
2841 2861
2841 2860
2841 2859
2842 2858
2842 2857
2842 2856
2842 2855
2842 2854
2842 2853
2842 2852
2842 2851
2842 2850
2842 2849
2842 2848
2842 2847
2842 2846
2842 2845
2842 2844
2842 2843
2837 2811
2787 2940
2836 2817
2937 2938
2705 2754
2935 2936
2713 2760
2933 2934
2654 2933
2828 2697
2621 2648
2929 2930
2525 2576
2927 2928
2531 2580
2925 2926
2377 2925
2308 2341
2220 2269
2921 2922
2229 2276
2919 2920
2181 2919
2458 2482
2376 2425
2915 2916
2384 2431
2913 2914
2327 2913
2609 2640
2806 2697
2647 2910
2908 2909
2524 2571
2906 2907
2533 2578
2904 2905
2483 2904
2392 2903
2342 2902
2900 2901
2899 2900
2299 2327
2793 2670
2596 2623
2895 2896
2790 2675
2628 2894
2892 2893
2511 2557
2890 2891
2518 2562
2888 2889
2372 2888
2379 2887
2332 2886
2884 2885
2211 2259
2882 2883
2218 2264
2880 2881
2059 2880
2172 2879
2012 2878
2141 2170
2065 2110
2874 2875
2065 2109
2872 2873
2019 2872
1900 2871
1852 2870
2868 2869
2142 2177
2081 2121
2865 2866
2081 2120
2863 2864
2863 2034
2862 1919
2861 1869
1989 2031
1916 1964
2857 2858
1916 1963
2855 2856
1867 2855
2853 2854
1831 1867
1767 1809
2850 2851
1767 1808
2848 2849
1717 2848
1600 2847
1452 2846
1399 2845
2843 2844
2117 2150
2059 2097
2840 2841
2059 2096
2838 2839
2014 2838
1668 1711
1594 1642
2834 2835
1594 1641
2832 2833
1447 2832
1395 2831
1965 2005
1895 1941
2827 2828
1895 1940
2825 2826
1752 2825
1813 1848
1752 1792
2821 2822
1752 1791
2819 2820
1704 2819
2817 2818
2816 2817
2815 2816
1662 1704
1592 1638
2812 2813
1592 1637
2810 2811
1546 2810
1509 1545
1544 2808
1447 1488
2805 2806
1449 1488
2803 2804
1396 2803
2801 2802
2217 2248
2139 2183
2798 2799
2145 2188
2796 2797
2102 2796
2205 2229
2122 2166
2792 2793
2129 2171
2790 2791
2089 2790
2347 2371
2273 2317
2786 2787
2280 2322
2784 2785
2228 2784
2738 2548
2479 2503
2780 2781
2741 2626
2649 2779
2746 2655
2776 2777
2552 2596
2774 2775
2559 2601
2772 2773
2507 2772
2770 2771
2396 2440
2768 2769
2402 2444
2766 2767
2265 2766
2480 2508
2739 2648
2619 2763
2742 2650
2760 2761
2557 2597
2758 2759
2562 2599
2756 2757
2513 2756
2754 2755
2408 2448
2752 2753
2414 2453
2750 2751
2370 2750
2748 2749
2747 2748
2746 2747
2211 2246
2146 2186
2743 2744
2149 2188
2741 2742
2021 2741
2339 2368
2277 2317
2737 2738
2282 2319
2735 2736
2234 2735
2466 2499
2718 2543
2501 2732
2730 2731
2404 2442
2728 2729
2407 2444
2726 2727
2365 2726
2284 2725
2242 2724
2722 2723
2721 2722
2720 2721
2719 2720
2064 2087
1998 2036
2716 2717
1998 2035
2714 2715
1957 2714
2196 2226
2132 2170
2710 2711
2136 2173
2708 2709
2017 2708
2185 2208
2118 2155
2704 2705
2124 2159
2702 2703
2085 2702
2302 2321
2658 2571
2552 2699
2661 2575
2696 2697
2484 2523
2694 2695
2489 2527
2692 2693
2353 2692
2426 2449
2689 2690
2659 2550
2572 2688
2662 2576
2685 2686
2492 2528
2683 2684
2497 2531
2681 2682
2453 2681
2679 2680
2358 2395
2677 2678
2364 2399
2675 2676
2325 2675
2673 2674
2234 2273
2671 2672
2239 2277
2669 2670
2110 2669
1989 2668
2301 2324
2243 2279
2664 2665
2248 2282
2662 2663
2205 2662
2413 2440
2640 2480
2443 2659
2657 2658
2355 2389
2655 2656
2359 2392
2653 2654
2322 2653
2251 2652
2214 2651
2649 2650
2648 2649
2647 2648
2646 2647
2063 2089
2010 2043
2643 2644
2010 2042
2641 2642
1971 2641
2639 2640
2638 2639
2176 2203
2119 2153
2635 2636
2122 2155
2633 2634
2087 2633
2058 2083
2009 2040
2629 2630
2009 2039
2627 2628
1972 2627
2625 2626
2610 2524
2498 2624
2610 2524
2621 2622
2451 2482
2619 2620
2453 2482
2617 2618
2415 2617
2385 2411
2614 2615
2331 2363
2612 2613
2334 2365
2610 2611
2299 2610
2382 2410
2596 2444
2410 2607
2605 2606
2335 2365
2603 2604
2336 2365
2601 2602
2303 2601
2234 2600
2198 2599
2597 2598
2274 2299
2228 2258
2594 2595
2230 2258
2592 2593
2193 2592
2590 2591
2166 2195
2116 2148
2587 2588
2117 2148
2585 2586
2012 2585
1875 2584
1739 2583
1586 2582
1449 2581
1400 2580
2578 2579
2048 2075
2005 2033
2575 2576
2005 2032
2573 2574
1970 2573
1870 2572
1824 2571
2569 2570
1789 1823
1734 1770
2566 2567
1734 1769
2564 2565
1688 2564
1583 2563
1447 2562
1399 2561
1921 1957
1857 1899
2557 2558
1857 1898
2555 2556
1729 2555
1643 1684
1579 1621
2551 2552
1579 1620
2549 2550
1445 2549
1397 2548
2546 2547
2545 2546
1906 1940
1843 1884
2542 2543
1843 1883
2540 2541
1800 2540
1770 1800
1717 1751
2536 2537
1717 1750
2534 2535
1674 2534
2532 2533
2489 2409
2396 2531
2490 2410
2528 2529
2338 2370
2526 2527
2341 2371
2524 2525
2236 2524
2296 2311
2521 2522
2485 2392
2405 2520
2487 2409
2517 2518
2341 2370
2515 2516
2345 2373
2513 2514
2313 2513
2511 2512
2239 2269
2509 2510
2242 2271
2507 2508
2213 2507
2197 2210
2504 2505
2139 2171
2502 2503
2142 2172
2500 2501
2031 2500
1931 2499
2286 2303
2471 2376
2392 2496
2473 2395
2493 2494
2334 2360
2491 2492
2338 2362
2489 2490
2306 2489
2487 2488
2237 2264
2485 2486
2242 2267
2483 2484
2213 2483
2194 2208
2143 2172
2479 2480
2147 2175
2477 2478
2115 2477
2475 2476
2474 2475
2094 2110
2033 2065
2471 2472
2037 2068
2469 2470
2008 2469
2467 2468
2186 2203
2144 2170
2464 2465
2148 2172
2462 2463
2116 2462
2093 2111
2041 2070
2458 2459
2046 2073
2456 2457
2018 2456
2454 2455
2453 2454
1992 2008
1941 1970
2450 2451
1941 1969
2448 2449
1908 2448
1882 1907
1810 1850
2444 2445
1810 1849
2442 2443
1773 2442
2440 2441
1979 1994
1931 1958
2437 2438
1931 1957
2435 2436
1900 2435
1622 1647
1544 1587
2431 2432
1544 1586
2429 2430
1410 2429
1869 1892
1800 1838
2425 2426
1800 1837
2423 2424
1680 2423
1745 1764
1680 1716
2419 2420
1680 1715
2417 2418
1641 2417
2415 2416
2414 2415
2413 2414
2412 2413
2048 2067
2003 2029
2409 2410
2006 2031
2407 2408
1979 2407
2045 2067
2007 2031
2403 2404
2008 2031
2401 2402
1982 2401
2119 2137
2084 2107
2397 2398
2086 2107
2395 2396
2058 2395
2192 2210
2369 2274
2291 2392
2369 2292
2389 2390
2239 2262
2387 2388
2241 2262
2385 2386
2212 2385
2383 2384
2150 2174
2381 2382
2153 2176
2379 2380
2128 2379
2189 2209
2357 2234
2209 2376
2374 2375
2154 2176
2372 2373
2155 2176
2370 2371
2131 2370
2086 2369
2061 2368
2366 2367
2365 2366
2364 2365
2324 2253
2244 2363
2323 2252
2360 2361
2202 2226
2358 2359
2203 2225
2356 2357
2129 2356
2172 2182
2353 2354
2317 2246
2238 2352
2317 2247
2349 2350
2202 2222
2347 2348
2204 2223
2345 2346
2183 2345
2343 2344
2130 2152
2341 2342
2132 2153
2339 2340
2113 2339
2103 2112
2336 2337
2061 2085
2334 2335
2062 2084
2332 2333
1982 2332
1899 2331
2161 2172
2299 2230
2221 2328
2301 2232
2325 2326
2191 2209
2323 2324
2195 2211
2321 2322
2173 2321
2319 2320
2125 2145
2317 2318
2128 2146
2315 2316
2109 2315
2098 2106
2062 2082
2311 2312
2064 2083
2309 2310
2042 2309
2307 2308
2306 2307
2028 2039
1982 2006
2303 2304
1984 2007
2301 2302
1963 2301
2299 2300
2089 2098
2059 2077
2296 2297
2063 2079
2294 2295
2041 2294
2026 2038
1986 2008
2290 2291
1990 2010
2288 2289
1969 2288
2286 2287
2285 2286
2284 2285
2283 2284
1953 1968
1911 1935
2280 2281
1911 1934
2278 2279
1884 2278
1860 1883
1798 1834
2274 2275
1798 1833
2272 2273
1763 2272
1743 1763
1687 1719
2268 2269
1687 1718
2266 2267
1650 2266
2264 2265
1848 1870
1790 1824
2261 2262
1790 1823
2259 2260
1757 2259
2257 2258
2256 2257
1930 1945
1896 1917
2253 2254
1896 1916
2251 2252
1871 2251
1924 1938
1893 1912
2247 2248
1893 1911
2245 2246
1869 2245
1846 1869
1795 1827
2241 2242
1795 1826
2239 2240
1763 2239
2237 2238
2236 2237
1973 1985
1940 1959
2233 2234
1943 1960
2231 2232
1925 2231
1910 1922
1880 1898
2227 2228
1880 1897
2225 2226
1858 2225
2223 2224
1963 1977
1937 1953
2220 2221
1938 1953
2218 2219
1921 2218
2008 2018
1985 2000
2214 2215
1987 2000
2212 2213
1968 2212
2052 2063
2183 2105
2114 2209
2183 2115
2206 2207
2082 2097
2204 2205
2084 2097
2202 2203
2064 2202
2200 2201
2022 2039
2198 2199
2025 2040
2196 2197
2009 2196
2049 2061
2171 2077
2061 2193
2191 2192
2026 2040
2189 2190
2027 2040
2187 2188
2012 2187
1987 2186
1971 2185
2183 2184
2182 2183
2181 2182
1951 1958
1921 1937
2178 2179
1921 1936
2176 2177
1867 2176
1908 2175
1845 2174
1987 1992
1963 1977
2170 2171
1964 1976
2168 2169
1950 2168
2131 2038
2020 2026
2164 2165
2128 2065
2060 2163
2127 2064
2160 2161
2036 2050
2158 2159
2037 2049
2156 2157
2025 2156
2154 2155
1994 2008
2152 2153
1994 2007
2150 2151
1961 2150
2016 2021
2115 2049
2052 2147
2115 2054
2144 2145
2030 2041
2142 2143
2032 2042
2140 2141
2021 2140
2138 2139
1994 2006
2136 2137
1995 2006
2134 2135
1985 2134
2132 2133
2131 2132
2130 2131
1982 1986
1963 1974
2127 2128
1965 1975
2125 2126
1954 2125
1945 1951
1919 1933
2121 2122
1921 1934
2119 2120
1910 2119
2117 2118
2116 2117
2115 2116
2114 2115
1905 1915
1883 1897
2111 2112
1883 1896
2109 2110
1865 2109
1801 2108
1770 2107
1841 1862
1798 1826
2103 2104
1798 1825
2101 2102
1768 2101
1745 1768
1702 1730
2097 2098
1702 1729
2095 2096
1666 2095
1573 2094
1440 2093
1394 2092
2090 2091
2089 2090
1610 1630
1532 1573
2086 2087
1532 1572
2084 2085
1497 2084
1478 1496
1399 1442
2080 2081
1402 1443
2078 2079
1233 2078
2076 2077
1861 1867
1832 1849
2073 2074
1832 1848
2071 2072
1814 2071
1800 1813
1747 1775
2067 2068
1747 1774
2065 2066
1651 2065
2063 2064
1598 1618
1524 1563
2060 2061
1524 1562
2058 2059
1400 2058
1702 1715
1644 1676
2054 2055
1644 1675
2052 2053
1611 2052
1781 1793
1732 1758
2048 2049
1732 1757
2046 2047
1709 2046
1643 2045
1611 2044
2042 2043
2041 2042
2040 2041
2039 2040
1695 1707
1642 1671
2036 2037
1642 1670
2034 2035
1523 2034
1490 2033
1818 1823
1794 1808
2029 2030
1794 1807
2027 2028
1721 2027
1765 1777
1721 1744
2023 2024
1721 1743
2021 2022
1700 2021
2019 2020
2018 2019
1806 1810
1786 1798
2015 2016
1786 1797
2013 2014
1771 2013
1835 1841
1814 1826
2009 2010
1816 1826
2007 2008
1807 2007
1828 1832
1810 1820
2003 2004
1810 1819
2001 2002
1784 2001
1803 2000
1770 1999
1847 1850
1832 1841
1995 1996
1832 1840
1993 1994
1824 1993
1957 1879
1867 1871
1989 1990
1954 1895
1892 1988
1952 1894
1985 1986
1877 1886
1983 1984
1877 1885
1981 1982
1870 1981
1979 1980
1849 1859
1977 1978
1849 1858
1975 1976
1830 1975
1862 1865
1940 1883
1881 1972
1940 1883
1969 1970
1870 1877
1967 1968
1872 1877
1965 1966
1864 1965
1963 1964
1848 1856
1961 1962
1849 1855
1959 1960
1843 1959
1957 1958
1956 1957
1955 1956
1823 1827
1812 1818
1952 1953
1813 1818
1950 1951
1806 1950
1835 1837
1824 1831
1946 1947
1826 1831
1944 1945
1819 1944
1844 1846
1914 1851
1846 1941
1939 1940
1836 1840
1937 1938
1837 1840
1935 1936
1832 1935
1826 1934
1821 1933
1931 1932
1930 1931
1929 1930
1928 1929
1590 1607
1757 1767
1716 1737
1924 1925
1716 1736
1922 1923
1636 1922
1636 1921
1606 1920
1918 1919
1520 1556
1916 1917
1520 1555
1914 1915
1397 1914
1470 1487
1396 1436
1910 1911
1396 1435
1908 1909
1231 1908
1906 1907
1593 1622
1544 1576
1903 1904
1544 1575
1901 1902
1510 1901
1480 1509
1429 1461
1897 1898
1431 1462
1895 1896
1390 1895
1893 1894
1566 1581
1504 1536
1890 1891
1504 1535
1888 1889
1477 1888
1460 1475
1394 1430
1884 1885
1395 1430
1882 1883
1356 1882
1880 1881
1330 1354
1231 1282
1877 1878
1232 1282
1875 1876
1084 1875
1637 1648
1588 1615
1871 1872
1588 1614
1869 1870
1561 1869
1696 1705
1659 1678
1865 1866
1659 1677
1863 1864
1642 1863
1587 1862
1562 1861
1547 1561
1489 1519
1857 1858
1489 1518
1855 1856
1388 1855
1853 1854
1852 1853
1542 1555
1488 1516
1849 1850
1488 1515
1847 1848
1465 1847
1447 1461
1386 1419
1843 1844
1389 1421
1841 1842
1351 1841
1839 1840
1325 1348
1230 1279
1836 1837
1232 1280
1834 1835
1194 1834
1661 1670
1628 1645
1830 1831
1628 1644
1828 1829
1613 1828
1602 1612
1558 1582
1824 1825
1558 1581
1822 1823
1535 1822
1820 1821
1700 1702
1690 1696
1817 1818
1690 1695
1815 1816
1667 1815
1686 1814
1656 1813
1681 1684
1666 1675
1809 1810
1666 1674
1807 1808
1656 1807
1805 1806
1603 1615
1572 1591
1802 1803
1572 1590
1800 1801
1551 1800
1532 1551
1492 1517
1796 1797
1492 1516
1794 1795
1468 1794
1792 1793
1591 1603
1564 1581
1789 1790
1564 1580
1787 1788
1545 1787
1491 1786
1402 1785
1369 1784
1630 1638
1606 1621
1780 1781
1606 1620
1778 1779
1593 1778
1646 1648
1638 1643
1774 1775
1638 1642
1772 1773
1632 1772
1605 1771
1593 1770
1768 1769
1767 1768
1766 1767
1515 1526
1470 1493
1763 1764
1470 1492
1761 1762
1450 1761
1433 1446
1377 1407
1757 1758
1380 1409
1755 1756
1345 1755
1753 1754
1566 1575
1539 1555
1750 1751
1539 1554
1748 1749
1522 1748
1472 1747
1389 1746
1360 1745
1020 1050
1325 1350
1239 1285
1740 1741
1247 1291
1738 1739
1098 1738
1106 1737
1056 1736
1734 1735
928 978
1732 1733
936 984
1730 1731
775 1730
888 1729
728 1728
1726 1727
1485 1498
1448 1468
1723 1724
1448 1467
1721 1722
1429 1721
1410 1422
1359 1386
1717 1718
1366 1391
1715 1716
1332 1715
1713 1714
1473 1486
1440 1458
1710 1711
1440 1457
1708 1709
1423 1708
1405 1416
1358 1383
1704 1705
1365 1388
1702 1703
1333 1702
1700 1701
1403 1415
1363 1385
1697 1698
1370 1390
1695 1696
1338 1695
1310 1332
1227 1271
1691 1692
1234 1276
1689 1690
1191 1689
1687 1688
1020 1055
940 986
1684 1685
947 992
1682 1683
900 1682
1166 1191
1089 1136
1678 1679
1097 1142
1676 1677
1041 1676
1298 1324
1227 1267
1672 1673
1234 1273
1670 1671
1192 1670
1103 1669
1055 1668
1666 1667
1665 1666
1001 1024
911 958
1662 1663
914 960
1660 1661
761 1660
872 1659
716 1658
1269 1288
1190 1231
1654 1655
1192 1232
1652 1653
1059 1652
1141 1161
1062 1108
1648 1649
1068 1111
1646 1647
1019 1646
1644 1645
1643 1644
996 1019
911 956
1640 1641
917 960
1638 1639
764 1638
875 1637
719 1636
1250 1268
1175 1214
1632 1633
1180 1217
1630 1631
1052 1630
1129 1149
1057 1099
1626 1627
1063 1104
1624 1625
1016 1624
1622 1623
1621 1622
1243 1263
1178 1213
1618 1619
1185 1218
1616 1617
1149 1616
1069 1615
1028 1614
995 1021
921 962
1610 1611
928 967
1608 1609
888 1608
1606 1607
853 880
777 822
1603 1604
777 821
1601 1602
733 1601
616 1600
568 1599
977 1000
903 943
1595 1596
909 947
1593 1594
871 1593
842 865
765 809
1589 1590
765 808
1587 1588
722 1587
1585 1586
1200 1216
1133 1168
1582 1583
1137 1170
1580 1581
1106 1580
1087 1103
1016 1056
1576 1577
1018 1057
1574 1575
979 1574
1572 1573
1271 1285
1239 1258
1569 1570
1243 1260
1567 1568
1216 1567
1198 1220
1147 1177
1563 1564
1151 1180
1561 1562
1119 1561
1045 1560
1007 1559
1557 1558
1185 1202
1131 1160
1554 1555
1137 1164
1552 1553
1106 1552
1083 1100
1020 1056
1548 1549
1025 1060
1546 1547
985 1546
1544 1545
1083 1104
1030 1063
1541 1542
1035 1066
1539 1540
995 1539
967 989
900 937
1535 1536
906 941
1533 1534
869 1533
1531 1532
957 975
888 925
1528 1529
892 927
1526 1527
858 1526
834 854
757 800
1522 1523
757 799
1520 1521
715 1520
1518 1519
954 979
900 932
1515 1516
904 935
1513 1514
870 1513
840 866
782 819
1509 1510
782 818
1507 1508
742 1507
630 1506
581 1505
1503 1504
826 847
763 800
1500 1501
763 799
1498 1499
725 1498
696 725
612 662
1494 1495
612 661
1492 1493
566 1492
1490 1491
538 566
462 507
1487 1488
462 506
1485 1486
415 1485
295 1484
147 1483
95 1482
372 403
283 334
1478 1479
283 333
1476 1477
137 1476
57 87
1381 15
1472 1473
1388 22
1470 1471
1469 1470
515 539
437 482
1466 1467
437 481
1464 1465
392 1464
659 685
575 623
1460 1461
575 622
1458 1459
533 1458
436 1457
392 1456
1454 1455
1453 1454
1452 1453
774 792
711 747
1449 1450
711 746
1447 1448
675 1447
651 675
570 616
1443 1444
570 615
1441 1442
530 1441
1439 1440
966 979
907 940
1436 1437
908 940
1434 1435
798 1434
693 1433
961 974
907 938
1429 1430
910 939
1427 1428
879 1427
865 881
806 838
1423 1424
810 840
1421 1422
781 1421
1419 1420
1109 1119
1077 1095
1416 1417
1082 1098
1414 1415
1057 1414
1039 1053
986 1014
1410 1411
990 1016
1408 1409
963 1408
1406 1407
1038 1054
994 1018
1403 1404
998 1021
1401 1402
972 1401
953 967
906 934
1397 1398
911 937
1395 1396
878 1395
1393 1394
1392 1393
1391 1392
868 891
823 851
1388 1389
825 852
1386 1387
795 1386
944 961
907 931
1382 1383
910 932
1380 1381
881 1380
1015 1032
979 1001
1376 1377
981 1002
1374 1375
957 1374
911 1373
886 1372
1370 1371
1369 1370
859 876
813 839
1366 1367
817 842
1364 1365
790 1364
765 785
712 744
1360 1361
712 743
1358 1359
679 1358
1356 1357
514 541
449 489
1353 1354
449 488
1351 1352
406 1351
294 1350
149 1349
98 1348
642 669
571 615
1344 1345
571 614
1342 1343
531 1342
743 762
694 724
1338 1339
694 723
1336 1337
663 1336
570 1335
531 1334
1332 1333
1331 1332
363 395
282 330
1328 1329
282 329
1326 1327
242 1326
210 234
131 177
1322 1323
138 183
1320 1321
83 1320
58 89
1227 21
1316 1317
1234 28
1314 1315
1313 1314
1312 1313
340 365
256 302
1309 1310
256 301
1307 1308
119 1307
49 74
1201 8
1303 1304
1206 13
1301 1302
1300 1301
468 487
394 436
1297 1298
394 435
1295 1296
354 1295
590 611
515 556
1291 1292
515 555
1289 1290
481 1289
393 1288
354 1287
1285 1286
1284 1285
582 602
510 549
1281 1282
510 548
1279 1280
478 1279
762 774
711 738
1275 1276
713 739
1273 1274
692 1273
678 691
624 655
1269 1270
624 654
1267 1268
508 1267
749 760
701 727
1263 1264
702 726
1261 1262
619 1261
683 1260
591 1259
327 347
571 588
500 537
1254 1255
500 536
1252 1253
382 1252
382 1251
346 1250
1248 1249
242 287
1246 1247
242 286
1244 1245
106 1244
42 63
1126 0
1240 1241
1127 1
1238 1239
1237 1238
183 201
101 147
1234 1235
102 147
1232 1233
1117 1232
40 60
1116 0
1228 1229
1117 2
1226 1227
1225 1226
1224 1225
640 651
589 618
1221 1222
589 617
1219 1220
562 1219
545 561
478 513
1215 1216
478 512
1213 1214
362 1213
434 450
362 402
1209 1210
362 401
1207 1208
328 1207
308 327
227 270
1203 1204
227 269
1201 1202
193 1201
1199 1200
1198 1199
526 541
463 496
1195 1196
463 495
1193 1194
437 1193
354 1192
322 1191
303 321
226 267
1187 1188
226 266
1185 1186
99 1185
38 58
1068 0
1181 1182
1069 2
1179 1180
1178 1179
1177 1178
1176 1177
1175 1176
409 424
342 379
1172 1173
342 378
1170 1171
221 1170
189 1169
170 187
93 136
1165 1166
94 136
1163 1164
1051 1163
36 55
1049 0
1159 1160
1051 2
1157 1158
1156 1157
1155 1156
282 299
210 248
1152 1153
210 247
1150 1151
180 1150
162 178
89 130
1146 1147
90 130
1144 1145
51 1144
34 52
1031 0
1140 1141
1033 2
1138 1139
1137 1138
1136 1137
886 900
859 875
1133 1134
859 874
1131 1132
844 1131
1020 1057
1129 1019
1056 1019
1126 1127
1013 1017
1124 1125
1014 1016
1122 1123
1122 1004
1009 1010
1119 1120
1048 1011
1009 1118
1116 1117
1005 1007
1114 1115
1005 1006
1112 1113
1001 1002
1110 1111
1110 1001
1109 998
995 998
1106 1107
996 997
1104 1105
1104 986
991 992
1101 1102
1101 991
987 989
1098 1099
987 988
1096 1097
1096 977
1095 980
965 971
942 954
1091 1092
942 953
1089 1090
900 1089
1087 1088
925 932
900 914
1084 1085
900 913
1082 1083
887 1082
878 887
852 866
1078 1079
852 865
1076 1077
839 1076
1074 1075
1073 1074
872 880
849 861
1070 1071
849 860
1068 1069
837 1068
827 834
796 813
1064 1065
799 814
1062 1063
728 1062
1060 1061
701 711
660 684
1057 1058
663 685
1055 1056
586 1055
511 1054
763 774
723 744
1050 1051
727 746
1048 1049
706 1048
1046 1047
847 857
830 840
1043 1044
830 839
1041 1042
790 1041
774 1040
912 918
896 906
1036 1037
896 905
1034 1035
862 1034
878 886
862 872
1030 1031
862 871
1028 1029
850 1028
1026 1027
1025 1026
808 815
816 1024
786 798
1021 1022
788 799
1019 1020
771 1019
1017 1018
801 806
806 1016
780 791
1013 1014
783 792
1011 1012
721 1011
758 769
724 742
1007 1008
726 743
1005 1006
708 1005
668 1004
646 1003
694 703
659 679
999 1000
662 680
997 998
587 997
513 996
628 640
590 610
992 993
593 612
990 991
522 990
988 989
987 988
986 987
799 806
784 792
983 984
784 791
981 982
757 981
705 980
652 979
588 978
517 977
859 860
855 857
973 974
855 856
971 972
852 971
893 857
856 969
855 968
854 967
853 966
847 851
963 964
833 841
961 962
833 840
959 960
805 959
957 958
842 845
832 838
954 955
832 837
952 953
826 952
820 826
807 815
948 949
807 814
946 947
798 946
944 945
814 819
804 810
941 942
804 809
939 940
796 939
790 796
779 785
935 936
779 784
933 934
772 933
931 932
930 931
929 930
928 929
624 639
594 612
925 926
595 612
923 924
530 923
778 783
771 775
919 920
771 774
917 918
767 917
762 766
765 915
748 756
912 913
749 756
910 911
738 910
728 739
701 717
906 907
702 717
904 905
687 904
652 903
634 902
900 901
899 900
616 627
587 603
896 897
589 604
894 895
573 894
665 676
639 655
890 891
641 655
888 889
623 888
886 887
608 615
580 594
883 884
582 595
881 882
566 881
695 702
667 681
877 878
668 681
875 876
623 875
649 656
624 638
871 872
626 639
869 870
611 869
867 868
866 867
711 714
699 705
863 864
700 705
861 862
690 861
684 691
661 673
857 858
663 674
855 856
652 855
853 854
679 686
661 671
850 851
662 671
848 849
653 848
628 847
616 846
642 649
623 634
842 843
624 634
840 841
612 840
605 613
584 596
836 837
585 596
834 835
525 834
832 833
831 832
598 604
579 589
828 829
580 589
826 827
567 826
553 564
513 534
822 823
513 533
820 821
490 820
818 819
272 293
210 246
815 816
210 245
813 814
99 813
705 812
157 174
179 810
92 129
807 808
98 134
805 806
691 805
38 61
695 9
801 802
700 15
799 800
798 799
797 798
459 475
405 436
794 795
405 435
792 793
306 792
524 534
489 508
788 789
489 507
786 787
469 786
784 785
454 469
404 433
781 782
404 432
779 780
379 779
361 378
306 338
775 776
306 337
773 774
276 773
771 772
770 771
769 770
505 514
474 491
766 767
474 490
764 765
456 764
253 270
192 226
760 761
192 225
758 759
165 758
146 160
82 118
754 755
87 121
752 753
635 752
33 52
636 3
748 749
640 8
746 747
745 746
744 745
422 435
373 400
741 742
373 399
739 740
281 739
335 349
281 311
735 736
281 310
733 734
254 733
731 732
730 731
143 160
164 729
88 121
726 727
94 125
724 725
54 724
36 60
620 13
720 721
624 18
718 719
717 718
231 251
179 211
714 715
179 210
712 713
88 712
56 711
709 710
449 458
422 437
706 707
422 436
704 705
407 704
393 406
351 376
700 701
351 375
698 699
268 698
696 697
388 400
350 373
693 694
350 372
691 692
330 691
313 329
268 295
687 688
268 294
685 686
244 685
683 684
306 320
263 288
680 681
263 287
678 679
240 678
222 239
171 201
674 675
171 200
672 673
148 672
670 671
361 372
326 347
667 668
326 346
665 666
307 665
129 143
77 107
661 662
81 110
659 660
46 659
31 50
547 8
655 656
550 12
653 654
652 653
204 218
155 183
649 650
155 182
647 648
133 647
645 646
196 207
148 174
642 643
148 173
640 641
67 640
24 38
521 0
636 637
522 2
634 635
633 634
632 633
325 334
292 311
629 630
292 310
627 628
274 627
263 274
222 245
623 624
222 244
621 622
201 621
619 620
311 318
280 297
616 617
280 296
614 615
216 614
350 356
325 338
610 611
325 337
608 609
312 608
194 210
158 181
604 605
158 180
602 603
80 602
52 601
117 133
135 599
74 101
596 597
78 103
594 595
47 594
30 51
487 14
590 591
489 17
588 589
587 588
586 587
289 297
265 280
583 584
265 279
581 582
208 581
240 252
208 228
577 578
208 227
575 576
191 575
573 574
572 573
313 320
294 305
569 570
294 304
567 568
284 567
233 243
203 221
563 564
203 220
561 562
188 561
174 187
139 161
557 558
139 160
555 556
123 555
553 554
397 399
390 394
550 551
390 393
548 549
384 548
379 384
365 373
544 545
365 372
542 543
358 542
540 541
349 353
332 341
537 538
332 340
535 536
303 535
274 534
318 322
302 310
530 531
302 309
528 529
295 528
526 527
358 362
347 353
523 524
347 352
521 522
341 521
336 340
323 330
517 518
323 329
515 516
316 515
513 514
355 356
350 353
510 511
351 352
508 509
348 508
345 347
337 341
504 505
337 340
502 503
333 502
500 501
499 500
313 316
301 307
496 497
301 306
494 495
296 494
324 326
315 320
490 491
315 319
488 489
310 488
308 310
300 304
484 485
300 303
482 483
297 482
480 481
303 305
299 301
477 478
299 300
475 476
282 475
249 474
202 473
147 472
79 471
54 470
300 301
295 298
466 467
295 297
464 465
293 464
300 301
296 298
460 461
296 297
458 459
295 458
294 457
293 456
454 455
453 454
168 182
142 159
450 451
142 158
448 449
75 448
51 447
105 121
121 445
71 93
442 443
73 93
440 441
48 440
29 50
329 17
436 437
329 18
434 435
433 434
432 433
268 272
255 263
429 430
255 262
427 428
248 427
224 426
212 425
237 245
221 231
421 422
221 230
419 420
176 419
198 210
176 190
415 416
176 189
413 414
163 413
128 412
68 411
47 410
408 409
407 408
146 158
123 138
404 405
123 137
402 403
109 402
140 150
119 133
398 399
119 132
396 397
108 396
93 107
62 82
392 393
64 82
390 391
42 390
26 44
276 15
386 387
276 16
384 385
383 384
382 383
379 380
378 381
378 379
378 379
122 130
103 115
375 376
103 114
373 374
94 373
82 93
52 70
369 370
55 72
367 368
34 367
22 37
253 10
363 364
255 13
361 362
360 361
359 360
105 111
89 99
356 357
89 98
354 355
81 354
71 80
44 60
350 351
46 61
348 349
28 348
18 30
232 7
344 345
233 9
342 343
341 342
340 341
60 66
34 48
337 338
37 50
335 336
20 335
14 23
216 2
331 332
218 5
329 330
328 329
169 172
157 163
325 326
157 162
323 324
151 323
147 151
131 140
319 320
131 139
317 318
121 317
315 316
114 121
92 104
312 313
92 103
310 311
83 310
107 112
87 97
306 307
87 96
304 305
79 304
76 79
62 70
300 301
62 69
298 299
56 298
296 297
120 123
107 114
293 294
107 113
291 292
99 291
95 99
79 87
287 288
79 86
285 286
73 285
283 284
282 283
92 97
82 88
279 280
82 87
277 278
77 277
66 276
38 275
26 274
51 57
33 44
270 271
34 44
268 269
22 268
14 23
151 7
264 265
151 8
262 263
261 262
260 261
88 91
80 85
257 258
80 84
255 256
76 255
95 97
88 92
251 252
88 91
249 250
85 249
79 248
76 247
245 246
244 245
38 42
21 30
241 242
22 30
239 240
12 239
8 13
117 0
235 236
117 1
233 234
232 233
46 48
37 42
229 230
37 41
227 228
34 227
30 33
17 24
223 224
18 24
221 222
10 221
7 11
100 1
217 218
100 2
215 216
214 215
213 214
42 44
34 38
210 211
34 37
208 209
31 208
30 31
25 28
204 205
25 27
202 203
24 202
200 201
44 45
40 42
197 198
40 41
195 196
38 195
37 38
33 35
191 192
33 34
189 190
31 189
30 31
26 28
185 186
26 27
183 184
25 183
24 182
15 181
10 180
18 20
10 14
176 177
10 13
174 175
6 174
4 6
50 0
170 171
49 0
168 169
167 168
9 10
5 7
164 165
5 6
162 163
3 162
2 3
39 0
158 159
38 0
156 157
155 156
154 155
106 135
134 135
134 135
150 151
149 150
34 36
27 31
146 147
27 30
144 145
24 144
20 23
13 17
140 141
13 16
138 139
9 138
136 137
5 7
1 3
133 134
1 2
131 132
0 131
7 8
2 5
127 128
2 4
125 126
0 125
7 8
3 5
121 122
3 4
119 120
2 119
1 118
0 117
115 116
114 115
41 42
84 85
83 112
10 11
4 5
4 109
4 5
4 105
104 105
104 105
4 104
4 103
4 102
4 101
4 100
4 99
4 98
4 97
4 96
4 95
4 94
57 58
56 92
55 91
54 90
50 49
48 88
48 87
49 86
48 85
83 84
48 83
48 82
48 81
48 80
48 79
76 78
48 77
48 76
4 74
4 74
4 73
4 72
4 71
4 70
4 69
4 68
4 67
4 66
4 62
37 62
37 63
37 62
37 61
55 60
38 59
37 58
37 57
37 56
37 55
37 54
37 53
37 52
37 51
37 50
37 49
37 48
37 47
37 46
37 45
37 44
37 43
37 42
36 41
35 40
34 39
33 38
32 37
31 36
30 35
29 34
28 33
27 32
26 31
25 30
24 29
23 28
22 27
21 26
20 25
19 24
12 23
11 22
18 21
16 20
15 19
14 18
13 17
12 16
11 15
10 14
9 13
8 12
7 11
6 10
5 9
4 8
4 7
6 4
4 5
3 4
2 3
1 2
0 1

956 961 866 733 962 964 958 762 668 568 550 650 734 467 561 744 834 823 827 661
0 53
0 52
0 51
0 50
0 49
0 48
0 47
0 46
0 45
0 44
0 43
0 42
0 41
0 40
0 39
0 38
0 37
0 36
0 35
0 34
0 33
0 32
0 31
0 30
0 29
0 28
0 27
0 26
0 25
0 24
0 23
0 22
0 21
0 20
0 19
0 18
0 17
0 16
0 15
0 14
0 13
0 12
0 11
0 10
0 9
0 8
0 7
0 6
0 5
0 4
0 3
0 2
0 1
2836 2889
2836 2888
2836 2887
2836 2886
2836 2885
2836 2884
2836 2883
2836 2882
2836 2881
2836 2880
2837 2879
2837 2878
2837 2877
2837 2876
2837 2875
2837 2874
2839 2873
2839 2872
2839 2871
2839 2870
2839 2869
2839 2868
2839 2867
2841 2866
2841 2865
2841 2864
2841 2863
2841 2862
2841 2861
2841 2860
2841 2859
2842 2858
2842 2857
2842 2856
2842 2855
2842 2854
2842 2853
2842 2852
2842 2851
2842 2850
2842 2849
2842 2848
2842 2847
2842 2846
2842 2845
2842 2844
2842 2843
2837 2811
2787 2940
2836 2817
2937 2938
2705 2754
2935 2936
2713 2760
2933 2934
2654 2933
2629 2661
2829 2719
2668 2930
2928 2929
2541 2590
2926 2927
2550 2597
2924 2925
2498 2924
2403 2923
2350 2922
2300 2327
2204 2255
2918 2919
2210 2259
2916 2917
2051 2916
2164 2915
2004 2914
2808 2678
2605 2631
2910 2911
2513 2562
2908 2909
2519 2566
2906 2907
2367 2906
2454 2478
2373 2421
2902 2903
2381 2427
2900 2901
2324 2900
2898 2899
2897 2898
2300 2331
2215 2262
2894 2895
2224 2269
2892 2893
2178 2892
2291 2318
2784 2661
2587 2614
2887 2888
2781 2666
2619 2886
2884 2885
2502 2548
2882 2883
2509 2553
2880 2881
2363 2880
2370 2879
2323 2878
2876 2877
2206 2252
2874 2875
2213 2257
2872 2873
2057 2872
2169 2871
2011 2870
2851 2757
2726 2868
2854 2759
2865 2866
2661 2703
2863 2864
2666 2705
2861 2862
2861 2614
2577 2607
2858 2859
2502 2544
2856 2857
2508 2549
2854 2855
2854 2462
2814 2631
2565 2588
2850 2851
2817 2705
2727 2849
2822 2733
2846 2847
2635 2677
2844 2845
2642 2682
2842 2843
2592 2842
2840 2841
2486 2528
2838 2839
2492 2532
2836 2837
2350 2836
2834 2835
2430 2454
2356 2400
2831 2832
2363 2405
2829 2830
2311 2829
2827 2828
2281 2305
2198 2242
2824 2825
2204 2246
2822 2823
2162 2822
2820 2821
2288 2323
2223 2263
2817 2818
2226 2265
2815 2816
2086 2815
2416 2445
2354 2394
2811 2812
2359 2396
2809 2810
2311 2809
2543 2576
2795 2620
2578 2806
2804 2805
2481 2519
2802 2803
2484 2521
2800 2801
2442 2800
2361 2799
2319 2798
2796 2797
2795 2796
2794 2795
2277 2304
2209 2247
2791 2792
2215 2252
2789 2790
2174 2789
2143 2173
2075 2117
2785 2786
2075 2116
2783 2784
2028 2783
2781 2782
2744 2657
2638 2780
2747 2661
2777 2778
2570 2609
2775 2776
2575 2613
2773 2774
2439 2773
2512 2535
2770 2771
2745 2636
2658 2769
2748 2662
2766 2767
2578 2614
2764 2765
2583 2617
2762 2763
2539 2762
2760 2761
2444 2481
2758 2759
2450 2485
2756 2757
2411 2756
2386 2405
2753 2754
2318 2357
2751 2752
2323 2361
2749 2750
2187 2749
2048 2748
2385 2408
2327 2363
2744 2745
2332 2366
2742 2743
2288 2742
2497 2524
2724 2564
2527 2739
2737 2738
2439 2473
2735 2736
2443 2476
2733 2734
2406 2733
2335 2732
2298 2731
2729 2730
2728 2729
2259 2282
2191 2228
2725 2726
2197 2232
2723 2724
2160 2723
2721 2722
2259 2286
2201 2235
2718 2719
2205 2238
2716 2717
2077 2716
2714 2715
2128 2152
2055 2096
2711 2712
2055 2095
2709 2710
2012 2709
1982 2012
1894 1946
2705 2706
1894 1945
2703 2704
1846 2703
2701 2702
2700 2701
2113 2134
2040 2080
2697 2698
2040 2079
2695 2696
1999 2695
1972 1998
1883 1933
2691 2692
1883 1932
2689 2690
1731 2689
2687 2688
1672 1716
1598 1647
2684 2685
1598 1646
2682 2683
1550 2682
1513 1549
1548 2680
1450 1492
2677 2678
1453 1492
2675 2676
1397 2675
2673 2674
1815 1852
1751 1793
2670 2671
1751 1792
2668 2669
1702 2668
1589 2667
1450 2666
1398 2665
1956 1993
1888 1933
2661 2662
1888 1932
2659 2660
1842 2659
2081 2110
2027 2062
2655 2656
2027 2061
2653 2654
1987 2653
1887 2652
1842 2651
2649 2650
2648 2649
2073 2100
2022 2055
2645 2646
2022 2054
2643 2644
1984 2643
1655 1697
1585 1631
2639 2640
1585 1630
2637 2638
1446 2637
1395 2636
1940 1975
1876 1918
2632 2633
1876 1917
2630 2631
1736 2630
1797 1832
1736 1776
2626 2627
1736 1775
2624 2625
1690 2624
2622 2623
2621 2622
2620 2621
2619 2620
2618 2619
1649 1690
1583 1627
2615 2616
1583 1626
2613 2614
1447 2613
1397 2612
1784 1818
1728 1765
2608 2609
1728 1764
2606 2607
1683 2606
1581 2605
1446 2604
1398 2603
1910 1944
1850 1890
2599 2600
1850 1889
2597 2598
1723 2597
2021 2049
1974 2005
2593 2594
1974 2004
2591 2592
1938 2591
1849 2590
1808 2589
2587 2588
2586 2587
2585 2586
2117 2138
2057 2090
2582 2583
2062 2093
2580 2581
2031 2580
2009 2030
1960 1990
2576 2577
1960 1989
2574 2575
1926 2574
2572 2573
2555 2443
2468 2571
2555 2469
2568 2569
2396 2427
2566 2567
2398 2427
2564 2565
2360 2564
2330 2356
2561 2562
2276 2308
2559 2560
2279 2310
2557 2558
2244 2557
2327 2355
2541 2389
2355 2554
2552 2553
2280 2310
2550 2551
2281 2310
2548 2549
2248 2548
2179 2547
2143 2546
2544 2545
2219 2244
2173 2203
2541 2542
2175 2203
2539 2540
2138 2539
2537 2538
2112 2140
2065 2095
2534 2535
2066 2095
2532 2533
1968 2532
1848 2531
1723 2530
1579 2529
1445 2528
1398 2527
2525 2526
2294 2313
2499 2396
2416 2523
2501 2419
2520 2521
2348 2378
2518 2519
2352 2380
2516 2517
2316 2516
2514 2515
2242 2271
2512 2513
2247 2274
2510 2511
2215 2510
2199 2219
2151 2181
2506 2507
2155 2183
2504 2505
2118 2504
2502 2503
2501 2502
2091 2106
2034 2064
2498 2499
2037 2066
2496 2497
2008 2496
2182 2197
2132 2161
2492 2493
2136 2164
2490 2491
2103 2490
2173 2184
2444 2366
2354 2487
2445 2367
2484 2485
2300 2330
2482 2483
2303 2331
2480 2481
2205 2480
2261 2275
2477 2478
2440 2363
2350 2476
2442 2366
2473 2474
2303 2330
2471 2472
2307 2333
2469 2470
2277 2469
2467 2468
2208 2236
2465 2466
2211 2238
2463 2464
2185 2463
2461 2462
2123 2151
2459 2460
2126 2152
2457 2458
2029 2457
1932 2456
2454 2455
2453 2454
2452 2453
2451 2452
2091 2112
2047 2073
2448 2449
2050 2075
2446 2447
2023 2446
1999 2019
1958 1984
2442 2443
1958 1983
2440 2441
1927 2440
2438 2439
1896 1926
1839 1876
2435 2436
1839 1875
2433 2434
1799 2433
1769 1799
1716 1750
2429 2430
1716 1749
2427 2428
1674 2427
2425 2426
2063 2081
2021 2045
2422 2423
2024 2047
2420 2421
1999 2420
1978 1996
1938 1963
2416 2417
1938 1962
2414 2415
1909 2414
2412 2413
2209 2224
2381 2306
2292 2410
2383 2308
2407 2408
2251 2276
2405 2406
2255 2278
2403 2404
2225 2403
2401 2402
2162 2188
2399 2400
2165 2189
2397 2398
2140 2397
2130 2143
2089 2114
2393 2394
2093 2116
2391 2392
2064 2391
2389 2390
2053 2073
2018 2040
2386 2387
2019 2040
2384 2385
1995 2384
2120 2136
2088 2109
2380 2381
2090 2109
2378 2379
2064 2378
2186 2202
2352 2261
2276 2375
2352 2277
2372 2373
2229 2250
2370 2371
2231 2250
2368 2369
2204 2368
2366 2367
2147 2169
2364 2365
2150 2171
2362 2363
2127 2362
2183 2201
2340 2224
2201 2359
2357 2358
2151 2171
2355 2356
2152 2171
2353 2354
2130 2353
2090 2352
2067 2351
2349 2350
2348 2349
2347 2348
1881 1908
1824 1860
2344 2345
1824 1859
2342 2343
1787 2342
2035 2048
1996 2018
2338 2339
1999 2019
2336 2337
1978 2336
1962 1977
1921 1945
2332 2333
1921 1944
2330 2331
1894 2330
2328 2329
2020 2029
1982 2002
2325 2326
1984 2003
2323 2324
1965 2323
2079 2088
2044 2064
2319 2320
2046 2065
2317 2318
2025 2317
2072 2079
2272 2203
2195 2314
2271 2202
2311 2312
2157 2179
2309 2310
2158 2178
2307 2308
2091 2307
2130 2139
2304 2305
2265 2189
2195 2303
2265 2197
2300 2301
2157 2175
2298 2299
2159 2176
2296 2297
2140 2296
2294 2295
2092 2112
2292 2293
2094 2113
2290 2291
2078 2290
2288 2289
2038 2058
2286 2287
2039 2057
2284 2285
1979 2284
1906 2283
2281 2282
2280 2281
1636 1674
1574 1615
2277 2278
1574 1614
2275 2276
1531 2275
1497 1530
1439 1476
2271 2272
1442 1477
2269 2270
1392 2269
2267 2268
1750 1779
1701 1733
2264 2265
1701 1732
2262 2263
1661 2262
1566 2261
1439 2260
1393 2259
1854 1880
1804 1837
2255 2256
1804 1836
2253 2254
1769 2253
1929 1944
1898 1918
2249 2250
1898 1917
2247 2248
1874 2247
1803 2246
1769 2245
2243 2244
2242 2243
1841 1862
1788 1820
2239 2240
1788 1819
2237 2238
1756 2237
1734 1755
1679 1711
2233 2234
1679 1710
2231 2232
1642 2231
2229 2230
1962 1973
1932 1949
2226 2227
1935 1950
2224 2225
1920 2224
1904 1916
1871 1891
2220 2221
1871 1890
2218 2219
1849 2218
2216 2217
1952 1965
1929 1943
2213 2214
1930 1943
2211 2212
1915 2211
1996 2006
1973 1988
2207 2208
1975 1988
2205 2206
1956 2205
2040 2051
2171 2103
2093 2202
2171 2103
2199 2200
2070 2085
2197 2198
2072 2085
2195 2196
2052 2195
2193 2194
2010 2027
2191 2192
2013 2028
2189 2190
1997 2189
2037 2049
2159 2065
2049 2186
2184 2185
2014 2028
2182 2183
2015 2028
2180 2181
2000 2180
1975 2179
1959 2178
2176 2177
2175 2176
2174 2175
1986 1992
1964 1977
2171 2172
1966 1978
2169 2170
1952 2169
1943 1950
1918 1932
2165 2166
1919 1932
2163 2164
1908 2163
2161 2162
1936 1941
1914 1926
2158 2159
1914 1925
2156 2157
1857 2156
1902 2155
1835 2154
1963 1967
1943 1955
2150 2151
1944 1954
2148 2149
1933 2148
2105 2012
1994 2000
2144 2145
2102 2039
2034 2143
2101 2038
2140 2141
2010 2024
2138 2139
2011 2023
2136 2137
1999 2136
2134 2135
1968 1982
2132 2133
1968 1981
2130 2131
1941 2130
1990 1995
2089 2027
2023 2127
2089 2028
2124 2125
2004 2015
2122 2123
2006 2016
2120 2121
1995 2120
2118 2119
1968 1980
2116 2117
1969 1980
2114 2115
1960 2114
2112 2113
2111 2112
2110 2111
2109 2110
2108 2109
2107 2108
1895 1904
1863 1882
2104 2105
1863 1881
2102 2103
1843 2102
1825 1842
1772 1802
2098 2099
1772 1801
2096 2097
1743 2096
2094 2095
1725 1742
1668 1700
2091 2092
1668 1699
2089 2090
1632 2089
1608 1632
1536 1576
2085 2086
1536 1575
2083 2084
1500 2083
2081 2082
1866 1873
1834 1852
2078 2079
1834 1851
2076 2077
1816 2076
1802 1815
1748 1777
2072 2073
1748 1776
2070 2071
1651 2070
2068 2069
1598 1617
1524 1563
2065 2066
1524 1562
2063 2064
1492 2063
1593 1612
1523 1560
2059 2060
1523 1559
2057 2058
1401 2057
1695 1708
1637 1669
2053 2054
1637 1668
2051 2052
1605 2051
1776 1788
1726 1753
2047 2048
1726 1752
2045 2046
1702 2045
1636 2044
1605 2043
2041 2042
2040 2041
2040 2039
2038 2039
1587 1603
1766 1777
1719 1744
2034 2035
1719 1743
2032 2033
1631 2032
1631 2031
1602 2030
2028 2029
1520 1555
2026 2027
1520 1554
2024 2025
1397 2024
1471 1488
1396 1437
2020 2021
1397 1437
2018 2019
1231 2018
2016 2017
1671 1683
1618 1647
2013 2014
1618 1646
2011 2012
1512 2011
1484 2010
1793 1799
1766 1781
2006 2007
1766 1780
2004 2005
1696 2004
1738 1749
1696 1718
2000 2001
1696 1717
1998 1999
1676 1998
1996 1997
1995 1996
1781 1786
1758 1771
1992 1993
1758 1770
1990 1991
1743 1990
1733 1743
1695 1715
1986 1987
1695 1714
1984 1985
1677 1984
1618 1983
1591 1982
1980 1981
1797 1802
1780 1790
1977 1978
1781 1789
1975 1976
1773 1975
1791 1794
1777 1785
1971 1972
1777 1784
1969 1970
1747 1969
1770 1968
1734 1967
1925 1847
1835 1839
1963 1964
1922 1863
1860 1962
1920 1862
1959 1960
1845 1854
1957 1958
1845 1853
1955 1956
1838 1955
1953 1954
1817 1827
1951 1952
1817 1826
1949 1950
1792 1949
1807 1810
1792 1801
1945 1946
1792 1800
1943 1944
1786 1943
1941 1942
1940 1941
1785 1788
1777 1781
1937 1938
1778 1781
1935 1936
1773 1935
1796 1799
1785 1792
1931 1932
1787 1792
1929 1930
1780 1929
1809 1812
1887 1830
1828 1926
1887 1830
1923 1924
1817 1824
1921 1922
1819 1824
1919 1920
1811 1919
1917 1918
1795 1803
1915 1916
1796 1802
1913 1914
1791 1913
1805 1807
1875 1812
1807 1910
1908 1909
1797 1801
1906 1907
1798 1801
1904 1905
1793 1904
1787 1903
1782 1902
1900 1901
1899 1900
1898 1899
1897 1898
1896 1897
1895 1896
1663 1674
1615 1641
1892 1893
1615 1640
1890 1891
1589 1890
1574 1589
1513 1545
1886 1887
1513 1544
1884 1885
1401 1884
1882 1883
1568 1582
1510 1540
1879 1880
1510 1539
1877 1878
1484 1877
1466 1482
1396 1434
1873 1874
1398 1435
1871 1872
1357 1871
1869 1870
1637 1647
1593 1617
1866 1867
1593 1616
1864 1865
1570 1864
1557 1570
1504 1532
1860 1861
1504 1531
1858 1859
1481 1858
1856 1857
1684 1692
1650 1668
1853 1854
1650 1667
1851 1852
1634 1851
1625 1634
1585 1607
1847 1848
1585 1606
1845 1846
1564 1845
1843 1844
1709 1713
1690 1701
1840 1841
1690 1700
1838 1839
1679 1838
1672 1679
1642 1658
1834 1835
1642 1657
1832 1833
1628 1832
1584 1831
1565 1830
1828 1829
1624 1636
1597 1614
1825 1826
1597 1613
1823 1824
1579 1823
1522 1822
1423 1821
1385 1820
1659 1667
1638 1651
1816 1817
1638 1650
1814 1815
1626 1814
1680 1683
1669 1676
1810 1811
1669 1675
1808 1809
1661 1808
1637 1807
1626 1806
1804 1805
1803 1804
1611 1618
1582 1598
1800 1801
1582 1597
1798 1799
1566 1798
1552 1565
1507 1532
1794 1795
1507 1531
1792 1793
1485 1792
1790 1791
1547 1559
1506 1529
1787 1788
1506 1528
1785 1786
1486 1785
1464 1479
1403 1437
1781 1782
1411 1443
1779 1780
1368 1779
1777 1778
1588 1597
1567 1580
1774 1775
1567 1579
1772 1773
1552 1772
1538 1552
1505 1525
1768 1769
1505 1524
1766 1767
1485 1766
1764 1765
1455 1469
1395 1428
1761 1762
1400 1431
1759 1760
1361 1759
1333 1357
1235 1286
1755 1756
1238 1288
1753 1754
1088 1753
1751 1752
1449 1464
1399 1428
1748 1749
1407 1433
1746 1747
1366 1746
1342 1374
1262 1308
1742 1743
1269 1314
1740 1741
1220 1740
1125 1739
1073 1738
1736 1737
1431 1443
1381 1409
1733 1734
1387 1413
1731 1732
1350 1731
1322 1345
1233 1280
1727 1728
1238 1283
1725 1726
1196 1725
1723 1724
1320 1343
1237 1281
1720 1721
1245 1287
1718 1719
1201 1718
1183 1208
1106 1153
1714 1715
1115 1159
1712 1713
1056 1712
1710 1711
1402 1413
1354 1381
1707 1708
1357 1382
1705 1706
1325 1705
1303 1323
1220 1263
1701 1702
1222 1264
1699 1700
1186 1699
1697 1698
1170 1189
1089 1137
1694 1695
1095 1140
1692 1693
1042 1692
1019 1047
926 976
1688 1689
934 982
1686 1687
887 1686
1684 1685
1283 1302
1203 1245
1681 1682
1204 1244
1679 1680
1074 1679
1155 1172
1076 1122
1675 1676
1078 1123
1673 1674
1031 1673
1006 1029
910 960
1669 1670
912 960
1667 1668
758 1667
870 1666
712 1665
1663 1664
1662 1663
1139 1155
1063 1107
1659 1660
1064 1107
1657 1658
906 1657
756 1656
367 390
686 709
587 640
1651 1652
587 639
1649 1650
434 1649
434 1648
389 1647
1645 1646
268 321
1643 1644
268 320
1641 1642
121 1641
48 72
1535 0
1637 1638
1536 1
1635 1636
1634 1635
1633 1634
1332 1347
1297 1318
1630 1631
1301 1320
1628 1629
1270 1628
1241 1262
1172 1209
1624 1625
1180 1215
1622 1623
1141 1622
1620 1621
995 1031
922 966
1617 1618
927 970
1615 1616
882 1615
1117 1140
1059 1096
1611 1612
1065 1099
1609 1610
1017 1609
1228 1253
1171 1205
1605 1606
1175 1208
1603 1604
1138 1603
1068 1602
1028 1601
1599 1600
1598 1599
1103 1119
1040 1077
1595 1596
1047 1082
1593 1594
1002 1593
982 1008
904 947
1589 1590
912 953
1587 1588
870 1587
835 862
758 803
1583 1584
758 802
1581 1582
713 1581
1579 1580
974 1002
904 944
1576 1577
910 949
1574 1575
870 1574
837 869
773 814
1570 1571
773 813
1568 1569
728 1568
616 1567
568 1566
1564 1565
950 970
873 914
1561 1562
878 917
1559 1560
740 1559
842 1558
697 1557
1163 1179
1096 1131
1553 1554
1100 1133
1551 1552
995 1551
1058 1073
999 1034
1547 1548
1005 1038
1545 1546
965 1545
1543 1544
1542 1543
1156 1174
1098 1129
1539 1540
1105 1134
1537 1538
1072 1537
1011 1536
977 1535
948 970
881 918
1531 1532
888 923
1529 1530
853 1529
1527 1528
1526 1527
524 553
448 493
1523 1524
448 492
1521 1522
403 1521
288 1520
142 1519
91 1518
669 700
587 636
1514 1515
587 635
1512 1513
543 1512
804 828
735 776
1508 1509
735 775
1506 1507
694 1506
586 1505
543 1504
1502 1503
1501 1502
909 926
838 875
1498 1499
841 877
1496 1497
714 1496
809 1495
675 1494
903 920
837 872
1490 1491
841 874
1488 1489
811 1488
789 807
715 757
1484 1485
715 756
1482 1483
676 1482
1480 1481
786 804
719 758
1477 1478
719 757
1475 1476
682 1475
658 682
577 623
1471 1472
577 622
1469 1470
537 1469
436 1468
392 1467
1465 1466
510 534
433 477
1462 1463
433 476
1460 1461
390 1460
362 390
276 325
1456 1457
276 324
1454 1455
132 1454
54 83
1354 13
1450 1451
1361 20
1448 1449
1447 1448
1446 1447
753 770
689 726
1443 1444
689 725
1441 1442
654 1441
632 654
554 598
1437 1438
554 597
1435 1436
516 1435
1433 1434
1121 1132
1085 1106
1430 1431
1091 1109
1428 1429
1061 1428
1047 1066
997 1025
1424 1425
1001 1028
1422 1423
970 1422
1420 1421
1036 1050
983 1011
1417 1418
988 1014
1415 1416
960 1415
944 957
888 921
1411 1412
891 922
1409 1410
858 1409
1407 1408
943 957
895 924
1404 1405
901 927
1402 1403
865 1402
844 860
784 816
1398 1399
789 819
1396 1397
760 1396
1394 1395
1393 1394
1392 1393
848 872
803 831
1389 1390
805 832
1387 1388
775 1387
927 944
890 914
1383 1384
893 915
1381 1382
862 1381
1004 1023
965 989
1377 1378
967 990
1375 1376
940 1375
894 1374
867 1373
1371 1372
1370 1371
839 857
793 819
1367 1368
797 822
1365 1366
770 1365
745 765
692 724
1361 1362
692 723
1359 1360
659 1359
1357 1358
740 759
691 721
1354 1355
691 720
1352 1353
660 1352
567 1351
528 1350
631 657
564 605
1346 1347
564 604
1344 1345
526 1344
500 526
435 475
1340 1341
435 474
1338 1339
394 1338
287 1337
144 1336
94 1335
1333 1334
1332 1333
353 383
275 321
1329 1330
275 320
1327 1328
237 1327
205 229
126 172
1323 1324
133 178
1321 1322
79 1321
55 85
1224 19
1317 1318
1231 26
1315 1316
1314 1315
1313 1314
330 353
249 293
1310 1311
249 292
1308 1309
114 1308
46 70
1198 6
1304 1305
1203 11
1302 1303
1301 1302
454 473
380 422
1298 1299
380 421
1296 1297
342 1296
571 590
499 538
1292 1293
499 537
1290 1291
467 1290
379 1289
342 1288
1286 1287
1285 1286
748 760
697 724
1282 1283
698 724
1280 1281
678 1280
664 676
608 640
1276 1277
608 639
1274 1275
579 1274
1272 1273
446 463
376 415
1269 1270
376 414
1267 1268
241 1267
205 1266
651 662
599 629
1262 1263
599 628
1260 1261
485 1260
554 571
485 522
1256 1257
485 521
1254 1255
456 1254
1252 1253
1251 1252
318 339
240 282
1248 1249
240 281
1246 1247
206 1246
185 204
104 150
1242 1243
107 151
1240 1241
61 1240
43 64
1126 4
1236 1237
1130 8
1234 1235
1233 1234
1232 1233
174 191
96 140
1229 1230
97 140
1227 1228
1112 1227
38 57
1111 0
1223 1224
1112 2
1221 1222
1220 1221
291 310
216 256
1217 1218
216 255
1215 1216
93 1215
36 54
1100 0
1211 1212
1100 1
1209 1210
1208 1209
400 415
332 370
1205 1206
332 369
1203 1204
299 1203
502 518
436 471
1199 1200
436 470
1197 1198
409 1197
331 1196
299 1195
1193 1194
1192 1193
494 509
431 464
1189 1190
431 463
1187 1188
329 1187
281 298
209 247
1183 1184
209 246
1181 1182
178 1181
161 177
88 129
1177 1178
88 128
1175 1176
1061 1175
34 51
1059 0
1171 1172
1060 1
1169 1170
1168 1169
1167 1168
1166 1167
1165 1166
1164 1165
963 971
945 956
1161 1162
945 955
1159 1160
932 1159
920 932
890 908
1155 1156
890 907
1153 1154
872 1153
1151 1152
1041 1078
1150 1040
1077 1040
1147 1148
1034 1038
1145 1146
1035 1037
1143 1144
1143 1025
1030 1031
1140 1141
1069 1032
1030 1139
1137 1138
1026 1028
1135 1136
1026 1027
1133 1134
1022 1023
1131 1132
1131 1022
1130 1019
1016 1019
1127 1128
1017 1018
1125 1126
1125 1007
1012 1013
1122 1123
1122 1012
1008 1010
1119 1120
1008 1009
1117 1118
1117 992
1116 997
984 991
968 978
1112 1113
968 977
1110 1111
937 1110
1108 1109
915 926
889 905
1105 1106
889 904
1103 1104
832 1103
810 1102
942 949
929 937
1098 1099
929 936
1096 1097
919 1096
909 919
887 901
1092 1093
887 900
1090 1091
872 1090
1088 1089
1087 1088
1086 1087
900 906
877 890
1083 1084
877 889
1081 1082
863 1081
946 950
929 938
1077 1078
929 937
1075 1076
906 1075
919 922
906 913
1071 1072
906 912
1069 1070
900 1069
1067 1068
1066 1067
715 725
674 698
1063 1064
679 700
1061 1062
593 1061
516 1060
638 652
597 619
1056 1057
600 621
1054 1055
525 1054
1052 1053
777 791
736 758
1049 1050
739 760
1047 1048
714 1047
673 1046
649 1045
1043 1044
830 838
839 1042
797 815
1039 1040
802 817
1037 1038
727 1037
1035 1036
864 870
847 857
1032 1033
847 856
1030 1031
800 1030
731 1029
668 1028
595 1027
520 1026
951 915
914 1024
913 1023
912 1022
901 1021
892 896
1018 1019
881 887
1016 1017
881 886
1014 1015
864 1014
871 875
864 868
1010 1011
864 867
1008 1009
860 1008
1006 1007
1005 1006
894 896
887 891
1002 1003
887 890
1000 1001
883 1000
880 883
873 877
996 997
873 876
994 995
869 994
992 993
991 992
763 774
724 744
988 989
727 746
986 987
706 986
695 704
658 680
982 983
661 680
980 981
586 980
512 979
977 978
837 841
820 829
974 975
820 828
972 973
774 972
802 809
773 789
968 969
775 789
966 967
711 966
964 965
963 964
799 806
807 962
777 789
959 960
779 790
957 958
762 957
819 823
809 815
953 954
809 814
951 952
800 951
949 950
751 764
719 737
946 947
721 738
944 945
703 944
668 943
648 942
689 698
661 677
938 939
663 678
936 937
642 936
630 644
595 615
932 933
597 616
930 931
527 930
928 929
927 928
474 490
417 448
924 925
417 447
922 923
317 922
615 625
580 598
918 919
583 600
916 917
565 916
549 560
508 530
912 913
508 529
910 911
484 910
908 909
604 615
575 591
905 906
576 591
903 904
561 903
698 706
666 682
899 900
668 683
897 898
619 897
647 654
621 636
893 894
623 636
891 892
606 891
596 603
568 582
887 888
570 583
885 886
554 885
883 884
882 883
594 604
573 585
879 880
574 585
877 878
521 877
629 637
609 621
873 874
610 621
871 872
596 871
669 681
645 659
867 868
646 659
865 866
632 865
610 864
598 863
861 862
700 706
705 860
683 693
857 858
684 693
855 856
671 855
853 854
852 853
693 697
677 686
849 850
679 686
847 848
666 847
660 668
638 650
843 844
639 650
841 842
627 841
839 840
696 698
688 693
836 837
688 692
834 835
684 834
680 683
667 675
830 831
668 674
828 829
658 828
826 827
544 555
509 528
823 824
509 527
821 822
488 821
379 396
324 356
817 818
324 355
815 816
294 815
464 480
413 442
811 812
413 441
809 810
322 809
272 293
210 246
805 806
210 245
803 804
99 803
691 802
800 801
799 800
798 799
519 530
489 506
795 796
489 505
793 794
471 793
454 470
409 436
789 790
409 435
787 788
319 787
785 786
449 464
408 433
782 783
408 432
780 781
386 780
367 385
319 348
776 777
319 347
774 775
293 774
772 773
771 772
270 292
215 249
768 769
215 248
766 767
106 766
68 765
159 180
184 763
99 135
760 761
104 139
758 759
62 758
42 67
653 17
754 755
657 22
752 753
751 752
750 751
146 162
167 749
86 120
746 747
92 125
744 745
629 744
36 58
633 9
740 741
638 15
738 739
737 738
235 251
178 210
734 735
178 209
732 733
153 732
135 148
76 109
728 729
81 112
726 727
608 726
31 49
609 3
722 723
613 8
720 721
719 720
718 719
717 718
716 717
217 230
161 191
713 714
161 190
711 712
72 711
26 41
595 0
707 708
596 2
705 706
704 705
212 229
164 192
701 702
164 191
699 700
143 699
124 138
72 102
695 696
76 105
693 694
42 693
28 46
583 6
689 690
586 10
687 688
686 687
685 686
684 685
358 371
319 342
681 682
319 341
679 680
298 679
283 298
237 264
675 676
237 263
673 674
212 673
671 672
401 410
374 389
668 669
374 388
666 667
358 666
346 358
311 332
662 663
311 331
660 661
292 660
658 659
275 287
230 255
655 656
230 254
653 654
207 653
194 207
148 174
649 650
148 173
647 648
128 647
645 646
325 335
292 311
642 643
292 310
640 641
274 640
366 372
340 354
636 637
340 353
634 635
326 634
318 325
287 304
630 631
287 303
628 629
217 628
626 627
313 319
286 301
623 624
286 300
621 622
271 621
260 270
217 240
617 618
217 239
615 616
197 615
613 614
612 613
256 265
218 239
609 610
218 238
607 608
200 607
457 459
447 453
603 604
447 452
601 602
414 601
434 439
414 424
597 598
414 423
595 596
407 595
402 406
383 394
591 592
383 393
589 590
347 589
310 588
586 587
585 586
366 371
346 356
582 583
346 355
580 581
337 580
578 579
416 422
402 410
575 576
402 409
573 574
395 573
423 424
419 421
569 570
419 420
567 568
415 567
565 566
390 394
378 385
562 563
378 384
560 561
369 560
362 367
346 354
556 557
347 354
554 555
339 554
552 553
396 399
384 390
549 550
385 390
547 548
380 547
377 379
366 373
543 544
367 372
541 542
359 541
539 540
538 539
537 538
536 537
194 209
158 181
533 534
158 180
531 532
80 531
52 530
117 133
135 528
74 101
525 526
78 103
523 524
47 523
30 51
416 14
519 520
418 17
517 518
516 517
515 516
277 286
257 270
512 513
257 269
510 511
246 510
235 245
206 224
506 507
206 223
504 505
190 504
502 503
264 271
247 258
499 500
247 257
497 498
204 497
293 299
274 285
493 494
274 284
491 492
265 491
489 490
488 489
487 488
227 235
200 216
484 485
200 215
482 483
187 482
174 186
139 161
478 479
139 160
476 477
123 476
474 475
295 299
284 290
471 472
284 289
469 470
279 469
275 280
261 270
465 466
261 269
463 464
253 463
235 462
227 461
243 250
232 239
457 458
232 238
455 456
196 455
453 454
216 225
196 209
450 451
196 208
448 449
185 448
146 447
78 446
53 445
443 444
168 181
142 159
440 441
142 158
438 439
75 438
51 437
435 436
256 260
249 253
432 433
249 252
430 431
233 430
213 429
184 428
140 427
75 426
52 425
103 119
119 423
70 91
420 421
72 91
418 419
48 418
29 50
312 17
414 415
312 18
412 413
411 412
410 411
257 260
250 254
407 408
250 253
405 406
247 405
242 404
237 403
243 244
239 241
399 400
239 240
397 398
236 397
395 396
394 395
183 190
167 177
391 392
167 176
389 390
158 389
125 388
66 387
46 386
143 154
121 135
382 383
121 134
380 381
107 380
378 379
91 105
61 80
375 376
63 80
373 374
42 373
26 44
266 15
369 370
266 16
367 368
366 367
363 364
363 364
363 364
80 91
51 68
360 361
54 70
358 359
34 358
22 37
250 10
354 355
252 13
352 353
351 352
115 124
95 108
348 349
95 107
346 347
84 346
71 82
47 62
342 343
48 62
340 341
32 340
20 33
233 11
336 337
233 12
334 335
333 334
332 333
97 104
79 90
329 330
79 89
327 328
71 327
60 68
38 51
323 324
40 52
321 322
25 321
16 27
211 7
317 318
212 9
315 316
314 315
80 85
65 74
311 312
65 73
309 310
58 309
140 143
128 134
305 306
128 133
303 304
122 303
119 122
110 115
299 300
110 114
297 298
104 297
100 104
85 93
293 294
85 92
291 292
79 291
289 290
49 54
28 39
286 287
31 41
284 285
17 284
12 20
167 2
280 281
169 5
278 279
277 278
62 65
49 56
274 275
49 55
272 273
44 272
38 42
21 30
268 269
22 30
266 267
12 266
8 13
147 0
262 263
147 1
260 261
259 260
30 33
17 24
256 257
18 24
254 255
10 254
7 11
137 1
250 251
137 2
248 249
247 248
55 58
44 50
244 245
44 49
242 243
39 242
36 39
28 33
238 239
28 32
236 237
25 236
42 44
34 38
232 233
34 37
230 231
31 230
30 31
25 28
226 227
25 27
224 225
23 224
53 56
45 49
220 221
45 48
218 219
41 218
39 41
34 37
214 215
34 36
212 213
31 212
210 211
30 31
26 28
207 208
26 27
205 206
25 205
24 204
15 203
10 202
19 21
12 16
198 199
12 15
196 197
8 196
5 8
75 2
192 193
74 2
190 191
189 190
9 10
5 7
186 187
5 6
184 185
3 184
2 3
62 0
180 181
61 0
178 179
177 178
9 11
5 7
174 175
5 6
172 173
3 172
1 171
0 170
26 27
21 24
166 167
21 23
164 165
19 164
7 8
14 15
10 12
159 160
10 11
157 158
8 157
8 156
7 155
153 154
3 5
151 152
3 4
149 150
1 149
1 148
0 147
145 146
8 10
4 6
142 143
4 5
140 141
3 140
2 139
1 138
0 137
7 8
2 5
133 134
2 4
131 132
0 131
7 8
3 5
127 128
3 4
125 126
2 125
1 124
0 123
121 122
120 121
5 6
5 119
12 13
11 117
11 116
73 75
67 64
64 68
66 65
67 108
66 110
108 106
63 108
63 107
104 106
63 105
103 104
63 103
63 102
63 101
63 100
63 99
63 98
63 97
63 96
63 95
63 94
63 93
63 92
62 91
71 90
25 26
25 88
5 84
5 86
5 85
5 84
5 83
5 82
78 81
5 80
5 79
5 78
5 77
49 74
49 75
49 74
49 73
49 72
49 71
49 70
49 69
49 68
49 67
49 66
49 65
49 64
49 63
49 62
49 61
49 60
49 59
49 58
49 57
49 56
49 55
49 54
48 53
47 52
46 51
45 50
44 49
43 48
42 47
41 46
40 45
39 44
5 42
5 42
5 41
5 40
5 39
5 38
5 37
5 36
5 35
5 34
31 33
28 31
27 31
26 30
25 29
24 28
23 27
22 26
21 25
20 24
19 23
18 22
17 21
16 20
15 19
14 18
13 17
12 16
11 15
10 14
9 13
8 12
7 11
6 10
5 9
5 8
5 7
5 6
4 5
3 4
2 3
1 2
0 1

956 832 961 924 866 568 668 762 550 650 467 561 964 962 958 661 1155 755 744 827 823
0 53
0 52
0 51
0 50
0 49
0 48
0 47
0 46
0 45
0 44
0 43
0 42
0 41
0 40
0 39
0 38
0 37
0 36
0 35
0 34
0 33
0 32
0 31
0 30
0 29
0 28
0 27
0 26
0 25
0 24
0 23
0 22
0 21
0 20
0 19
0 18
0 17
0 16
0 15
0 14
0 13
0 12
0 11
0 10
0 9
0 8
0 7
0 6
0 5
0 4
0 3
0 2
0 1
2836 2889
2836 2888
2836 2887
2836 2886
2836 2885
2836 2884
2836 2883
2836 2882
2836 2881
2836 2880
2837 2879
2837 2878
2837 2877
2837 2876
2837 2875
2837 2874
2839 2873
2839 2872
2839 2871
2839 2870
2839 2869
2839 2868
2839 2867
2841 2866
2841 2865
2841 2864
2841 2863
2841 2862
2841 2861
2841 2860
2841 2859
2842 2858
2842 2857
2842 2856
2842 2855
2842 2854
2842 2853
2842 2852
2842 2851
2842 2850
2842 2849
2842 2848
2842 2847
2842 2846
2842 2845
2842 2844
2842 2843
2304 2334
2836 2704
2623 2653
2937 2938
2834 2710
2659 2936
2934 2935
2531 2581
2932 2933
2539 2587
2930 2931
2383 2930
2391 2929
2340 2928
2926 2927
2212 2262
2924 2925
2220 2268
2922 2923
2059 2922
2172 2921
2012 2920
2816 2790
2766 2918
2814 2796
2915 2916
2686 2733
2913 2914
2693 2739
2911 2912
2637 2911
2612 2643
2806 2698
2649 2908
2906 2907
2528 2575
2904 2905
2536 2581
2902 2903
2486 2902
2391 2901
2340 2900
2300 2332
2216 2263
2896 2897
2224 2269
2894 2895
2178 2894
2892 2893
1822 1851
1746 1791
2889 2890
1746 1790
2887 2888
1699 2887
1579 2886
1431 2885
1379 2884
1974 2008
1888 1940
2880 2881
1888 1939
2878 2879
1841 2878
2124 2153
2048 2093
2874 2875
2048 2092
2872 2873
2002 2872
1887 2871
1841 2870
2868 2869
2867 2868
2827 2735
2714 2866
2831 2739
2863 2864
2636 2681
2861 2862
2642 2685
2859 2860
2859 2478
2568 2595
2856 2857
2830 2713
2737 2855
2834 2742
2852 2853
2646 2687
2850 2851
2652 2691
2848 2849
2600 2848
2846 2847
2485 2530
2844 2845
2492 2535
2842 2843
2842 2445
2416 2438
2839 2840
2334 2381
2837 2838
2341 2386
2835 2836
2835 2175
2834 2031
2417 2443
2347 2390
2830 2831
2353 2394
2828 2829
2299 2828
2554 2586
2811 2634
2590 2825
2823 2824
2482 2524
2821 2822
2487 2528
2819 2820
2442 2819
2357 2818
2311 2817
2815 2816
2814 2815
2264 2292
2181 2226
2811 2812
2188 2231
2809 2810
2145 2809
2807 2808
2265 2298
2193 2235
2804 2805
2198 2239
2802 2803
2060 2802
2800 2801
2112 2137
2038 2080
2797 2798
2038 2079
2795 2796
1995 2795
1965 1995
1882 1931
2791 2792
1882 1930
2789 2790
1837 2789
2787 2788
2786 2787
2106 2135
2044 2082
2783 2784
2044 2081
2781 2782
2001 2781
1966 2001
1894 1940
2777 2778
1894 1939
2775 2776
1849 2775
2773 2774
2755 2664
2637 2772
2757 2666
2769 2770
2579 2616
2767 2768
2583 2618
2765 2766
2536 2765
2502 2530
2762 2763
2431 2471
2760 2761
2436 2475
2758 2759
2393 2758
2721 2552
2491 2513
2754 2755
2723 2637
2617 2753
2727 2641
2750 2751
2555 2592
2748 2749
2561 2596
2746 2747
2516 2746
2744 2745
2416 2456
2742 2743
2422 2460
2740 2741
2288 2740
2738 2739
2364 2386
2294 2335
2735 2736
2301 2340
2733 2734
2252 2733
2731 2732
2223 2246
2144 2186
2728 2729
2150 2190
2726 2727
2111 2726
2724 2725
2228 2261
2166 2204
2721 2722
2169 2206
2719 2720
2044 2719
2349 2375
2291 2328
2715 2716
2295 2330
2713 2714
2250 2713
2467 2497
2698 2537
2499 2710
2708 2709
2408 2444
2706 2707
2411 2446
2704 2705
2372 2704
2297 2703
2257 2702
2700 2701
2699 2700
2698 2699
2218 2244
2154 2190
2695 2696
2159 2194
2693 2694
2120 2693
2691 2692
2095 2124
2040 2075
2688 2689
2040 2074
2686 2687
1999 2686
2090 2119
2039 2072
2682 2683
2039 2071
2680 2681
2000 2680
1900 2679
1856 2678
1961 1997
1897 1939
2674 2675
1897 1938
2672 2673
1854 2672
2670 2671
1822 1854
1761 1801
2667 2668
1761 1800
2665 2666
1713 2665
1597 2664
1450 2663
1398 2662
2660 2661
1665 1707
1591 1639
2657 2658
1591 1638
2655 2656
1445 2655
1394 2654
1937 1972
1876 1916
2650 2651
1876 1915
2648 2649
1746 2648
1804 1835
1746 1784
2644 2645
1746 1783
2642 2643
1700 2642
2640 2641
2639 2640
1659 1700
1589 1635
2636 2637
1589 1634
2634 2635
1544 2634
1507 1543
1542 2632
1445 1486
2629 2630
1447 1486
2627 2628
1395 2627
2625 2626
2624 2625
2623 2624
2622 2623
1646 1686
1580 1624
2619 2620
1580 1623
2617 2618
1445 2617
1396 2616
1776 1806
1723 1758
2612 2613
1723 1757
2610 2611
1679 2610
1578 2609
1444 2608
1397 2607
1892 1926
1835 1873
2603 2604
1835 1872
2601 2602
1718 2601
2004 2033
1957 1988
2597 2598
1957 1987
2595 2596
1920 2595
1834 2594
1796 2593
2591 2592
2590 2591
2589 2590
2106 2129
2043 2078
2586 2587
2048 2081
2584 2585
2015 2584
1992 2014
1943 1973
2580 2581
1943 1972
2578 2579
1909 2578
2576 2577
2561 2474
2448 2575
2561 2474
2572 2573
2401 2432
2570 2571
2403 2432
2568 2569
2364 2568
2333 2360
2565 2566
2276 2310
2563 2564
2279 2312
2561 2562
2242 2561
2330 2359
2547 2394
2359 2558
2556 2557
2280 2312
2554 2555
2281 2312
2552 2553
2246 2552
2173 2551
2134 2550
2548 2549
2216 2242
2167 2199
2545 2546
2169 2199
2543 2544
2129 2543
2541 2542
2101 2131
2051 2083
2538 2539
2052 2083
2536 2537
1951 2536
1833 2535
1718 2534
1576 2533
1443 2532
1397 2531
2529 2530
2196 2218
2145 2177
2526 2527
2149 2179
2524 2525
2109 2524
2088 2113
2038 2068
2520 2521
2041 2070
2518 2519
2009 2518
2516 2517
2515 2516
2074 2089
2017 2047
2512 2513
2021 2050
2510 2511
1992 2510
2167 2180
2465 2371
2383 2507
2466 2385
2504 2505
2312 2345
2502 2503
2315 2346
2500 2501
2204 2500
2268 2284
2497 2498
2461 2367
2380 2496
2463 2384
2493 2494
2316 2345
2491 2492
2320 2348
2489 2490
2287 2489
2487 2488
2207 2239
2485 2486
2211 2242
2483 2484
2181 2483
2481 2482
2108 2141
2479 2480
2111 2142
2477 2478
2012 2477
1914 2476
2261 2279
2449 2370
2353 2473
2451 2372
2470 2471
2311 2337
2468 2469
2315 2339
2466 2467
2282 2466
2464 2465
2209 2238
2462 2463
2214 2241
2460 2461
2184 2460
2164 2178
2113 2142
2456 2457
2118 2146
2454 2455
2085 2454
2452 2453
2451 2452
2450 2451
2449 2450
2448 2449
1974 1990
1922 1951
2445 2446
1922 1950
2443 2444
1891 2443
1868 1890
1803 1839
2439 2440
1803 1838
2437 2438
1684 2437
2435 2436
1749 1768
1684 1720
2432 2433
1684 1719
2430 2431
1645 2430
1619 1644
1542 1584
2426 2427
1542 1583
2424 2425
1409 2424
2422 2423
2421 2422
2045 2065
2000 2026
2418 2419
2003 2028
2416 2417
1976 2416
1955 1975
1917 1941
2412 2413
1917 1940
2410 2411
1887 2410
2408 2409
2205 2221
2380 2304
2290 2406
2382 2306
2403 2404
2249 2274
2401 2402
2253 2276
2399 2400
2222 2399
2397 2398
2154 2182
2395 2396
2158 2184
2393 2394
2130 2393
2120 2134
2075 2102
2389 2390
2080 2105
2387 2388
2048 2387
2385 2386
2035 2057
1997 2021
2382 2383
1998 2021
2380 2381
1972 2380
2110 2127
2075 2098
2376 2377
2077 2098
2374 2375
2048 2374
2182 2199
2351 2259
2274 2371
2351 2275
2368 2369
2227 2248
2366 2367
2229 2248
2364 2365
2201 2364
2362 2363
2140 2164
2360 2361
2143 2166
2358 2359
2118 2358
2179 2198
2339 2222
2198 2355
2353 2354
2144 2166
2351 2352
2145 2166
2349 2350
2121 2349
2077 2348
2051 2347
2345 2346
2344 2345
2343 2344
2342 2343
2341 2342
2024 2038
1981 2005
2338 2339
1985 2007
2336 2337
1962 2336
1945 1961
1904 1928
2332 2333
1904 1927
2330 2331
1876 2330
2328 2329
2008 2018
1966 1988
2325 2326
1968 1989
2323 2324
1948 2323
2075 2085
2035 2058
2319 2320
2038 2059
2317 2318
2014 2317
2068 2076
2278 2208
2200 2314
2277 2207
2311 2312
2161 2184
2309 2310
2162 2183
2307 2308
2089 2307
2132 2142
2304 2305
2271 2194
2200 2303
2271 2202
2300 2301
2161 2180
2298 2299
2164 2181
2296 2297
2143 2296
2294 2295
2090 2112
2292 2293
2092 2113
2290 2291
2075 2290
2288 2289
2029 2052
2286 2287
2030 2051
2284 2285
1963 2284
1888 2283
2281 2282
2280 2281
1937 1949
1897 1920
2277 2278
1897 1919
2275 2276
1871 2275
1849 1870
1788 1822
2271 2272
1788 1821
2269 2270
1755 2269
2267 2268
1494 1527
1436 1473
2264 2265
1439 1474
2262 2263
1391 2262
1354 1394
1278 1326
2258 2259
1281 1328
2256 2257
1229 2256
1134 2255
1081 2254
2252 2253
1731 1756
1684 1714
2249 2250
1684 1713
2247 2248
1646 2247
1611 1646
1552 1591
2243 2244
1552 1590
2241 2242
1512 2241
2239 2240
1719 1744
1676 1704
2236 2237
1676 1703
2234 2235
1640 2234
1551 2233
1427 2232
1384 2231
1813 1838
1766 1797
2227 2228
1766 1796
2225 2226
1734 2225
1883 1898
1855 1873
2221 2222
1855 1872
2219 2220
1832 2219
1765 2218
1734 2217
2215 2216
2214 2215
2213 2214
1874 1887
1847 1864
2210 2211
1847 1863
2208 2209
1826 2208
1803 1825
1757 1786
2204 2205
1757 1785
2202 2203
1728 2202
2200 2201
1921 1934
1888 1907
2197 2198
1891 1908
2195 2196
1874 2195
1860 1871
1834 1850
2191 2192
1834 1849
2189 2190
1815 2189
2187 2188
1911 1926
1885 1901
2184 2185
1886 1901
2182 2183
1869 2182
1963 1974
1937 1954
2178 2179
1939 1954
2176 2177
1917 2176
2013 2025
2147 2068
2077 2173
2147 2078
2170 2171
2045 2060
2168 2169
2047 2060
2166 2167
2026 2166
2164 2165
1980 1999
2162 2163
1983 2000
2160 2161
1965 2160
2010 2023
2135 2040
2023 2157
2155 2156
1984 2000
2153 2154
1985 2000
2151 2152
1968 2151
1939 2150
1920 2149
2147 2148
2146 2147
2145 2146
1952 1959
1926 1941
2142 2143
1929 1943
2140 2141
1912 2140
1901 1909
1872 1888
2136 2137
1874 1889
2134 2135
1862 2134
2132 2133
1894 1900
1868 1882
2129 2130
1868 1881
2127 2128
1821 2127
1857 2126
1801 2125
1929 1934
1904 1919
2121 2122
1905 1918
2119 2120
1892 2119
2081 1986
1966 1973
2115 2116
2078 2009
2013 2114
2077 2013
2111 2112
1984 1999
2109 2110
1985 1998
2107 2108
1972 2107
2105 2106
1936 1952
2103 2104
1936 1951
2101 2102
1902 2101
1962 1968
2065 2002
1998 2098
2065 2003
2095 2096
1979 1990
2093 2094
1981 1991
2091 2092
1969 2091
2089 2090
1936 1950
2087 2088
1938 1951
2085 2086
1927 2085
2083 2084
2082 2083
2081 2082
2080 2081
2079 2080
2078 2079
1849 1855
1820 1837
2075 2076
1820 1836
2073 2074
1802 2073
1788 1801
1735 1763
2069 2070
1735 1762
2067 2068
1639 2067
2065 2066
1587 1607
1515 1553
2062 2063
1515 1552
2060 2061
1391 2060
1690 1703
1632 1664
2056 2057
1632 1663
2054 2055
1600 2054
1769 1781
1720 1746
2050 2051
1720 1745
2048 2049
1697 2048
1631 2047
1600 2046
2044 2045
2043 2044
1852 1858
1831 1843
2040 2041
1833 1843
2038 2039
1824 2038
1845 1849
1827 1837
2034 2035
1827 1836
2032 2033
1789 2032
1820 2031
1773 2030
1870 1874
1850 1862
2026 2027
1851 1861
2024 2025
1841 2024
1990 1910
1896 1901
2020 2021
1987 1927
1924 2019
1985 1926
2016 2017
1908 1918
2014 2015
1909 1917
2012 2013
1900 2012
2010 2011
1874 1886
2008 2009
1874 1885
2006 2007
1848 2006
1892 1896
1973 1913
1914 2003
1973 1915
2000 2001
1902 1909
1998 1999
1904 1909
1996 1997
1895 1996
1994 1995
1874 1884
1992 1993
1876 1884
1990 1991
1867 1990
1988 1989
1987 1988
1986 1987
1840 1845
1829 1835
1983 1984
1830 1835
1981 1982
1823 1981
1859 1862
1844 1853
1977 1978
1847 1854
1975 1976
1837 1975
1874 1877
1947 1883
1877 1972
1970 1971
1863 1869
1968 1969
1864 1869
1966 1967
1857 1966
1847 1965
1839 1964
1962 1963
1961 1962
1960 1961
1959 1960
1683 1695
1630 1659
1956 1957
1630 1658
1954 1955
1514 1954
1481 1953
1804 1809
1780 1794
1949 1950
1780 1793
1947 1948
1709 1947
1753 1764
1709 1732
1943 1944
1709 1731
1941 1942
1688 1941
1939 1940
1938 1939
1677 1688
1628 1655
1935 1936
1628 1654
1933 1934
1599 1933
1581 1599
1515 1550
1929 1930
1515 1549
1927 1928
1395 1927
1925 1926
1778 1782
1758 1770
1922 1923
1758 1769
1920 1921
1744 1920
1734 1744
1694 1715
1916 1917
1694 1714
1914 1915
1675 1914
1620 1913
1593 1912
1910 1911
1909 1910
1908 1909
1575 1592
1512 1545
1905 1906
1512 1544
1903 1904
1481 1903
1461 1479
1390 1428
1899 1900
1392 1429
1897 1898
1350 1897
1895 1896
1561 1576
1710 1719
1673 1692
1891 1892
1673 1691
1889 1890
1601 1889
1601 1888
1575 1887
1885 1886
1500 1531
1883 1884
1500 1530
1881 1882
1386 1881
1325 1348
1229 1279
1877 1878
1231 1279
1875 1876
1083 1875
1873 1874
1549 1563
1492 1521
1870 1871
1492 1520
1868 1869
1464 1868
1446 1462
1378 1414
1864 1865
1379 1414
1862 1863
1227 1862
1860 1861
1625 1639
1591 1612
1857 1858
1591 1611
1855 1856
1568 1855
1547 1568
1504 1531
1851 1852
1504 1530
1849 1850
1479 1849
1847 1848
1613 1627
1583 1602
1844 1845
1583 1601
1842 1843
1562 1842
1503 1841
1404 1840
1369 1839
1659 1670
1632 1649
1835 1836
1632 1648
1833 1834
1617 1833
1684 1688
1673 1680
1829 1830
1673 1679
1827 1828
1664 1827
1631 1826
1617 1825
1823 1824
1822 1823
1821 1822
1452 1476
1401 1432
1818 1819
1406 1435
1816 1817
1367 1816
1338 1372
1266 1310
1812 1813
1270 1313
1810 1811
1223 1810
1129 1809
1078 1808
1806 1807
1585 1595
1554 1572
1803 1804
1554 1571
1801 1802
1534 1801
1518 1534
1475 1499
1797 1798
1475 1498
1795 1796
1453 1795
1793 1794
1619 1628
1594 1608
1790 1791
1594 1607
1788 1789
1582 1788
1573 1582
1546 1562
1784 1785
1546 1561
1782 1783
1528 1782
1780 1781
1779 1780
1513 1528
1474 1496
1776 1777
1474 1495
1774 1775
1454 1774
1431 1447
1375 1406
1770 1771
1383 1412
1768 1769
1345 1768
1766 1767
1551 1557
1523 1539
1763 1764
1523 1538
1761 1762
1507 1761
1497 1507
1458 1478
1757 1758
1458 1477
1755 1756
1440 1755
1753 1754
1491 1500
1455 1473
1750 1751
1455 1472
1748 1749
1438 1748
1421 1434
1367 1396
1744 1745
1370 1398
1742 1743
1336 1742
1740 1741
1312 1333
1225 1270
1737 1738
1227 1271
1735 1736
1190 1735
1169 1188
1081 1131
1731 1732
1082 1131
1729 1730
910 1729
757 1728
1726 1727
1408 1422
1363 1389
1723 1724
1369 1393
1721 1722
1335 1721
1396 1407
1350 1375
1717 1718
1353 1377
1715 1716
1322 1715
1299 1319
1216 1259
1711 1712
1218 1260
1709 1710
1081 1709
1707 1708
1296 1315
1217 1258
1704 1705
1223 1262
1702 1703
1085 1702
1022 1055
934 983
1698 1699
943 990
1696 1697
896 1696
1161 1183
1084 1129
1692 1693
1092 1135
1690 1691
1041 1690
1284 1306
1216 1253
1686 1687
1225 1260
1684 1685
1184 1684
1100 1683
1056 1682
1680 1681
1679 1680
1272 1291
1204 1240
1676 1677
1211 1245
1674 1675
1174 1674
1020 1055
941 987
1670 1671
947 992
1668 1669
901 1668
1150 1173
1082 1123
1664 1665
1090 1128
1662 1663
1041 1662
1260 1282
1204 1236
1658 1659
1209 1240
1656 1657
1173 1656
1095 1655
1054 1654
1652 1653
1651 1652
1326 1336
1284 1307
1648 1649
1290 1311
1646 1647
1262 1646
1249 1267
1192 1223
1642 1643
1199 1228
1640 1641
1164 1640
1145 1169
1087 1123
1636 1637
1092 1126
1634 1635
1047 1634
1632 1633
1231 1245
1172 1203
1629 1630
1176 1205
1627 1628
1147 1627
1129 1144
1061 1099
1623 1624
1063 1100
1621 1622
1023 1621
1619 1620
999 1021
907 955
1616 1617
909 955
1614 1615
757 1614
869 1613
712 1612
367 390
686 709
587 640
1607 1608
587 639
1605 1606
434 1605
434 1604
389 1603
1601 1602
268 321
1599 1600
268 320
1597 1598
121 1597
48 72
1495 0
1593 1594
1496 1
1591 1592
1590 1591
1589 1590
989 1022
920 962
1586 1587
924 965
1584 1585
881 1584
843 877
776 819
1580 1581
776 818
1578 1579
729 1578
616 1577
568 1576
1574 1575
1080 1095
1017 1053
1571 1572
1022 1056
1569 1570
983 1569
965 988
887 929
1565 1566
895 935
1563 1564
855 1563
1561 1562
960 982
1160 1174
1107 1135
1557 1558
1112 1138
1555 1556
1012 1555
1018 1554
986 1553
1551 1552
887 927
1549 1550
893 931
1547 1548
749 1547
855 1546
705 1545
827 853
755 798
1541 1542
755 797
1539 1540
712 1539
599 1538
554 1537
1535 1536
1049 1064
994 1025
1532 1533
999 1029
1530 1531
964 1530
940 959
866 905
1526 1527
872 909
1524 1525
837 1524
1522 1523
935 953
866 903
1519 1520
870 905
1517 1518
737 1517
837 1516
695 1515
814 835
741 783
1511 1512
741 782
1509 1510
700 1509
1507 1508
919 935
852 887
1504 1505
854 888
1502 1503
730 1502
824 1501
691 1500
804 822
731 772
1496 1497
731 771
1494 1495
692 1494
1492 1493
910 929
853 884
1489 1490
859 888
1487 1488
829 1487
803 823
740 777
1483 1484
740 776
1481 1482
704 1481
1479 1480
677 704
596 644
1476 1477
596 643
1474 1475
552 1474
524 552
448 493
1470 1471
448 492
1468 1469
403 1468
288 1467
142 1466
91 1465
1463 1464
362 391
276 325
1460 1461
276 324
1458 1459
132 1458
54 83
1365 13
1454 1455
1372 20
1452 1453
1451 1452
501 525
423 468
1448 1449
423 467
1446 1447
380 1446
640 664
559 605
1442 1443
559 604
1440 1441
519 1440
422 1439
380 1438
1436 1437
1435 1436
751 768
688 724
1432 1433
688 723
1430 1431
654 1430
632 654
554 598
1426 1427
554 597
1424 1425
516 1424
1422 1423
1091 1102
1056 1076
1419 1420
1061 1079
1417 1418
1035 1417
1023 1039
980 1004
1413 1414
984 1007
1411 1412
956 1411
1409 1410
935 951
886 915
1406 1407
891 918
1404 1405
857 1404
837 853
781 811
1400 1401
785 813
1398 1399
758 1398
1396 1397
999 1011
954 978
1393 1394
958 980
1391 1392
933 1391
918 930
869 897
1387 1388
872 898
1385 1386
844 1385
1383 1384
1382 1383
1381 1382
829 842
774 803
1378 1379
775 803
1376 1377
752 1376
736 750
673 708
1372 1373
673 707
1370 1371
641 1370
622 641
542 585
1366 1367
542 584
1364 1365
508 1364
410 1363
370 1362
1360 1361
728 745
678 708
1357 1358
678 707
1355 1356
648 1355
890 907
854 877
1351 1352
857 878
1349 1350
828 1349
807 823
763 787
1345 1346
767 790
1343 1344
743 1343
1341 1342
1340 1341
498 524
433 473
1337 1338
433 472
1335 1336
393 1335
287 1334
144 1333
94 1332
615 638
550 590
1328 1329
550 589
1326 1327
514 1326
706 722
660 688
1322 1323
660 687
1320 1321
632 1320
549 1319
514 1318
1316 1317
1315 1316
205 229
126 172
1312 1313
133 178
1310 1311
79 1310
55 85
1219 19
1306 1307
1226 26
1304 1305
1303 1304
588 605
519 556
1300 1301
519 555
1298 1299
489 1298
398 1297
359 1296
468 486
395 436
1292 1293
395 435
1290 1291
357 1290
335 357
250 296
1286 1287
250 295
1284 1285
114 1284
46 70
1177 6
1280 1281
1182 11
1278 1279
1277 1278
1276 1277
1275 1276
451 467
381 420
1272 1273
381 419
1270 1271
242 1270
205 1269
647 658
596 625
1265 1266
596 624
1263 1264
487 1263
553 569
487 522
1259 1260
487 521
1257 1258
460 1257
1255 1256
1254 1255
323 344
241 285
1251 1252
241 284
1249 1250
206 1249
185 204
104 150
1245 1246
107 151
1243 1244
61 1243
43 64
1135 4
1239 1240
1139 8
1237 1238
1236 1237
1235 1236
306 326
227 269
1232 1233
227 268
1230 1231
99 1230
39 58
1121 1
1226 1227
1122 3
1224 1225
1223 1224
172 190
97 140
1220 1221
102 143
1218 1219
57 1218
40 61
1116 6
1214 1215
1121 11
1212 1213
1211 1212
1210 1211
161 177
88 129
1207 1208
89 129
1205 1206
1100 1205
35 52
1099 1
1201 1202
1101 3
1199 1200
1198 1199
152 167
83 122
1195 1196
83 121
1193 1194
1089 1193
32 48
1087 0
1189 1190
1086 0
1187 1188
1186 1187
265 283
189 229
1183 1184
189 228
1181 1182
158 1181
480 495
417 450
1177 1178
417 449
1175 1176
309 1175
376 391
309 346
1171 1172
309 345
1169 1170
277 1169
1167 1168
1166 1167
1165 1166
1164 1165
375 392
318 351
1161 1162
318 350
1159 1160
287 1159
266 287
200 238
1155 1156
200 237
1153 1154
171 1153
1151 1152
542 554
499 524
1148 1149
499 523
1146 1147
474 1146
458 474
403 434
1142 1143
403 433
1140 1141
378 1140
1138 1139
257 275
191 227
1135 1136
191 226
1133 1134
163 1133
144 158
79 116
1129 1130
82 117
1127 1128
45 1127
31 47
1022 1
1123 1124
1025 4
1121 1122
1120 1121
141 158
84 118
1117 1118
91 123
1115 1116
50 1115
35 56
1023 11
1111 1112
1028 17
1109 1110
1108 1109
339 358
293 322
1105 1106
293 321
1103 1104
264 1103
188 1102
92 1101
59 1100
494 508
460 481
1096 1097
460 480
1094 1095
437 1094
419 437
373 402
1090 1091
373 401
1088 1089
348 1088
1086 1087
328 344
282 310
1083 1084
282 309
1081 1082
254 1081
233 254
178 211
1077 1078
178 210
1075 1076
152 1075
1073 1074
126 139
71 102
1070 1071
76 106
1068 1069
41 1068
29 45
966 4
1064 1065
971 9
1062 1063
1061 1062
122 140
77 105
1058 1059
82 108
1056 1057
47 1056
32 52
966 14
1052 1053
969 18
1050 1051
1049 1050
1048 1049
208 230
159 190
1045 1046
159 189
1043 1044
134 1043
197 214
146 175
1039 1040
146 174
1037 1038
124 1037
110 123
65 92
1033 1034
70 95
1031 1032
38 1031
27 42
935 8
1027 1028
938 12
1025 1026
1024 1025
1023 1024
345 358
295 322
1020 1021
295 321
1018 1019
275 1018
264 275
215 243
1014 1015
215 242
1012 1013
192 1012
1010 1011
178 191
128 155
1007 1008
128 154
1005 1006
108 1005
98 107
55 80
1001 1002
58 82
999 1000
31 999
22 33
897 3
995 996
900 6
993 994
992 993
166 182
124 149
989 990
124 148
987 988
105 987
92 104
57 79
983 984
60 80
981 982
33 981
23 36
886 9
977 978
887 11
975 976
974 975
973 974
446 465
410 432
970 971
412 433
968 969
388 968
230 245
196 218
964 965
196 217
962 963
172 962
120 961
60 960
38 959
295 312
257 282
955 956
257 281
953 954
235 953
355 369
327 345
949 950
327 344
947 948
306 947
256 946
235 945
943 944
942 943
941 942
150 168
116 138
938 939
116 137
936 937
98 936
82 95
54 72
932 933
57 73
930 931
33 930
22 36
837 11
926 927
838 13
924 925
923 924
922 923
134 151
104 124
919 920
104 123
917 918
52 917
33 916
196 209
167 186
912 913
167 185
910 911
144 910
102 909
52 908
34 907
252 268
219 241
903 904
219 240
901 902
162 901
305 318
282 297
897 898
282 296
895 896
262 895
218 894
199 893
891 892
890 891
889 890
363 382
332 352
886 887
332 351
884 885
279 884
217 883
162 882
100 881
51 880
34 879
67 80
79 877
48 60
874 875
48 59
872 873
32 872
20 32
780 12
868 869
779 12
866 867
865 866
864 865
482 498
451 471
861 862
451 470
859 860
428 859
383 858
359 857
408 425
379 398
853 854
380 397
851 852
357 851
849 850
848 849
847 848
846 847
339 354
309 327
843 844
311 328
841 842
291 841
513 521
479 498
837 838
483 500
835 836
463 835
388 396
351 372
831 832
351 371
829 830
291 829
243 828
498 505
467 484
824 825
467 483
822 823
404 822
443 452
404 425
818 819
406 425
816 817
389 816
814 815
813 814
383 390
351 369
810 811
354 371
808 809
335 808
325 333
290 309
804 805
292 309
802 803
280 802
800 801
799 800
322 330
294 309
796 797
298 311
794 795
285 794
423 436
396 412
790 791
398 413
788 789
380 788
367 377
343 358
784 785
346 359
782 783
327 782
780 781
455 465
433 446
777 778
436 447
775 776
419 775
407 415
379 394
771 772
383 396
769 770
367 769
767 768
766 767
765 764
763 764
763 764
364 359
335 349
760 761
338 350
758 759
758 290
757 246
220 230
185 203
753 754
185 202
751 752
129 751
749 750
425 430
432 748
403 415
745 746
406 416
743 744
360 743
386 393
363 375
739 740
365 376
737 738
352 737
331 736
318 735
733 734
308 315
285 297
730 731
287 298
728 729
246 728
266 273
242 256
724 725
242 255
722 723
227 722
720 721
295 300
274 285
717 718
276 285
715 716
267 715
260 265
238 251
711 712
238 250
709 710
224 709
707 708
315 319
295 307
704 705
296 306
702 703
264 702
234 701
214 222
182 198
697 698
182 197
695 696
126 695
693 694
367 371
348 359
690 691
349 358
688 689
312 688
334 339
313 324
684 685
315 324
682 683
305 682
680 681
330 337
315 323
677 678
316 323
675 676
308 675
293 674
283 673
301 304
288 295
669 670
289 295
667 668
279 667
275 280
260 268
663 664
261 268
661 662
234 661
659 660
658 659
333 338
339 657
320 327
654 655
322 327
652 653
312 652
375 388
349 365
648 649
349 364
646 647
320 646
313 645
449 458
430 442
641 642
430 441
639 640
394 639
410 418
394 404
635 636
394 403
633 634
381 633
631 632
630 631
629 630
402 408
386 395
626 627
386 394
624 625
374 624
365 374
339 353
620 621
339 352
618 619
329 618
616 617
359 367
336 348
613 614
336 347
611 612
327 611
514 495
495 609
513 495
606 607
489 493
604 605
490 492
602 603
475 602
483 485
599 600
505 487
484 598
596 597
476 480
594 595
476 479
592 593
469 471
590 591
470 590
463 589
459 464
586 587
461 464
584 585
443 584
451 454
581 582
453 581
444 448
578 579
444 447
576 577
427 576
430 575
413 420
395 405
571 572
395 404
569 570
370 569
567 568
566 567
565 566
354 361
335 345
562 563
335 344
560 561
317 560
296 559
279 558
257 557
229 556
462 445
439 554
432 553
423 552
409 551
397 403
548 549
383 391
546 547
383 390
544 545
359 544
370 375
359 365
540 541
359 364
538 539
351 538
536 537
385 391
375 381
533 534
375 380
531 532
369 531
395 398
388 392
527 528
388 391
525 526
384 525
523 524
522 523
521 522
365 369
358 362
518 519
358 361
516 517
352 516
346 352
332 340
512 513
332 339
510 511
324 510
508 509
340 345
329 335
505 506
329 334
503 504
323 503
501 502
105 116
76 92
498 499
76 91
496 497
34 496
391 495
53 58
60 493
31 43
490 491
33 44
488 489
381 488
14 21
381 3
484 485
382 5
482 483
481 482
480 481
192 200
165 179
477 478
165 178
475 476
114 475
145 154
114 132
471 472
114 131
469 470
99 469
467 468
466 467
87 95
60 74
463 464
60 73
461 462
49 461
44 48
25 36
457 458
26 35
455 456
348 455
11 16
347 1
451 452
347 2
449 450
448 449
447 448
71 77
47 59
444 445
47 58
442 443
21 442
8 12
335 0
438 439
334 0
436 437
435 436
109 116
79 95
432 433
79 94
430 431
67 430
104 110
78 92
426 427
78 91
424 425
67 424
62 67
42 52
420 421
42 51
418 419
35 418
416 417
130 137
106 118
413 414
106 117
411 412
97 411
92 97
70 82
407 408
70 81
405 406
61 405
403 404
402 403
31 34
17 25
399 400
18 25
397 398
9 397
6 10
289 0
393 394
289 1
391 392
390 391
46 50
30 38
387 388
30 37
385 386
25 385
383 384
22 24
23 382
12 18
379 380
13 17
377 378
6 377
4 7
270 0
373 374
269 0
371 372
370 371
29 33
17 23
367 368
17 22
365 366
7 365
3 364
362 363
113 118
98 107
359 360
98 106
357 358
90 357
82 89
64 74
353 354
64 73
351 352
33 351
349 350
77 83
63 71
346 347
63 70
344 345
56 344
49 55
33 42
340 341
33 41
338 339
26 338
336 337
335 336
63 67
51 57
332 333
51 56
330 331
46 330
43 46
30 37
326 327
30 36
324 325
25 324
322 323
93 98
83 89
319 320
83 88
317 318
64 317
72 77
62 68
313 314
62 67
311 312
57 311
309 310
116 121
106 112
306 307
106 111
304 305
101 304
91 303
85 302
123 125
125 300
116 120
297 298
116 119
295 296
112 295
129 133
122 126
291 292
122 125
289 290
119 289
287 288
286 287
95 98
88 92
283 284
88 91
281 282
84 281
80 83
73 77
277 278
73 76
275 276
70 275
273 274
103 104
99 101
270 271
99 100
268 269
96 268
94 96
87 91
264 265
87 90
262 263
84 262
82 83
78 80
258 259
78 79
256 257
76 256
254 255
81 82
77 79
251 252
77 78
249 250
76 249
74 75
70 72
245 246
70 71
243 244
68 243
241 242
240 241
239 240
238 239
237 238
236 237
11 12
12 235
6 9
232 233
7 8
230 231
3 230
2 4
121 0
226 227
120 0
224 225
223 224
12 15
5 9
220 221
5 8
218 219
1 218
0 217
32 36
25 29
213 214
25 28
211 212
11 211
18 21
11 15
207 208
11 14
205 206
8 205
203 204
202 203
201 202
31 33
23 27
198 199
23 26
196 197
20 196
12 14
8 10
192 193
8 9
190 191
7 190
5 6
1 3
186 187
1 2
184 185
0 184
182 183
12 13
8 10
179 180
8 9
177 178
6 177
5 6
1 3
173 174
1 2
171 172
0 171
5 7
1 3
167 168
1 2
165 166
0 165
7 9
2 5
161 162
2 4
159 160
0 159
13 17
6 10
155 156
6 9
153 154
3 153
1 152
0 151
149 150
148 149
14 15
10 12
145 146
10 11
143 144
8 143
5 7
1 3
139 140
1 2
137 138
0 137
135 136
31 30
29 134
29 133
29 132
29 131
29 130
29 129
29 128
29 127
29 126
29 125
29 124
29 123
98 99
101 102
29 118
29 119
29 118
29 117
29 116
29 115
29 114
29 113
29 112
29 111
29 110
88 87
105 108
83 84
83 106
83 105
103 104
83 103
100 102
83 101
83 100
83 99
83 98
83 97
83 96
83 95
83 94
83 93
83 92
83 91
83 90
83 89
83 88
83 87
82 86
81 85
80 84
79 83
78 82
77 81
76 80
75 79
74 78
73 77
72 76
71 75
70 74
69 73
68 72
67 71
66 70
65 69
64 68
63 67
62 66
61 65
60 64
59 63
58 62
57 61
56 60
55 59
54 58
53 57
52 56
51 55
50 54
49 53
48 52
47 51
46 50
45 49
44 48
43 47
42 46
41 45
40 44
39 43
38 42
37 41
36 40
35 39
34 38
33 37
32 36
31 35
30 34
29 33
29 32
29 31
29 30
28 29
7 8
3 5
25 26
3 4
23 24
1 23
1 22
0 21
15 14
12 13
17 18
8 10
15 16
8 9
13 14
1 13
5 6
1 3
9 10
1 2
7 8
0 7
5 6
4 5
3 4
2 3
1 2
0 1

956 961 866 733 962 964 958 762 668 568 550 650 734 467 561 744 834 823 827 661
0 53
0 52
0 51
0 50
0 49
0 48
0 47
0 46
0 45
0 44
0 43
0 42
0 41
0 40
0 39
0 38
0 37
0 36
0 35
0 34
0 33
0 32
0 31
0 30
0 29
0 28
0 27
0 26
0 25
0 24
0 23
0 22
0 21
0 20
0 19
0 18
0 17
0 16
0 15
0 14
0 13
0 12
0 11
0 10
0 9
0 8
0 7
0 6
0 5
0 4
0 3
0 2
0 1
2836 2889
2836 2888
2836 2887
2836 2886
2836 2885
2836 2884
2836 2883
2836 2882
2836 2881
2836 2880
2837 2879
2837 2878
2837 2877
2837 2876
2837 2875
2837 2874
2839 2873
2839 2872
2839 2871
2839 2870
2839 2869
2839 2868
2839 2867
2841 2866
2841 2865
2841 2864
2841 2863
2841 2862
2841 2861
2841 2860
2841 2859
2842 2858
2842 2857
2842 2856
2842 2855
2842 2854
2842 2853
2842 2852
2842 2851
2842 2850
2842 2849
2842 2848
2842 2847
2842 2846
2842 2845
2842 2844
2842 2843
2837 2811
2787 2940
2836 2817
2937 2938
2705 2754
2935 2936
2713 2760
2933 2934
2654 2933
2629 2661
2829 2719
2668 2930
2928 2929
2541 2590
2926 2927
2550 2597
2924 2925
2498 2924
2403 2923
2350 2922
2300 2327
2204 2255
2918 2919
2210 2259
2916 2917
2051 2916
2164 2915
2004 2914
2808 2678
2605 2631
2910 2911
2513 2562
2908 2909
2519 2566
2906 2907
2367 2906
2454 2478
2373 2421
2902 2903
2381 2427
2900 2901
2324 2900
2898 2899
2897 2898
2300 2331
2215 2262
2894 2895
2224 2269
2892 2893
2178 2892
2291 2318
2784 2661
2587 2614
2887 2888
2781 2666
2619 2886
2884 2885
2502 2548
2882 2883
2509 2553
2880 2881
2363 2880
2370 2879
2323 2878
2876 2877
2206 2252
2874 2875
2213 2257
2872 2873
2057 2872
2169 2871
2011 2870
2851 2757
2726 2868
2854 2759
2865 2866
2661 2703
2863 2864
2666 2705
2861 2862
2861 2614
2577 2607
2858 2859
2502 2544
2856 2857
2508 2549
2854 2855
2854 2462
2814 2631
2565 2588
2850 2851
2817 2728
2705 2849
2822 2733
2846 2847
2635 2677
2844 2845
2642 2682
2842 2843
2592 2842
2840 2841
2486 2528
2838 2839
2492 2532
2836 2837
2350 2836
2834 2835
2430 2454
2356 2400
2831 2832
2363 2405
2829 2830
2311 2829
2827 2828
2281 2305
2198 2242
2824 2825
2204 2246
2822 2823
2162 2822
2820 2821
2288 2323
2223 2263
2817 2818
2226 2265
2815 2816
2086 2815
2416 2445
2354 2394
2811 2812
2359 2396
2809 2810
2311 2809
2543 2576
2795 2620
2578 2806
2804 2805
2481 2519
2802 2803
2484 2521
2800 2801
2442 2800
2361 2799
2319 2798
2796 2797
2795 2796
2794 2795
2277 2304
2209 2247
2791 2792
2215 2252
2789 2790
2174 2789
2143 2173
2075 2117
2785 2786
2075 2116
2783 2784
2028 2783
2781 2782
2744 2638
2656 2780
2747 2661
2777 2778
2570 2609
2775 2776
2575 2613
2773 2774
2439 2773
2512 2535
2770 2771
2745 2636
2658 2769
2748 2662
2766 2767
2578 2614
2764 2765
2583 2617
2762 2763
2539 2762
2760 2761
2444 2481
2758 2759
2450 2485
2756 2757
2411 2756
2386 2405
2753 2754
2318 2357
2751 2752
2323 2361
2749 2750
2187 2749
2048 2748
2385 2408
2327 2363
2744 2745
2332 2366
2742 2743
2288 2742
2497 2524
2724 2564
2527 2739
2737 2738
2439 2473
2735 2736
2443 2476
2733 2734
2406 2733
2335 2732
2298 2731
2729 2730
2728 2729
2259 2282
2191 2228
2725 2726
2197 2232
2723 2724
2160 2723
2721 2722
2259 2286
2201 2235
2718 2719
2205 2238
2716 2717
2077 2716
2714 2715
2128 2152
2055 2096
2711 2712
2055 2095
2709 2710
2012 2709
1982 2012
1894 1946
2705 2706
1894 1945
2703 2704
1846 2703
2701 2702
2700 2701
2113 2134
2040 2080
2697 2698
2040 2079
2695 2696
1999 2695
1972 1998
1883 1933
2691 2692
1883 1932
2689 2690
1731 2689
2687 2688
1672 1716
1598 1647
2684 2685
1598 1646
2682 2683
1550 2682
1513 1549
1548 2680
1450 1492
2677 2678
1453 1492
2675 2676
1397 2675
2673 2674
1815 1852
1751 1793
2670 2671
1751 1792
2668 2669
1702 2668
1589 2667
1450 2666
1398 2665
1956 1993
1888 1933
2661 2662
1888 1932
2659 2660
1842 2659
2081 2110
2027 2062
2655 2656
2027 2061
2653 2654
1987 2653
1887 2652
1842 2651
2649 2650
2648 2649
2073 2100
2022 2055
2645 2646
2022 2054
2643 2644
1984 2643
1655 1697
1585 1631
2639 2640
1585 1630
2637 2638
1446 2637
1395 2636
1940 1975
1876 1918
2632 2633
1876 1917
2630 2631
1736 2630
1797 1832
1736 1776
2626 2627
1736 1775
2624 2625
1690 2624
2622 2623
2621 2622
2620 2621
2619 2620
2618 2619
1649 1690
1583 1627
2615 2616
1583 1626
2613 2614
1447 2613
1397 2612
1784 1818
1728 1765
2608 2609
1728 1764
2606 2607
1683 2606
1581 2605
1446 2604
1398 2603
1910 1944
1850 1890
2599 2600
1850 1889
2597 2598
1723 2597
2021 2049
1974 2005
2593 2594
1974 2004
2591 2592
1938 2591
1849 2590
1808 2589
2587 2588
2586 2587
2585 2586
2117 2138
2057 2090
2582 2583
2062 2093
2580 2581
2031 2580
2009 2030
1960 1990
2576 2577
1960 1989
2574 2575
1926 2574
2572 2573
2555 2469
2443 2571
2555 2469
2568 2569
2396 2427
2566 2567
2398 2427
2564 2565
2360 2564
2330 2356
2561 2562
2276 2308
2559 2560
2279 2310
2557 2558
2244 2557
2327 2355
2541 2389
2355 2554
2552 2553
2280 2310
2550 2551
2281 2310
2548 2549
2248 2548
2179 2547
2143 2546
2544 2545
2219 2244
2173 2203
2541 2542
2175 2203
2539 2540
2138 2539
2537 2538
2112 2140
2065 2095
2534 2535
2066 2095
2532 2533
1968 2532
1848 2531
1723 2530
1579 2529
1445 2528
1398 2527
2525 2526
2294 2313
2499 2396
2416 2523
2501 2419
2520 2521
2348 2378
2518 2519
2352 2380
2516 2517
2316 2516
2514 2515
2242 2271
2512 2513
2247 2274
2510 2511
2215 2510
2199 2219
2151 2181
2506 2507
2155 2183
2504 2505
2118 2504
2502 2503
2501 2502
2091 2106
2034 2064
2498 2499
2037 2066
2496 2497
2008 2496
2182 2197
2132 2161
2492 2493
2136 2164
2490 2491
2103 2490
2173 2184
2444 2366
2354 2487
2445 2367
2484 2485
2300 2330
2482 2483
2303 2331
2480 2481
2205 2480
2261 2275
2477 2478
2440 2363
2350 2476
2442 2366
2473 2474
2303 2330
2471 2472
2307 2333
2469 2470
2277 2469
2467 2468
2208 2236
2465 2466
2211 2238
2463 2464
2185 2463
2461 2462
2123 2151
2459 2460
2126 2152
2457 2458
2029 2457
1932 2456
2454 2455
2453 2454
2452 2453
2451 2452
2091 2112
2047 2073
2448 2449
2050 2075
2446 2447
2023 2446
1999 2019
1958 1984
2442 2443
1958 1983
2440 2441
1927 2440
2438 2439
1896 1926
1839 1876
2435 2436
1839 1875
2433 2434
1799 2433
1769 1799
1716 1750
2429 2430
1716 1749
2427 2428
1674 2427
2425 2426
2063 2081
2021 2045
2422 2423
2024 2047
2420 2421
1999 2420
1978 1996
1938 1963
2416 2417
1938 1962
2414 2415
1909 2414
2412 2413
2209 2224
2381 2292
2305 2410
2383 2308
2407 2408
2251 2276
2405 2406
2255 2278
2403 2404
2225 2403
2401 2402
2162 2188
2399 2400
2165 2189
2397 2398
2140 2397
2130 2143
2089 2114
2393 2394
2093 2116
2391 2392
2064 2391
2389 2390
2053 2073
2018 2040
2386 2387
2019 2040
2384 2385
1995 2384
2120 2136
2088 2109
2380 2381
2090 2109
2378 2379
2064 2378
2186 2202
2352 2261
2276 2375
2352 2277
2372 2373
2229 2250
2370 2371
2231 2250
2368 2369
2204 2368
2366 2367
2147 2169
2364 2365
2150 2171
2362 2363
2127 2362
2183 2201
2340 2224
2201 2359
2357 2358
2151 2171
2355 2356
2152 2171
2353 2354
2130 2353
2090 2352
2067 2351
2349 2350
2348 2349
2347 2348
1881 1908
1824 1860
2344 2345
1824 1859
2342 2343
1787 2342
2035 2048
1996 2018
2338 2339
1999 2019
2336 2337
1978 2336
1962 1977
1921 1945
2332 2333
1921 1944
2330 2331
1894 2330
2328 2329
2020 2029
1982 2002
2325 2326
1984 2003
2323 2324
1965 2323
2079 2088
2044 2064
2319 2320
2046 2065
2317 2318
2025 2317
2072 2079
2272 2203
2195 2314
2271 2202
2311 2312
2157 2179
2309 2310
2158 2178
2307 2308
2091 2307
2130 2139
2304 2305
2265 2196
2189 2303
2265 2197
2300 2301
2157 2175
2298 2299
2159 2176
2296 2297
2140 2296
2294 2295
2092 2112
2292 2293
2094 2113
2290 2291
2078 2290
2288 2289
2038 2058
2286 2287
2039 2057
2284 2285
1979 2284
1906 2283
2281 2282
2280 2281
1636 1674
1574 1615
2277 2278
1574 1614
2275 2276
1531 2275
1497 1530
1439 1476
2271 2272
1442 1477
2269 2270
1392 2269
2267 2268
1750 1779
1701 1733
2264 2265
1701 1732
2262 2263
1661 2262
1566 2261
1439 2260
1393 2259
1854 1880
1804 1837
2255 2256
1804 1836
2253 2254
1769 2253
1929 1944
1898 1918
2249 2250
1898 1917
2247 2248
1874 2247
1803 2246
1769 2245
2243 2244
2242 2243
1841 1862
1788 1820
2239 2240
1788 1819
2237 2238
1756 2237
1734 1755
1679 1711
2233 2234
1679 1710
2231 2232
1642 2231
2229 2230
1962 1973
1932 1949
2226 2227
1935 1950
2224 2225
1920 2224
1904 1916
1871 1891
2220 2221
1871 1890
2218 2219
1849 2218
2216 2217
1952 1965
1929 1943
2213 2214
1930 1943
2211 2212
1915 2211
1996 2006
1973 1988
2207 2208
1975 1988
2205 2206
1956 2205
2040 2051
2171 2093
2102 2202
2171 2103
2199 2200
2070 2085
2197 2198
2072 2085
2195 2196
2052 2195
2193 2194
2010 2027
2191 2192
2013 2028
2189 2190
1997 2189
2037 2049
2159 2065
2049 2186
2184 2185
2014 2028
2182 2183
2015 2028
2180 2181
2000 2180
1975 2179
1959 2178
2176 2177
2175 2176
2174 2175
1986 1992
1964 1977
2171 2172
1966 1978
2169 2170
1952 2169
1943 1950
1918 1932
2165 2166
1919 1932
2163 2164
1908 2163
2161 2162
1936 1941
1914 1926
2158 2159
1914 1925
2156 2157
1857 2156
1902 2155
1835 2154
1963 1967
1943 1955
2150 2151
1944 1954
2148 2149
1933 2148
2105 2012
1994 2000
2144 2145
2102 2039
2034 2143
2101 2038
2140 2141
2010 2024
2138 2139
2011 2023
2136 2137
1999 2136
2134 2135
1968 1982
2132 2133
1968 1981
2130 2131
1941 2130
1990 1995
2089 2027
2023 2127
2089 2028
2124 2125
2004 2015
2122 2123
2006 2016
2120 2121
1995 2120
2118 2119
1968 1980
2116 2117
1969 1980
2114 2115
1960 2114
2112 2113
2111 2112
2110 2111
2109 2110
2108 2109
2107 2108
1895 1904
1863 1882
2104 2105
1863 1881
2102 2103
1843 2102
1825 1842
1772 1802
2098 2099
1772 1801
2096 2097
1743 2096
2094 2095
1725 1742
1668 1700
2091 2092
1668 1699
2089 2090
1632 2089
1608 1632
1536 1576
2085 2086
1536 1575
2083 2084
1500 2083
2081 2082
1866 1873
1834 1852
2078 2079
1834 1851
2076 2077
1816 2076
1802 1815
1748 1777
2072 2073
1748 1776
2070 2071
1651 2070
2068 2069
1598 1617
1524 1563
2065 2066
1524 1562
2063 2064
1492 2063
1593 1612
1523 1560
2059 2060
1523 1559
2057 2058
1401 2057
1695 1708
1637 1669
2053 2054
1637 1668
2051 2052
1605 2051
1776 1788
1726 1753
2047 2048
1726 1752
2045 2046
1702 2045
1636 2044
1605 2043
2041 2042
2040 2041
2040 2039
2038 2039
1587 1603
1766 1777
1719 1744
2034 2035
1719 1743
2032 2033
1631 2032
1631 2031
1602 2030
2028 2029
1520 1555
2026 2027
1520 1554
2024 2025
1397 2024
1471 1488
1396 1437
2020 2021
1397 1437
2018 2019
1231 2018
2016 2017
1671 1683
1618 1647
2013 2014
1618 1646
2011 2012
1512 2011
1484 2010
1793 1799
1766 1781
2006 2007
1766 1780
2004 2005
1696 2004
1738 1749
1696 1718
2000 2001
1696 1717
1998 1999
1676 1998
1996 1997
1995 1996
1781 1786
1758 1771
1992 1993
1758 1770
1990 1991
1743 1990
1733 1743
1695 1715
1986 1987
1695 1714
1984 1985
1677 1984
1618 1983
1591 1982
1980 1981
1797 1802
1780 1790
1977 1978
1781 1789
1975 1976
1773 1975
1791 1794
1777 1785
1971 1972
1777 1784
1969 1970
1747 1969
1770 1968
1734 1967
1925 1847
1835 1839
1963 1964
1922 1863
1860 1962
1920 1862
1959 1960
1845 1854
1957 1958
1845 1853
1955 1956
1838 1955
1953 1954
1817 1827
1951 1952
1817 1826
1949 1950
1792 1949
1807 1810
1792 1801
1945 1946
1792 1800
1943 1944
1786 1943
1941 1942
1940 1941
1785 1788
1777 1781
1937 1938
1778 1781
1935 1936
1773 1935
1796 1799
1785 1792
1931 1932
1787 1792
1929 1930
1780 1929
1809 1812
1887 1830
1828 1926
1887 1830
1923 1924
1817 1824
1921 1922
1819 1824
1919 1920
1811 1919
1917 1918
1795 1803
1915 1916
1796 1802
1913 1914
1791 1913
1805 1807
1875 1812
1807 1910
1908 1909
1797 1801
1906 1907
1798 1801
1904 1905
1793 1904
1787 1903
1782 1902
1900 1901
1899 1900
1898 1899
1897 1898
1896 1897
1895 1896
1663 1674
1615 1641
1892 1893
1615 1640
1890 1891
1589 1890
1574 1589
1513 1545
1886 1887
1513 1544
1884 1885
1401 1884
1882 1883
1568 1582
1510 1540
1879 1880
1510 1539
1877 1878
1484 1877
1466 1482
1396 1434
1873 1874
1398 1435
1871 1872
1357 1871
1869 1870
1637 1647
1593 1617
1866 1867
1593 1616
1864 1865
1570 1864
1557 1570
1504 1532
1860 1861
1504 1531
1858 1859
1481 1858
1856 1857
1684 1692
1650 1668
1853 1854
1650 1667
1851 1852
1634 1851
1625 1634
1585 1607
1847 1848
1585 1606
1845 1846
1564 1845
1843 1844
1709 1713
1690 1701
1840 1841
1690 1700
1838 1839
1679 1838
1672 1679
1642 1658
1834 1835
1642 1657
1832 1833
1628 1832
1584 1831
1565 1830
1828 1829
1624 1636
1597 1614
1825 1826
1597 1613
1823 1824
1579 1823
1522 1822
1423 1821
1385 1820
1659 1667
1638 1651
1816 1817
1638 1650
1814 1815
1626 1814
1680 1683
1669 1676
1810 1811
1669 1675
1808 1809
1661 1808
1637 1807
1626 1806
1804 1805
1803 1804
1611 1618
1582 1598
1800 1801
1582 1597
1798 1799
1566 1798
1552 1565
1507 1532
1794 1795
1507 1531
1792 1793
1485 1792
1790 1791
1547 1559
1506 1529
1787 1788
1506 1528
1785 1786
1486 1785
1464 1479
1403 1437
1781 1782
1411 1443
1779 1780
1368 1779
1777 1778
1588 1597
1567 1580
1774 1775
1567 1579
1772 1773
1552 1772
1538 1552
1505 1525
1768 1769
1505 1524
1766 1767
1485 1766
1764 1765
1455 1469
1395 1428
1761 1762
1400 1431
1759 1760
1361 1759
1333 1357
1235 1286
1755 1756
1238 1288
1753 1754
1088 1753
1751 1752
1449 1464
1399 1428
1748 1749
1407 1433
1746 1747
1366 1746
1342 1374
1262 1308
1742 1743
1269 1314
1740 1741
1220 1740
1125 1739
1073 1738
1736 1737
1431 1443
1381 1409
1733 1734
1387 1413
1731 1732
1350 1731
1322 1345
1233 1280
1727 1728
1238 1283
1725 1726
1196 1725
1723 1724
1320 1343
1237 1281
1720 1721
1245 1287
1718 1719
1201 1718
1183 1208
1106 1153
1714 1715
1115 1159
1712 1713
1056 1712
1710 1711
1402 1413
1354 1381
1707 1708
1357 1382
1705 1706
1325 1705
1303 1323
1220 1263
1701 1702
1222 1264
1699 1700
1186 1699
1697 1698
1170 1189
1089 1137
1694 1695
1095 1140
1692 1693
1042 1692
1019 1047
926 976
1688 1689
934 982
1686 1687
887 1686
1684 1685
1283 1302
1203 1245
1681 1682
1204 1244
1679 1680
1074 1679
1155 1172
1076 1122
1675 1676
1078 1123
1673 1674
1031 1673
1006 1029
910 960
1669 1670
912 960
1667 1668
758 1667
870 1666
712 1665
1663 1664
1662 1663
1139 1155
1063 1107
1659 1660
1064 1107
1657 1658
906 1657
756 1656
367 390
686 709
587 640
1651 1652
587 639
1649 1650
434 1649
434 1648
389 1647
1645 1646
268 321
1643 1644
268 320
1641 1642
121 1641
48 72
1535 0
1637 1638
1536 1
1635 1636
1634 1635
1633 1634
1332 1347
1297 1318
1630 1631
1301 1320
1628 1629
1270 1628
1241 1262
1172 1209
1624 1625
1180 1215
1622 1623
1141 1622
1620 1621
995 1031
922 966
1617 1618
927 970
1615 1616
882 1615
1117 1140
1059 1096
1611 1612
1065 1099
1609 1610
1017 1609
1228 1253
1171 1205
1605 1606
1175 1208
1603 1604
1138 1603
1068 1602
1028 1601
1599 1600
1598 1599
1103 1119
1040 1077
1595 1596
1047 1082
1593 1594
1002 1593
982 1008
904 947
1589 1590
912 953
1587 1588
870 1587
835 862
758 803
1583 1584
758 802
1581 1582
713 1581
1579 1580
974 1002
904 944
1576 1577
910 949
1574 1575
870 1574
837 869
773 814
1570 1571
773 813
1568 1569
728 1568
616 1567
568 1566
1564 1565
950 970
873 914
1561 1562
878 917
1559 1560
740 1559
842 1558
697 1557
1163 1179
1096 1131
1553 1554
1100 1133
1551 1552
995 1551
1058 1073
999 1034
1547 1548
1005 1038
1545 1546
965 1545
1543 1544
1542 1543
1156 1174
1098 1129
1539 1540
1105 1134
1537 1538
1072 1537
1011 1536
977 1535
948 970
881 918
1531 1532
888 923
1529 1530
853 1529
1527 1528
1526 1527
524 553
448 493
1523 1524
448 492
1521 1522
403 1521
288 1520
142 1519
91 1518
669 700
587 636
1514 1515
587 635
1512 1513
543 1512
804 828
735 776
1508 1509
735 775
1506 1507
694 1506
586 1505
543 1504
1502 1503
1501 1502
909 926
838 875
1498 1499
841 877
1496 1497
714 1496
809 1495
675 1494
903 920
837 872
1490 1491
841 874
1488 1489
811 1488
789 807
715 757
1484 1485
715 756
1482 1483
676 1482
1480 1481
786 804
719 758
1477 1478
719 757
1475 1476
682 1475
658 682
577 623
1471 1472
577 622
1469 1470
537 1469
436 1468
392 1467
1465 1466
510 534
433 477
1462 1463
433 476
1460 1461
390 1460
362 390
276 325
1456 1457
276 324
1454 1455
132 1454
54 83
1354 13
1450 1451
1361 20
1448 1449
1447 1448
1446 1447
753 770
689 726
1443 1444
689 725
1441 1442
654 1441
632 654
554 598
1437 1438
554 597
1435 1436
516 1435
1433 1434
1121 1132
1085 1106
1430 1431
1091 1109
1428 1429
1061 1428
1047 1066
997 1025
1424 1425
1001 1028
1422 1423
970 1422
1420 1421
1036 1050
983 1011
1417 1418
988 1014
1415 1416
960 1415
944 957
888 921
1411 1412
891 922
1409 1410
858 1409
1407 1408
943 957
895 924
1404 1405
901 927
1402 1403
865 1402
844 860
784 816
1398 1399
789 819
1396 1397
760 1396
1394 1395
1393 1394
1392 1393
848 872
803 831
1389 1390
805 832
1387 1388
775 1387
927 944
890 914
1383 1384
893 915
1381 1382
862 1381
1004 1023
965 989
1377 1378
967 990
1375 1376
940 1375
894 1374
867 1373
1371 1372
1370 1371
839 857
793 819
1367 1368
797 822
1365 1366
770 1365
745 765
692 724
1361 1362
692 723
1359 1360
659 1359
1357 1358
740 759
691 721
1354 1355
691 720
1352 1353
660 1352
567 1351
528 1350
631 657
564 605
1346 1347
564 604
1344 1345
526 1344
500 526
435 475
1340 1341
435 474
1338 1339
394 1338
287 1337
144 1336
94 1335
1333 1334
1332 1333
353 383
275 321
1329 1330
275 320
1327 1328
237 1327
205 229
126 172
1323 1324
133 178
1321 1322
79 1321
55 85
1224 19
1317 1318
1231 26
1315 1316
1314 1315
1313 1314
330 353
249 293
1310 1311
249 292
1308 1309
114 1308
46 70
1198 6
1304 1305
1203 11
1302 1303
1301 1302
454 473
380 422
1298 1299
380 421
1296 1297
342 1296
571 590
499 538
1292 1293
499 537
1290 1291
467 1290
379 1289
342 1288
1286 1287
1285 1286
748 760
697 724
1282 1283
698 724
1280 1281
678 1280
664 676
608 640
1276 1277
608 639
1274 1275
579 1274
1272 1273
446 463
376 415
1269 1270
376 414
1267 1268
241 1267
205 1266
651 662
599 629
1262 1263
599 628
1260 1261
485 1260
554 571
485 522
1256 1257
485 521
1254 1255
456 1254
1252 1253
1251 1252
318 339
240 282
1248 1249
240 281
1246 1247
206 1246
185 204
104 150
1242 1243
107 151
1240 1241
61 1240
43 64
1126 4
1236 1237
1130 8
1234 1235
1233 1234
1232 1233
174 191
96 140
1229 1230
97 140
1227 1228
1112 1227
38 57
1111 0
1223 1224
1112 2
1221 1222
1220 1221
291 310
216 256
1217 1218
216 255
1215 1216
93 1215
36 54
1100 0
1211 1212
1100 1
1209 1210
1208 1209
400 415
332 370
1205 1206
332 369
1203 1204
299 1203
502 518
436 471
1199 1200
436 470
1197 1198
409 1197
331 1196
299 1195
1193 1194
1192 1193
494 509
431 464
1189 1190
431 463
1187 1188
329 1187
281 298
209 247
1183 1184
209 246
1181 1182
178 1181
161 177
88 129
1177 1178
88 128
1175 1176
1061 1175
34 51
1059 0
1171 1172
1060 1
1169 1170
1168 1169
1167 1168
1166 1167
1165 1166
1164 1165
963 971
945 956
1161 1162
945 955
1159 1160
932 1159
920 932
890 908
1155 1156
890 907
1153 1154
872 1153
1151 1152
1041 1078
1150 1040
1077 1040
1147 1148
1034 1038
1145 1146
1035 1037
1143 1144
1143 1025
1030 1031
1140 1141
1069 1032
1030 1139
1137 1138
1026 1028
1135 1136
1026 1027
1133 1134
1022 1023
1131 1132
1131 1022
1130 1019
1016 1019
1127 1128
1017 1018
1125 1126
1125 1007
1012 1013
1122 1123
1122 1012
1008 1010
1119 1120
1008 1009
1117 1118
1117 992
1116 997
984 991
968 978
1112 1113
968 977
1110 1111
937 1110
1108 1109
915 926
889 905
1105 1106
889 904
1103 1104
832 1103
810 1102
942 949
929 937
1098 1099
929 936
1096 1097
919 1096
909 919
887 901
1092 1093
887 900
1090 1091
872 1090
1088 1089
1087 1088
1086 1087
900 906
877 890
1083 1084
877 889
1081 1082
863 1081
946 950
929 938
1077 1078
929 937
1075 1076
906 1075
919 922
906 913
1071 1072
906 912
1069 1070
900 1069
1067 1068
1066 1067
715 725
674 698
1063 1064
679 700
1061 1062
593 1061
516 1060
638 652
597 619
1056 1057
600 621
1054 1055
525 1054
1052 1053
777 791
736 758
1049 1050
739 760
1047 1048
714 1047
673 1046
649 1045
1043 1044
830 838
839 1042
797 815
1039 1040
802 817
1037 1038
727 1037
1035 1036
864 870
847 857
1032 1033
847 856
1030 1031
800 1030
731 1029
668 1028
595 1027
520 1026
951 915
914 1024
913 1023
912 1022
901 1021
892 896
1018 1019
881 887
1016 1017
881 886
1014 1015
864 1014
871 875
864 868
1010 1011
864 867
1008 1009
860 1008
1006 1007
1005 1006
894 896
887 891
1002 1003
887 890
1000 1001
883 1000
880 883
873 877
996 997
873 876
994 995
869 994
992 993
991 992
763 774
724 744
988 989
727 746
986 987
706 986
695 704
658 680
982 983
661 680
980 981
586 980
512 979
977 978
837 841
820 829
974 975
820 828
972 973
774 972
802 809
773 789
968 969
775 789
966 967
711 966
964 965
963 964
799 806
807 962
777 789
959 960
779 790
957 958
762 957
819 823
809 815
953 954
809 814
951 952
800 951
949 950
751 764
719 737
946 947
721 738
944 945
703 944
668 943
648 942
689 698
661 677
938 939
663 678
936 937
642 936
630 644
595 615
932 933
597 616
930 931
527 930
928 929
927 928
474 490
417 448
924 925
417 447
922 923
317 922
615 625
580 598
918 919
583 600
916 917
565 916
549 560
508 530
912 913
508 529
910 911
484 910
908 909
604 615
575 591
905 906
576 591
903 904
561 903
698 706
666 682
899 900
668 683
897 898
619 897
647 654
621 636
893 894
623 636
891 892
606 891
596 603
568 582
887 888
570 583
885 886
554 885
883 884
882 883
594 604
573 585
879 880
574 585
877 878
521 877
629 637
609 621
873 874
610 621
871 872
596 871
669 681
645 659
867 868
646 659
865 866
632 865
610 864
598 863
861 862
700 706
705 860
683 693
857 858
684 693
855 856
671 855
853 854
852 853
693 697
677 686
849 850
679 686
847 848
666 847
660 668
638 650
843 844
639 650
841 842
627 841
839 840
696 698
688 693
836 837
688 692
834 835
684 834
680 683
667 675
830 831
668 674
828 829
658 828
826 827
544 555
509 528
823 824
509 527
821 822
488 821
379 396
324 356
817 818
324 355
815 816
294 815
464 480
413 442
811 812
413 441
809 810
322 809
272 293
210 246
805 806
210 245
803 804
99 803
691 802
800 801
799 800
798 799
519 530
489 506
795 796
489 505
793 794
471 793
454 470
409 436
789 790
409 435
787 788
319 787
785 786
449 464
408 433
782 783
408 432
780 781
386 780
367 385
319 348
776 777
319 347
774 775
293 774
772 773
771 772
270 292
215 249
768 769
215 248
766 767
106 766
68 765
159 180
184 763
99 135
760 761
104 139
758 759
62 758
42 67
653 17
754 755
657 22
752 753
751 752
750 751
146 162
167 749
86 120
746 747
92 125
744 745
629 744
36 58
633 9
740 741
638 15
738 739
737 738
235 251
178 210
734 735
178 209
732 733
153 732
135 148
76 109
728 729
81 112
726 727
608 726
31 49
609 3
722 723
613 8
720 721
719 720
718 719
717 718
716 717
217 230
161 191
713 714
161 190
711 712
72 711
26 41
595 0
707 708
596 2
705 706
704 705
212 229
164 192
701 702
164 191
699 700
143 699
124 138
72 102
695 696
76 105
693 694
42 693
28 46
583 6
689 690
586 10
687 688
686 687
685 686
684 685
358 371
319 342
681 682
319 341
679 680
298 679
283 298
237 264
675 676
237 263
673 674
212 673
671 672
401 410
374 389
668 669
374 388
666 667
358 666
346 358
311 332
662 663
311 331
660 661
292 660
658 659
275 287
230 255
655 656
230 254
653 654
207 653
194 207
148 174
649 650
148 173
647 648
128 647
645 646
325 335
292 311
642 643
292 310
640 641
274 640
366 372
340 354
636 637
340 353
634 635
326 634
318 325
287 304
630 631
287 303
628 629
217 628
626 627
313 319
286 301
623 624
286 300
621 622
271 621
260 270
217 240
617 618
217 239
615 616
197 615
613 614
612 613
256 265
218 239
609 610
218 238
607 608
200 607
457 459
447 453
603 604
447 452
601 602
414 601
434 439
414 424
597 598
414 423
595 596
407 595
402 406
383 394
591 592
383 393
589 590
347 589
310 588
586 587
585 586
366 371
346 356
582 583
346 355
580 581
337 580
578 579
416 422
402 410
575 576
402 409
573 574
395 573
423 424
419 421
569 570
419 420
567 568
415 567
565 566
390 394
378 385
562 563
378 384
560 561
369 560
362 367
346 354
556 557
347 354
554 555
339 554
552 553
396 399
384 390
549 550
385 390
547 548
380 547
377 379
366 373
543 544
367 372
541 542
359 541
539 540
538 539
537 538
536 537
194 209
158 181
533 534
158 180
531 532
80 531
52 530
117 133
135 528
74 101
525 526
78 103
523 524
47 523
30 51
416 14
519 520
418 17
517 518
516 517
515 516
277 286
257 270
512 513
257 269
510 511
246 510
235 245
206 224
506 507
206 223
504 505
190 504
502 503
264 271
247 258
499 500
247 257
497 498
204 497
293 299
274 285
493 494
274 284
491 492
265 491
489 490
488 489
487 488
227 235
200 216
484 485
200 215
482 483
187 482
174 186
139 161
478 479
139 160
476 477
123 476
474 475
295 299
284 290
471 472
284 289
469 470
279 469
275 280
261 270
465 466
261 269
463 464
253 463
235 462
227 461
243 250
232 239
457 458
232 238
455 456
196 455
453 454
216 225
196 209
450 451
196 208
448 449
185 448
146 447
78 446
53 445
443 444
168 181
142 159
440 441
142 158
438 439
75 438
51 437
435 436
256 260
249 253
432 433
249 252
430 431
233 430
213 429
184 428
140 427
75 426
52 425
103 119
119 423
70 91
420 421
72 91
418 419
48 418
29 50
312 17
414 415
312 18
412 413
411 412
410 411
257 260
250 254
407 408
250 253
405 406
247 405
242 404
237 403
243 244
239 241
399 400
239 240
397 398
236 397
395 396
394 395
183 190
167 177
391 392
167 176
389 390
158 389
125 388
66 387
46 386
143 154
121 135
382 383
121 134
380 381
107 380
378 379
91 105
61 80
375 376
63 80
373 374
42 373
26 44
266 15
369 370
266 16
367 368
366 367
363 364
363 364
363 364
80 91
51 68
360 361
54 70
358 359
34 358
22 37
250 10
354 355
252 13
352 353
351 352
115 124
95 108
348 349
95 107
346 347
84 346
71 82
47 62
342 343
48 62
340 341
32 340
20 33
233 11
336 337
233 12
334 335
333 334
332 333
97 104
79 90
329 330
79 89
327 328
71 327
60 68
38 51
323 324
40 52
321 322
25 321
16 27
211 7
317 318
212 9
315 316
314 315
80 85
65 74
311 312
65 73
309 310
58 309
140 143
128 134
305 306
128 133
303 304
122 303
119 122
110 115
299 300
110 114
297 298
104 297
100 104
85 93
293 294
85 92
291 292
79 291
289 290
49 54
28 39
286 287
31 41
284 285
17 284
12 20
167 2
280 281
169 5
278 279
277 278
62 65
49 56
274 275
49 55
272 273
44 272
38 42
21 30
268 269
22 30
266 267
12 266
8 13
147 0
262 263
147 1
260 261
259 260
30 33
17 24
256 257
18 24
254 255
10 254
7 11
137 1
250 251
137 2
248 249
247 248
55 58
44 50
244 245
44 49
242 243
39 242
36 39
28 33
238 239
28 32
236 237
25 236
42 44
34 38
232 233
34 37
230 231
31 230
30 31
25 28
226 227
25 27
224 225
23 224
53 56
45 49
220 221
45 48
218 219
41 218
39 41
34 37
214 215
34 36
212 213
31 212
210 211
30 31
26 28
207 208
26 27
205 206
25 205
24 204
15 203
10 202
19 21
12 16
198 199
12 15
196 197
8 196
5 8
75 2
192 193
74 2
190 191
189 190
9 10
5 7
186 187
5 6
184 185
3 184
2 3
62 0
180 181
61 0
178 179
177 178
9 11
5 7
174 175
5 6
172 173
3 172
1 171
0 170
26 27
21 24
166 167
21 23
164 165
19 164
7 8
14 15
10 12
159 160
10 11
157 158
8 157
8 156
7 155
153 154
3 5
151 152
3 4
149 150
1 149
1 148
0 147
145 146
8 10
4 6
142 143
4 5
140 141
3 140
2 139
1 138
0 137
7 8
2 5
133 134
2 4
131 132
0 131
7 8
3 5
127 128
3 4
125 126
2 125
1 124
0 123
121 122
120 121
5 6
5 119
12 13
11 117
11 116
73 75
67 64
64 68
66 65
67 108
66 110
108 106
63 108
63 107
104 106
63 105
103 104
63 103
63 102
63 101
63 100
63 99
63 98
63 97
63 96
63 95
63 94
63 93
63 92
62 91
71 90
25 26
25 88
5 84
5 86
5 85
5 84
5 83
5 82
78 81
5 80
5 79
5 78
5 77
49 74
49 75
49 74
49 73
49 72
49 71
49 70
49 69
49 68
49 67
49 66
49 65
49 64
49 63
49 62
49 61
49 60
49 59
49 58
49 57
49 56
49 55
49 54
48 53
47 52
46 51
45 50
44 49
43 48
42 47
41 46
40 45
39 44
5 42
5 42
5 41
5 40
5 39
5 38
5 37
5 36
5 35
5 34
31 33
28 31
27 31
26 30
25 29
24 28
23 27
22 26
21 25
20 24
19 23
18 22
17 21
16 20
15 19
14 18
13 17
12 16
11 15
10 14
9 13
8 12
7 11
6 10
5 9
5 8
5 7
5 6
4 5
3 4
2 3
1 2
0 1

832 924 961 1156 1063 767 766 958 568 827 823 834 467 550 668 650 762 744 561 661
0 53
0 52
0 51
0 50
0 49
0 48
0 47
0 46
0 45
0 44
0 43
0 42
0 41
0 40
0 39
0 38
0 37
0 36
0 35
0 34
0 33
0 32
0 31
0 30
0 29
0 28
0 27
0 26
0 25
0 24
0 23
0 22
0 21
0 20
0 19
0 18
0 17
0 16
0 15
0 14
0 13
0 12
0 11
0 10
0 9
0 8
0 7
0 6
0 5
0 4
0 3
0 2
0 1
2836 2889
2836 2888
2836 2887
2836 2886
2836 2885
2836 2884
2836 2883
2836 2882
2836 2881
2836 2880
2837 2879
2837 2878
2837 2877
2837 2876
2837 2875
2837 2874
2839 2873
2839 2872
2839 2871
2839 2870
2839 2869
2839 2868
2839 2867
2841 2866
2841 2865
2841 2864
2841 2863
2841 2862
2841 2861
2841 2860
2841 2859
2842 2858
2842 2857
2842 2856
2842 2855
2842 2854
2842 2853
2842 2852
2842 2851
2842 2850
2842 2849
2842 2848
2842 2847
2842 2846
2842 2845
2842 2844
2842 2843
2841 2724
2671 2940
2629 2662
2937 2938
2541 2590
2935 2936
2550 2597
2933 2934
2498 2933
2403 2932
2350 2931
2308 2341
2220 2269
2927 2928
2229 2276
2925 2926
2181 2925
2923 2924
1984 2019
1898 1950
2920 2921
1898 1949
2918 2919
1850 2918
1822 1850
1746 1791
2914 2915
1746 1790
2912 2913
1699 2912
1579 2911
1431 2910
1379 2909
2907 2908
2892 2793
2760 2906
2895 2795
2903 2904
2692 2736
2901 2902
2697 2738
2899 2900
2899 2640
2599 2633
2896 2897
2518 2564
2894 2895
2524 2569
2892 2893
2892 2474
2599 2638
2883 2690
2640 2889
2887 2888
2528 2572
2885 2886
2531 2574
2883 2884
2483 2883
2390 2882
2338 2881
2879 2880
2446 2477
2379 2422
2876 2877
2384 2424
2874 2875
2328 2874
2872 2873
2293 2333
2219 2265
2869 2870
2222 2267
2867 2868
2073 2867
2865 2866
2274 2299
2187 2233
2862 2863
2195 2239
2860 2861
2149 2860
2823 2627
2558 2582
2856 2857
2826 2707
2730 2855
2831 2737
2852 2853
2633 2677
2850 2851
2642 2683
2848 2849
2588 2848
2846 2847
2475 2519
2844 2845
2483 2525
2842 2843
2338 2842
2420 2444
2346 2390
2838 2839
2355 2396
2836 2837
2300 2836
2834 2835
2833 2834
2832 2833
2276 2307
2202 2244
2829 2830
2208 2249
2827 2828
2163 2827
2130 2162
2062 2104
2823 2824
2062 2103
2821 2822
2013 2821
2819 2820
2117 2142
2043 2085
2816 2817
2043 2084
2814 2815
1998 2814
1967 1998
1883 1933
2810 2811
1883 1932
2808 2809
1837 2808
2806 2807
2252 2285
2185 2225
2803 2804
2189 2228
2801 2802
2055 2801
2241 2266
2170 2209
2797 2798
2177 2214
2795 2796
2135 2795
2368 2388
2755 2661
2641 2792
2758 2666
2789 2790
2567 2610
2787 2788
2574 2615
2785 2786
2422 2785
2504 2530
2782 2783
2756 2640
2664 2781
2759 2668
2778 2779
2579 2617
2776 2777
2584 2620
2774 2775
2535 2774
2772 2773
2429 2470
2770 2771
2436 2475
2768 2769
2393 2768
2766 2767
2294 2337
2764 2765
2301 2342
2762 2763
2161 2762
2026 2761
2368 2392
2307 2345
2757 2758
2312 2348
2755 2756
2264 2755
2491 2522
2737 2567
2525 2752
2750 2751
2427 2465
2748 2749
2431 2468
2746 2747
2390 2746
2315 2745
2273 2744
2742 2743
2741 2742
2740 2741
2739 2740
2738 2739
1809 1832
1730 1775
2735 2736
1730 1774
2733 2734
1684 2733
1654 1683
1563 1614
2729 2730
1563 1613
2727 2728
1522 2727
2725 2726
2086 2107
2012 2053
2722 2723
2012 2052
2720 2721
1970 2720
1944 1970
1860 1908
2716 2717
1860 1907
2714 2715
1818 2714
2712 2713
1648 1675
1560 1609
2709 2710
1560 1608
2707 2708
1415 2707
1931 1956
1850 1896
2703 2704
1850 1895
2701 2702
1712 2701
1788 1809
1712 1755
2697 2698
1712 1754
2695 2696
1669 2695
2693 2694
2692 2693
2691 2692
2064 2094
2009 2044
2688 2689
2009 2043
2686 2687
1967 2686
1930 1966
1867 1908
2682 2683
1867 1907
2680 2681
1737 2680
2678 2679
1793 1824
1737 1773
2675 2676
1737 1772
2673 2674
1695 2673
1657 1695
1589 1634
2669 2670
1589 1633
2667 2668
1546 2667
2665 2666
1781 1812
1729 1763
2662 2663
1729 1762
2660 2661
1689 2660
1588 2659
1449 2658
1398 2657
1901 1936
1842 1881
2653 2654
1842 1880
2651 2652
1802 2651
2021 2051
1970 2003
2647 2648
1970 2002
2645 2646
1930 2645
1841 2644
1802 2643
2641 2642
2640 2641
2258 2281
2202 2237
2637 2638
2206 2239
2635 2636
2161 2635
2136 2165
2076 2112
2631 2632
2079 2114
2629 2630
2042 2629
2627 2628
2014 2043
1967 1998
2624 2625
1967 1997
2622 2623
1929 2622
1842 2621
1803 2620
1892 1926
1839 1874
2616 2617
1839 1873
2614 2615
1725 2614
2612 2613
1772 1801
1725 1756
2609 2610
1725 1755
2607 2608
1687 2607
1588 2606
1450 2605
1400 2604
2602 2603
1646 1683
1584 1625
2599 2600
1584 1624
2597 2598
1447 2597
1398 2596
2594 2595
1504 1539
1538 2593
1444 1483
2590 2591
1445 1483
2588 2589
1396 2588
1355 1397
1281 1329
2584 2585
1282 1329
2582 2583
1230 2582
1135 2581
1082 2580
2578 2579
2577 2578
2082 2114
2029 2063
2574 2575
2030 2063
2572 2573
1922 2572
1803 2571
1696 2570
1565 2569
1435 2568
1389 2567
2185 2211
2138 2169
2563 2564
2140 2169
2561 2562
2100 2561
2297 2327
2539 2420
2447 2558
2539 2448
2555 2556
2370 2403
2553 2554
2372 2403
2551 2552
2329 2551
2549 2550
2237 2273
2547 2548
2240 2275
2545 2546
2202 2545
2294 2326
2527 2365
2326 2542
2540 2541
2241 2275
2538 2539
2242 2275
2536 2537
2205 2536
2140 2535
2103 2534
2532 2533
2531 2532
2530 2531
2059 2076
1994 2028
2527 2528
1998 2031
2525 2526
1965 2525
2159 2172
2478 2391
2377 2522
2479 2392
2519 2520
2312 2349
2517 2518
2315 2350
2515 2516
2196 2515
2264 2281
2512 2513
2474 2388
2373 2511
2476 2392
2508 2509
2316 2349
2506 2507
2322 2353
2504 2505
2284 2504
2502 2503
2199 2233
2500 2501
2203 2236
2498 2499
2173 2498
2496 2497
2098 2133
2494 2495
2101 2134
2492 2493
1989 2492
1882 2491
2258 2278
2462 2360
2378 2488
2464 2381
2485 2486
2315 2343
2483 2484
2319 2345
2481 2482
2282 2481
2479 2480
2202 2233
2477 2478
2208 2237
2475 2476
2176 2475
2156 2170
2103 2134
2471 2472
2109 2138
2469 2470
2072 2469
2467 2468
2466 2467
2465 2466
2057 2077
2001 2032
2462 2463
2007 2036
2460 2461
1976 2460
1949 1968
1896 1926
2456 2457
1896 1925
2454 2455
1863 2454
2452 2453
2050 2076
2006 2034
2449 2450
2007 2034
2447 2448
1977 2447
2136 2155
2098 2123
2443 2444
2100 2123
2441 2442
2067 2441
2220 2242
2416 2334
2314 2438
2416 2334
2435 2436
2276 2301
2433 2434
2278 2301
2431 2432
2244 2431
2429 2430
2172 2200
2427 2428
2175 2202
2425 2426
2146 2425
2217 2241
2404 2271
2241 2422
2420 2421
2176 2202
2418 2419
2177 2202
2416 2417
2149 2416
2100 2415
2070 2414
2412 2413
2411 2412
2410 2411
2203 2218
2381 2288
2301 2408
2383 2305
2405 2406
2247 2272
2403 2404
2253 2275
2401 2402
2221 2401
2399 2400
2156 2182
2397 2398
2161 2185
2395 2396
2135 2395
2126 2139
2085 2110
2391 2392
2091 2113
2389 2390
2058 2389
2387 2388
2114 2123
2347 2262
2270 2385
2346 2270
2382 2383
2217 2244
2380 2381
2218 2243
2378 2379
2137 2378
2184 2195
2375 2376
2340 2264
2256 2374
2340 2265
2371 2372
2217 2240
2369 2370
2220 2241
2367 2368
2196 2367
2365 2366
2138 2162
2363 2364
2140 2163
2361 2362
2122 2361
2359 2360
2069 2096
2357 2358
2070 2095
2355 2356
1977 2355
1879 2354
2031 2044
1977 2005
2350 2351
1979 2006
2348 2349
1954 2348
2346 2347
2102 2110
2063 2086
2343 2344
2066 2087
2341 2342
2040 2341
2029 2043
1981 2007
2337 2338
1986 2010
2335 2336
1960 2335
2333 2334
2332 2333
2331 2332
2330 2331
1941 1956
1888 1918
2327 2328
1888 1917
2325 2326
1857 2325
1836 1857
1774 1809
2321 2322
1774 1808
2319 2320
1741 2319
2317 2318
1933 1951
1891 1916
2314 2315
1891 1915
2312 2313
1861 2312
1836 1861
1784 1816
2308 2309
1784 1815
2306 2307
1751 2306
2304 2305
2000 2017
1962 1984
2301 2302
1965 1986
2299 2300
1942 2299
1921 1938
1883 1906
2295 2296
1883 1905
2293 2294
1855 2293
2291 2292
1917 1934
1885 1905
2288 2289
1885 1904
2286 2287
1859 2286
1833 1858
1788 1817
2282 2283
1788 1816
2280 2281
1756 2280
2278 2279
1733 1756
1689 1717
2275 2276
1689 1716
2273 2274
1652 2273
1618 1652
1558 1597
2269 2270
1558 1596
2267 2268
1520 2267
2265 2266
1721 1744
1681 1707
2262 2263
1681 1706
2260 2261
1646 2260
1557 2259
1430 2258
1385 2257
1804 1828
1763 1790
2253 2254
1763 1789
2251 2252
1734 2251
1874 1890
1846 1864
2247 2248
1846 1863
2245 2246
1822 2245
1762 2244
1734 2243
2241 2242
2240 2241
2239 2240
2238 2239
1932 1946
1895 1916
2235 2236
1899 1918
2233 2234
1880 2233
1863 1875
1833 1851
2229 2230
1833 1850
2227 2228
1812 2227
2225 2226
1922 1939
1893 1911
2222 2223
1894 1911
2220 2221
1875 2220
1978 1989
1952 1969
2216 2217
1954 1969
2214 2215
1930 2214
2033 2047
2183 2110
2098 2211
2183 2110
2208 2209
2072 2089
2206 2207
2074 2089
2204 2205
2049 2204
2202 2203
1996 2017
2200 2201
2000 2019
2198 2199
1980 2198
2030 2046
2171 2067
2046 2195
2193 2194
2001 2019
2191 2192
2002 2019
2189 2190
1983 2189
1954 2188
1933 2187
2185 2186
2184 2185
2183 2184
1967 1974
1939 1956
2180 2181
1943 1958
2178 2179
1923 2178
1911 1920
1878 1896
2174 2175
1880 1897
2172 2173
1866 2172
2170 2171
1904 1911
1874 1890
2167 2168
1874 1889
2165 2166
1819 2165
1861 2164
1798 2163
1944 1949
1917 1934
2159 2160
1918 1933
2157 2158
1903 2157
2117 2009
1985 1993
2153 2154
2114 2044
2038 2152
2113 2043
2149 2150
2007 2026
2147 2148
2008 2025
2145 2146
1992 2145
2143 2144
1951 1969
2141 2142
1951 1968
2139 2140
1915 2139
1981 1988
2101 2027
2031 2136
2101 2034
2133 2134
2002 2017
2131 2132
2006 2019
2129 2130
1989 2129
2127 2128
1951 1967
2125 2126
1953 1968
2123 2124
1942 2123
2121 2122
2120 2121
2119 2120
2118 2119
2117 2118
2116 2117
1594 1613
1521 1559
2113 2114
1521 1558
2111 2112
1488 2111
1779 1791
1729 1756
2107 2108
1729 1755
2105 2106
1639 2105
1693 1705
1639 1669
2101 2102
1639 1668
2099 2100
1607 2099
2097 2098
2096 2097
1831 1838
1797 1817
2093 2094
1797 1816
2091 2092
1778 2091
1767 1778
1721 1746
2087 2088
1721 1745
2085 2086
1699 2085
1638 2084
1608 2083
2081 2082
2080 2081
1862 1869
1837 1851
2077 2078
1840 1852
2075 2076
1828 2075
1819 1826
1793 1809
2071 2072
1793 1808
2069 2070
1775 2069
2067 2068
1852 1861
1835 1845
2064 2065
1836 1845
2062 2063
1825 2062
1883 1888
1864 1876
2058 2059
1868 1877
2056 2057
1852 2056
1915 1925
2028 1940
1925 2053
2051 2052
1895 1907
2049 2050
1896 1907
2047 2048
1883 2047
1868 2046
1855 2045
2043 2044
2042 2043
1843 1847
1825 1835
2039 2040
1825 1834
2037 2038
1786 2037
1818 2036
1770 2035
1864 1867
1847 1858
2031 2032
1848 1857
2029 2030
1839 2029
1994 1902
1887 1892
2025 2026
1991 1925
1921 2024
1989 1924
2021 2022
1900 1913
2019 2020
1901 1912
2017 2018
1891 2017
2015 2016
1865 1877
2013 2014
1865 1876
2011 2012
1845 2011
1883 1887
1977 1914
1911 2008
1977 1915
2005 2006
1896 1905
2003 2004
1900 1906
2001 2002
1888 2001
1999 2000
1865 1875
1997 1998
1868 1876
1995 1996
1860 1995
1993 1994
1992 1993
1991 1992
1990 1991
1989 1990
1811 1816
1787 1802
1986 1987
1787 1801
1984 1985
1771 1984
1761 1771
1721 1743
1980 1981
1721 1742
1978 1979
1700 1978
1641 1977
1611 1976
1974 1975
1685 1697
1638 1664
1971 1972
1638 1663
1969 1970
1609 1969
1590 1608
1523 1558
1965 1966
1523 1557
1963 1964
1491 1963
1961 1962
1672 1682
1628 1652
1958 1959
1628 1651
1956 1957
1521 1956
1489 1955
1774 1778
1753 1766
1951 1952
1753 1765
1949 1950
1693 1949
1730 1739
1693 1713
1945 1946
1693 1712
1943 1944
1675 1943
1941 1942
1940 1941
1939 1940
1938 1939
1582 1599
1518 1551
1935 1936
1518 1550
1933 1934
1393 1933
1469 1487
1392 1434
1929 1930
1394 1435
1927 1928
1350 1927
1925 1926
1654 1664
1618 1638
1922 1923
1618 1637
1920 1921
1594 1920
1575 1594
1520 1551
1916 1917
1520 1550
1914 1915
1493 1914
1912 1913
1699 1709
1668 1686
1909 1910
1668 1685
1907 1908
1651 1907
1642 1651
1610 1628
1903 1904
1610 1627
1901 1902
1588 1901
1899 1900
1898 1899
1566 1581
1511 1540
1895 1896
1511 1539
1893 1894
1486 1893
1468 1485
1398 1437
1889 1890
1406 1443
1887 1888
1359 1887
1885 1886
1557 1574
1509 1536
1882 1883
1509 1535
1880 1881
1486 1880
1463 1479
1398 1435
1876 1877
1405 1440
1874 1875
1360 1874
1872 1873
1611 1621
1586 1601
1869 1870
1586 1600
1867 1868
1566 1867
1548 1566
1507 1532
1863 1864
1507 1531
1861 1862
1485 1861
1859 1860
1461 1478
1403 1437
1856 1857
1410 1442
1854 1855
1366 1854
1342 1373
1263 1309
1850 1851
1270 1315
1848 1849
1219 1848
1125 1847
1073 1846
1844 1845
1520 1532
1476 1499
1841 1842
1476 1498
1839 1840
1382 1839
1440 1454
1381 1414
1835 1836
1384 1416
1833 1834
1346 1833
1831 1832
1442 1460
1395 1424
1828 1829
1401 1427
1826 1827
1363 1826
1337 1369
1266 1310
1822 1823
1270 1313
1820 1821
1221 1820
1128 1819
1077 1818
1816 1817
1323 1348
1246 1289
1813 1814
1255 1296
1811 1812
1206 1811
1183 1213
1114 1157
1807 1808
1121 1161
1805 1806
1064 1805
1803 1804
1477 1487
1580 1587
1550 1566
1799 1800
1550 1565
1797 1798
1503 1797
1503 1796
1486 1795
1793 1794
1436 1457
1791 1792
1436 1456
1789 1790
1351 1789
1299 1319
1215 1259
1785 1786
1217 1259
1783 1784
1080 1783
1781 1782
1301 1322
1227 1267
1778 1779
1234 1272
1776 1777
1192 1776
1174 1198
1103 1146
1772 1773
1111 1151
1770 1771
1056 1770
1768 1769
1013 1038
915 966
1765 1766
918 968
1763 1764
762 1763
874 1762
716 1761
1274 1292
1199 1238
1757 1758
1202 1240
1755 1756
1073 1755
1151 1171
1076 1120
1751 1752
1082 1123
1749 1750
1033 1749
1747 1748
1746 1747
1263 1281
1193 1230
1743 1744
1198 1233
1741 1742
1164 1741
1148 1167
1080 1120
1737 1738
1087 1125
1735 1736
1037 1735
1015 1044
929 976
1731 1732
938 983
1729 1730
892 1729
1727 1728
1349 1368
1310 1335
1724 1725
1312 1335
1722 1723
1281 1722
1257 1283
1207 1239
1718 1719
1208 1239
1716 1717
1172 1716
1099 1715
1059 1714
1712 1713
1006 1031
920 966
1709 1710
927 971
1707 1708
884 1707
856 883
779 824
1703 1704
779 823
1701 1702
733 1701
1699 1700
1116 1132
1048 1087
1696 1697
1050 1088
1694 1695
1010 1694
987 1008
899 945
1690 1691
901 945
1688 1689
756 1688
862 1687
712 1686
1684 1685
982 1003
900 943
1681 1682
905 946
1679 1680
867 1679
843 863
760 807
1675 1676
760 806
1673 1674
716 1673
1671 1672
970 990
892 933
1668 1669
896 935
1666 1667
759 1666
860 1665
717 1664
1184 1200
1122 1155
1660 1661
1126 1157
1658 1659
1017 1658
1081 1098
1021 1056
1654 1655
1027 1060
1652 1653
985 1652
1650 1651
1649 1650
1177 1195
1124 1153
1646 1647
1131 1158
1644 1645
1097 1644
1033 1643
998 1642
968 990
899 936
1638 1639
907 942
1636 1637
871 1636
1634 1635
1633 1634
1241 1252
1192 1219
1630 1631
1193 1219
1628 1629
1099 1628
1237 1247
1193 1218
1624 1625
1195 1219
1622 1623
1170 1622
1155 1168
1100 1129
1618 1619
1101 1129
1616 1617
1077 1616
1614 1615
960 979
1151 1164
1102 1128
1610 1611
1107 1131
1608 1609
1010 1608
1015 1607
982 1606
1604 1605
892 928
1602 1603
897 931
1600 1601
765 1600
863 1599
724 1598
839 861
769 810
1594 1595
769 809
1592 1593
730 1592
616 1591
568 1590
1588 1589
949 971
891 923
1585 1586
897 928
1583 1584
864 1583
835 858
773 811
1579 1580
773 810
1577 1578
735 1577
623 1576
575 1575
1573 1574
937 961
886 916
1570 1571
890 919
1568 1569
858 1568
830 854
775 810
1564 1565
775 809
1562 1563
738 1562
628 1561
580 1560
1558 1559
694 723
611 660
1555 1556
611 659
1553 1554
566 1553
538 566
462 507
1549 1550
462 506
1547 1548
415 1547
295 1546
147 1545
95 1544
1542 1543
798 815
736 772
1539 1540
736 771
1537 1538
700 1537
675 700
592 639
1533 1534
592 638
1531 1532
551 1531
450 1530
404 1529
1527 1528
524 548
447 491
1524 1525
447 490
1522 1523
402 1522
372 402
283 334
1518 1519
283 333
1516 1517
137 1516
57 87
1423 15
1512 1513
1430 22
1510 1511
1509 1510
1508 1509
765 781
706 740
1505 1506
706 739
1503 1504
672 1503
649 672
569 614
1499 1500
569 613
1497 1498
530 1497
1495 1496
944 957
887 918
1492 1493
888 918
1490 1491
786 1490
689 1489
355 377
635 655
551 595
1484 1485
551 594
1482 1483
417 1482
417 1481
376 1480
1478 1479
261 311
1476 1477
261 310
1474 1475
116 1474
46 69
1364 0
1470 1471
1365 1
1468 1469
1467 1468
1466 1467
1077 1088
1040 1062
1463 1464
1045 1065
1461 1462
1018 1461
1007 1022
968 990
1457 1458
972 993
1455 1456
945 1455
1453 1454
924 940
876 904
1450 1451
881 907
1448 1449
848 1448
828 844
772 802
1444 1445
776 804
1442 1443
750 1442
1440 1441
983 994
942 964
1437 1438
946 966
1435 1436
922 1435
907 919
859 886
1431 1432
862 887
1429 1430
835 1429
1427 1428
1426 1427
1425 1426
820 833
765 794
1422 1423
766 794
1420 1421
744 1420
736 753
687 717
1416 1417
687 716
1414 1415
656 1414
895 912
860 882
1410 1411
863 883
1408 1409
835 1408
814 830
770 794
1404 1405
774 797
1402 1403
750 1402
1400 1401
1399 1400
631 656
564 605
1396 1397
564 604
1394 1395
526 1394
500 526
435 475
1390 1391
435 474
1388 1389
394 1388
287 1387
144 1386
94 1385
1383 1384
205 229
126 172
1380 1381
133 178
1378 1379
79 1378
55 85
1288 19
1374 1375
1295 26
1372 1373
1371 1372
335 359
250 296
1368 1369
250 295
1366 1367
114 1366
46 70
1262 6
1362 1363
1267 11
1360 1361
1359 1360
461 480
387 429
1356 1357
387 428
1354 1355
348 1354
578 597
506 545
1350 1351
506 544
1348 1349
474 1348
386 1347
348 1346
1344 1345
1343 1344
453 470
383 422
1340 1341
383 421
1338 1339
242 1338
205 1337
662 674
608 639
1333 1334
608 638
1331 1332
492 1331
561 579
492 529
1327 1328
492 528
1325 1326
463 1325
1323 1324
1322 1323
649 660
598 627
1319 1320
598 626
1317 1318
571 1317
555 571
489 524
1313 1314
489 523
1311 1312
462 1311
380 1310
344 1309
1307 1308
184 202
102 148
1304 1305
105 149
1302 1303
1193 1302
42 63
1193 2
1298 1299
1197 6
1296 1297
1295 1296
175 192
97 141
1292 1293
97 140
1290 1291
1182 1290
38 57
1180 0
1286 1287
1180 1
1284 1285
1283 1284
301 321
217 261
1280 1281
217 260
1278 1279
183 1278
520 535
457 490
1274 1275
457 489
1272 1273
349 1272
416 431
349 386
1268 1269
349 385
1266 1267
315 1266
1264 1265
1263 1264
1262 1263
1261 1262
296 315
216 258
1258 1259
216 257
1256 1257
94 1256
36 55
1148 0
1252 1253
1148 1
1250 1251
1249 1250
287 305
211 251
1246 1247
211 250
1244 1245
180 1244
162 178
89 130
1240 1241
90 130
1238 1239
51 1238
34 52
1130 0
1234 1235
1132 2
1232 1233
1231 1232
1230 1231
1229 1230
907 921
875 894
1226 1227
875 893
1224 1225
860 1224
154 169
85 124
1220 1221
90 127
1218 1219
49 1218
34 53
1115 2
1214 1215
1120 7
1212 1213
1211 1212
262 281
192 230
1208 1209
192 229
1206 1207
163 1206
147 162
84 120
1202 1203
89 124
1200 1201
49 1200
34 53
1102 6
1196 1197
1107 11
1194 1195
1193 1194
135 148
74 109
1190 1191
77 110
1188 1189
42 1188
29 44
1085 1
1184 1185
1088 4
1182 1183
1181 1182
609 628
573 595
1178 1179
575 596
1176 1177
551 1176
343 358
282 316
1172 1173
282 315
1170 1171
252 1170
234 251
167 203
1166 1167
167 202
1164 1165
140 1164
333 349
279 310
1160 1161
279 309
1158 1159
250 1158
232 250
172 206
1154 1155
172 205
1152 1153
147 1152
1150 1151
415 432
360 391
1147 1148
360 390
1145 1146
335 1145
492 504
449 474
1141 1142
449 473
1139 1140
425 1139
131 146
77 109
1135 1136
84 114
1133 1134
45 1133
32 51
1035 9
1129 1130
1040 15
1127 1128
1126 1127
219 239
166 198
1123 1124
166 197
1121 1122
142 1121
124 141
78 107
1117 1118
83 110
1115 1116
47 1115
32 52
1022 14
1111 1112
1025 18
1109 1110
1108 1109
205 226
158 188
1105 1106
158 187
1103 1104
135 1103
379 398
333 362
1099 1100
333 361
1097 1098
307 1097
290 307
247 274
1093 1094
247 273
1091 1092
220 1091
157 1090
78 1089
49 1088
1086 1087
1085 1086
191 206
143 170
1082 1083
143 169
1080 1081
123 1080
432 447
401 421
1076 1077
401 420
1074 1075
378 1074
319 1073
294 1072
356 375
316 342
1068 1069
316 341
1066 1067
292 1066
276 292
239 263
1062 1063
239 262
1060 1061
213 1060
156 1059
81 1058
53 1057
1055 1056
1054 1055
108 120
64 90
1051 1052
69 93
1049 1050
38 1049
27 42
948 8
1045 1046
951 12
1043 1044
1042 1043
96 105
54 78
1039 1040
57 80
1037 1038
31 1037
22 33
931 3
1033 1034
934 6
1031 1032
1030 1031
242 256
203 227
1027 1028
203 226
1025 1026
180 1025
163 179
122 146
1021 1022
122 145
1019 1020
103 1019
90 102
56 77
1015 1016
59 78
1013 1014
33 1013
23 36
913 9
1009 1010
914 11
1007 1008
1006 1007
1005 1006
150 168
116 138
1002 1003
116 137
1000 1001
98 1000
82 95
54 72
996 997
57 73
994 995
33 994
22 36
897 11
990 991
898 13
988 989
987 988
986 987
134 151
104 124
983 984
104 123
981 982
52 981
33 980
196 210
167 186
976 977
167 185
974 975
144 974
102 973
52 972
34 971
258 276
222 246
967 968
222 245
965 966
162 965
318 332
292 309
961 962
292 308
959 960
270 959
221 958
200 957
955 956
954 955
953 954
377 396
346 366
950 951
346 365
948 949
289 948
220 947
162 946
100 945
51 944
34 943
67 80
79 941
48 60
938 939
48 59
936 937
32 936
20 32
840 12
932 933
839 12
930 931
929 930
928 929
927 928
926 927
291 303
266 282
923 924
266 281
921 922
248 921
169 182
142 159
917 918
142 158
915 916
123 915
108 122
82 98
911 912
82 97
909 910
68 909
907 908
57 67
66 906
40 51
903 904
41 50
901 902
26 901
17 27
805 10
897 898
804 10
895 896
894 895
91 104
69 83
891 892
69 82
889 890
35 889
23 888
199 214
168 188
884 885
168 187
882 883
114 882
136 148
114 128
878 879
114 127
876 877
97 876
874 875
873 874
238 249
218 231
870 871
218 230
868 869
201 868
539 550
508 525
864 865
508 524
862 863
495 862
483 491
447 468
858 859
451 470
856 857
429 856
854 855
354 364
315 337
851 852
318 339
849 850
295 849
284 293
245 266
845 846
247 266
843 844
234 843
841 842
462 469
429 448
838 839
429 447
836 837
364 836
403 412
364 385
832 833
366 385
830 831
349 830
340 348
303 324
826 827
303 323
824 825
243 824
201 823
821 822
820 821
819 820
446 455
422 437
816 817
426 438
814 815
405 814
392 401
360 377
810 811
364 379
808 809
345 808
806 807
338 348
310 327
803 804
313 328
801 802
292 801
279 288
247 264
797 798
251 266
795 796
238 795
793 794
327 339
307 320
790 791
308 319
788 789
291 788
277 288
253 267
784 785
255 268
782 783
240 782
780 781
362 374
338 352
777 778
340 353
775 776
324 775
773 774
772 773
771 772
770 771
769 770
179 189
144 162
766 767
144 161
764 765
132 764
223 230
203 216
760 761
203 215
758 759
189 758
178 189
151 167
754 755
151 166
752 753
138 752
750 751
208 212
187 200
747 748
187 199
745 746
176 745
417 431
394 408
741 742
394 407
739 740
381 739
371 380
379 737
354 365
734 735
355 364
732 733
339 732
730 731
324 330
298 312
727 728
300 312
725 726
258 725
283 289
260 274
721 722
263 275
719 720
247 719
239 245
213 227
715 716
215 227
713 714
207 713
711 712
710 711
343 348
324 336
707 708
327 337
705 706
311 705
307 313
288 298
701 702
290 299
699 700
278 699
697 698
236 242
217 227
694 695
219 228
692 693
210 692
232 240
219 227
688 689
219 226
686 687
196 686
289 297
276 284
682 683
276 283
680 681
266 680
246 679
234 678
256 263
242 251
674 675
243 250
672 673
232 672
670 671
669 670
666 667
666 667
666 667
665 666
204 208
193 200
662 663
193 199
660 661
183 660
173 182
150 164
656 657
150 163
654 655
110 654
652 653
168 176
149 161
649 650
149 160
647 648
138 647
129 137
110 122
643 644
110 121
641 642
96 641
639 640
638 639
246 252
236 242
635 636
236 241
633 634
228 633
213 632
204 631
302 315
283 295
627 628
283 294
625 626
255 625
244 624
622 623
198 203
188 194
619 620
188 193
617 618
171 617
213 218
202 209
613 614
203 208
611 612
195 611
609 610
608 609
119 124
97 109
605 606
97 108
603 604
86 603
115 120
99 108
599 600
99 107
597 598
89 597
139 145
121 131
593 594
121 130
591 592
113 591
170 172
161 166
587 588
163 166
585 586
158 585
154 156
144 150
581 582
144 149
579 580
138 579
577 578
171 173
161 167
574 575
162 167
572 573
151 572
141 571
132 136
116 124
567 568
116 123
565 566
94 565
563 564
196 199
180 190
560 561
182 190
558 559
162 558
172 174
163 168
554 555
165 168
552 553
160 552
550 551
549 550
214 221
194 205
546 547
194 204
544 545
187 544
295 303
270 284
540 541
270 283
538 539
226 538
251 258
226 240
534 535
226 239
532 533
215 532
530 531
529 530
185 188
188 528
176 182
525 526
178 181
523 524
169 523
203 212
190 198
519 520
190 197
517 518
176 517
170 516
270 280
254 264
512 513
254 263
510 511
216 510
232 242
216 226
506 507
216 225
504 505
205 504
502 503
501 502
500 501
393 372
370 499
392 372
496 497
359 366
494 495
362 366
492 493
336 492
348 353
489 490
384 359
352 488
486 487
338 344
484 485
338 343
482 483
329 331
480 481
330 480
323 479
318 324
476 477
321 324
474 475
295 474
307 312
471 472
311 471
297 303
468 469
297 302
466 467
269 466
276 465
283 288
272 278
461 462
272 277
459 460
263 459
457 458
256 263
241 250
454 455
241 249
452 453
231 452
225 231
211 219
448 449
211 218
446 447
203 446
444 445
219 224
208 214
441 442
208 213
439 440
201 439
196 201
185 192
435 436
185 191
433 434
180 433
431 432
190 194
182 187
428 429
182 186
426 427
172 426
162 425
153 424
144 423
135 422
313 289
273 420
264 419
248 418
231 417
218 224
414 415
206 213
412 413
206 212
410 411
188 410
408 409
406 407
131 128
117 123
404 405
117 122
402 403
402 97
108 111
97 103
398 399
97 102
396 397
90 396
394 395
82 89
61 73
391 392
61 72
389 390
28 389
272 388
42 46
48 386
25 34
383 384
27 35
381 382
262 381
12 18
262 3
377 378
263 5
375 376
374 375
373 374
372 373
33 36
19 27
369 370
20 26
367 368
250 367
9 13
249 1
363 364
249 2
361 362
360 361
54 59
35 45
357 358
35 44
355 356
27 355
353 354
26 29
29 352
17 22
349 350
19 22
347 348
11 347
8 13
232 3
343 344
232 4
341 342
340 341
39 45
26 34
337 338
26 33
335 336
13 335
9 334
332 333
32 36
22 28
329 330
22 27
327 328
17 327
14 15
10 12
323 324
10 11
321 322
7 321
5 7
205 2
317 318
204 2
315 316
314 315
313 314
14 16
6 10
310 311
6 9
308 309
4 308
2 3
192 0
304 305
191 0
302 303
301 302
32 35
25 29
298 299
25 28
296 297
21 296
19 21
12 16
292 293
12 15
290 291
8 290
288 289
35 36
31 33
285 286
31 32
283 284
25 283
27 28
23 25
279 280
23 24
277 278
21 277
275 276
29 30
24 27
272 273
24 26
270 271
22 270
21 269
19 20
15 17
265 266
15 16
263 264
8 263
261 262
31 32
31 260
26 29
257 258
26 28
255 256
17 255
21 22
17 19
251 252
17 18
249 250
16 249
15 248
14 247
245 246
12 13
8 10
242 243
8 9
240 241
6 240
5 6
1 3
236 237
1 2
234 235
0 234
232 233
8 10
3 6
229 230
3 5
227 228
1 227
15 17
6 11
223 224
6 10
221 222
3 221
26 29
16 22
217 218
16 21
215 216
11 215
5 214
3 213
211 212
210 211
8 11
4 6
207 208
4 5
205 206
3 205
2 204
1 203
0 202
9 13
4 7
198 199
4 6
196 197
1 196
19 23
12 16
192 193
12 15
190 191
7 190
3 189
1 188
186 187
185 186
72 73
170 171
169 183
168 182
175 176
174 180
171 172
170 169
168 177
169 175
174 175
76 77
73 74
69 70
70 170
69 169
69 167
70 69
160 165
164 165
163 164
163 164
161 162
157 162
159 161
156 160
155 159
154 158
153 157
152 156
151 155
150 154
149 153
148 152
147 151
146 150
145 149
144 148
143 147
142 146
141 145
140 144
139 143
138 142
137 141
136 140
135 139
134 138
133 137
132 136
131 135
130 134
129 133
128 132
127 131
71 129
69 129
69 128
69 127
69 126
69 125
69 124
69 123
69 122
69 121
69 120
115 118
114 118
113 117
112 116
111 115
110 114
109 113
108 112
107 111
106 110
105 109
104 108
103 107
102 106
101 105
100 104
99 103
98 102
97 101
96 100
95 99
94 98
93 97
92 96
91 95
90 94
89 93
88 92
87 91
86 90
85 89
84 88
83 87
82 86
81 85
80 84
79 83
78 82
77 81
76 80
75 79
74 78
73 77
72 76
71 75
70 74
69 73
69 72
69 71
69 70
68 69
11 13
7 9
65 66
7 8
63 64
4 63
1 62
0 61
59 60
15 18
53 43
36 39
55 56
51 42
38 54
52 53
29 33
50 51
29 32
48 49
20 48
21 47
17 46
44 45
8 12
42 43
8 11
40 41
3 40
4 39
1 38
36 37
21 22
30 22
33 34
17 19
31 32
17 18
29 30
10 29
14 15
10 12
25 26
10 11
23 24
9 23
21 22
7 8
3 5
18 19
3 4
16 17
1 16
1 15
0 14
12 13
11 12
10 11
8 6
5 9
6 5
6 7
1 3
4 5
1 2
2 3
0 2
0 1


==> anc/orders/m20.order <==
3363 2026
0 2 4 6 8 10
-1 S 1973
-1 S 1974
-1 S 1975
-1 S 1976
-1 S 1977
-1 S 1978
-1 S 1979
-1 S 1980
-1 S 1981
-1 S 1982
-1 S 1983
-1 S 1984
-1 S 1985
-1 S 1986
-1 S 1987
-1 S 1988
-1 S 1989
-1 S 1990
-1 S 1991
-1 S 1992
-1 S 1993
-1 S 1994
-1 S 1995
-1 S 1996
-1 S 1997
-1 S 1998
-1 S 1999
-1 S 2000
-1 S 2001
-1 S 2002
-1 S 2003
-1 S 2004
-1 S 2005
-1 S 2006
-1 S 2007
-1 S 2008
-1 S 2009
-1 S 2010
-1 S 2011
-1 S 2012
-1 S 2013
-1 S 2014
-1 S 2015
-1 S 2016
-1 S 2017
-1 S 2018
-1 S 2019
-1 S 2020
-1 S 2021
-1 S 2022
-1 S 2023
-1 S 2024
-1 S 2025
0 N 0 1872 1973
0 N 1 1925 1974
0 N 2 1874 1975
0 N 3 1927 1976
0 N 4 1926 1977
0 N 5 1929 1978
0 N 6 1931 1979
0 N 7 1928 1980
0 N 8 1933 1981
0 N 9 1930 1982
0 N 10 1935 1983
0 N 11 1883 1984
0 N 12 1937 1985
0 N 13 1932 1986
0 N 14 1939 1987
0 N 15 1934 1988
0 N 16 1941 1989
0 N 17 1936 1990
0 N 18 1943 1991
0 N 19 1891 1992
0 N 20 1945 1993
0 N 21 1938 1994
0 N 22 1947 1995
0 N 23 1940 1996
0 N 24 1949 1997
0 N 25 1942 1998
0 N 26 1951 1999
0 N 27 1944 2000
0 N 28 1900 2001
0 N 29 1953 2002
0 N 30 1946 2003
0 N 31 1955 2004
0 N 32 1948 2005
0 N 33 1957 2006
0 N 34 1950 2007
0 N 35 1959 2008
0 N 36 1952 2009
0 N 37 1954 2010
0 N 38 1961 2011
0 N 39 1956 2012
0 N 40 1963 2013
0 N 41 1958 2014
0 N 42 1965 2015
0 N 43 1960 2016
0 N 44 1962 2017
0 N 45 1967 2018
0 N 46 1964 2019
0 N 47 1969 2020
0 N 48 1966 2021
0 N 49 1968 2022
0 N 50 1971 2023
0 N 51 1970 2024
0 N 52 1972 2025
1 D 1 1925
1 D 3 1927
1 D 4 1926
1 D 5 1929
1 D 6 1931
1 D 7 1928
1 D 8 1933
1 D 9 1930
1 D 10 1935
1 D 12 1937
1 D 13 1932
1 D 14 1939
1 D 15 1934
1 D 16 1941
1 D 17 1936
1 D 18 1943
1 D 20 1945
1 D 21 1938
1 D 22 1947
1 D 23 1940
1 D 24 1949
1 D 25 1942
1 D 26 1951
1 D 27 1944
1 D 29 1953
1 D 30 1946
1 D 31 1955
1 D 32 1948
1 D 33 1957
1 D 34 1950
1 D 35 1959
1 D 36 1952
1 D 37 1954
1 D 38 1961
1 D 39 1956
1 D 40 1963
1 D 41 1958
1 D 42 1965
1 D 43 1960
1 D 44 1962
1 D 45 1967
1 D 46 1964
1 D 47 1969
1 D 48 1966
1 D 49 1968
1 D 50 1971
1 D 51 1970
1 D 52 1972
2 T 1 4 1873 1876 1925 1926
2 T 3 7 1875 1879 1927 1928
2 T 5 9 1877 1881 1929 1930
2 T 6 13 1878 1885 1931 1932
2 T 8 15 1880 1887 1933 1934
2 T 10 17 1882 1889 1935 1936
2 T 12 21 1884 1893 1937 1938
2 T 14 23 1886 1895 1939 1940
2 T 16 25 1888 1897 1941 1942
2 T 18 27 1890 1899 1943 1944
2 T 20 30 1892 1902 1945 1946
2 T 22 32 1894 1904 1947 1948
2 T 24 34 1896 1906 1949 1950
2 T 26 36 1898 1908 1951 1952
2 T 29 37 1901 1909 1953 1954
2 T 31 39 1903 1911 1955 1956
2 T 33 41 1905 1913 1957 1958
2 T 35 43 1907 1915 1959 1960
2 T 38 44 1910 1916 1961 1962
2 T 40 46 1912 1918 1963 1964
2 T 42 48 1914 1920 1965 1966
2 T 45 49 1917 1921 1967 1968
2 T 47 51 1919 1923 1969 1970
2 T 50 52 1922 1924 1971 1972
3 D 1 1873
3 D 3 1875
3 D 4 1876
3 D 5 1877
3 D 6 1878
3 D 7 1879
3 D 8 1880
3 D 9 1881
3 D 10 1882
3 D 12 1884
3 D 13 1885
3 D 14 1886
3 D 15 1887
3 D 16 1888
3 D 17 1889
3 D 18 1890
3 D 20 1892
3 D 21 1893
3 D 22 1894
3 D 23 1895
3 D 24 1896
3 D 25 1897
3 D 26 1898
3 D 27 1899
3 D 29 1901
3 D 30 1902
3 D 31 1903
3 D 32 1904
3 D 33 1905
3 D 34 1906
3 D 35 1907
3 D 36 1908
3 D 37 1909
3 D 38 1910
3 D 39 1911
3 D 40 1912
3 D 41 1913
3 D 42 1914
3 D 43 1915
3 D 44 1916
3 D 45 1917
3 D 46 1918
3 D 47 1919
3 D 48 1920
3 D 49 1921
3 D 50 1922
3 D 51 1923
3 D 52 1924
4 N 0 1834 1872
4 N 1 1782 1873
4 N 2 1836 1874
4 N 3 1835 1875
4 N 4 1838 1876
4 N 5 1786 1877
4 N 6 1837 1878
4 N 7 1840 1879
4 N 8 1839 1880
4 N 9 1842 1881
4 N 10 1791 1882
4 N 11 1844 1883
4 N 12 1793 1884
4 N 13 1846 1885
4 N 14 1841 1886
4 N 15 1848 1887
4 N 16 1843 1888
4 N 17 1850 1889
4 N 18 1799 1890
4 N 19 1852 1891
4 N 20 1845 1892
4 N 21 1854 1893
4 N 22 1847 1894
4 N 23 1856 1895
4 N 24 1849 1896
4 N 25 1858 1897
4 N 26 1851 1898
4 N 27 1808 1899
4 N 28 1809 1900
4 N 29 1853 1901
4 N 30 1860 1902
4 N 31 1855 1903
4 N 32 1862 1904
4 N 33 1857 1905
4 N 34 1864 1906
4 N 35 1859 1907
4 N 36 1817 1908
4 N 37 1818 1909
4 N 38 1861 1910
4 N 39 1866 1911
4 N 40 1863 1912
4 N 41 1868 1913
4 N 42 1865 1914
4 N 43 1824 1915
4 N 44 1825 1916
4 N 45 1867 1917
4 N 46 1870 1918
4 N 47 1869 1919
4 N 48 1829 1920
4 N 49 1830 1921
4 N 50 1871 1922
4 N 51 1832 1923
4 N 52 1833 1924
5 D 0 1834
5 D 2 1836
5 D 3 1835
5 D 4 1838
5 D 6 1837
5 D 7 1840
5 D 8 1839
5 D 9 1842
5 D 11 1844
5 D 13 1846
5 D 14 1841
5 D 15 1848
5 D 16 1843
5 D 17 1850
5 D 19 1852
5 D 20 1845
5 D 21 1854
5 D 22 1847
5 D 23 1856
5 D 24 1849
5 D 25 1858
5 D 26 1851
5 D 29 1853
5 D 30 1860
5 D 31 1855
5 D 32 1862
5 D 33 1857
5 D 34 1864
5 D 35 1859
5 D 38 1861
5 D 39 1866
5 D 40 1863
5 D 41 1868
5 D 42 1865
5 D 45 1867
5 D 46 1870
5 D 47 1869
5 D 50 1871
6 T 0 3 1781 1784 1834 1835
6 T 2 6 1783 1787 1836 1837
6 T 4 8 1785 1789 1838 1839
6 T 7 14 1788 1795 1840 1841
6 T 9 16 1790 1797 1842 1843
6 T 11 20 1792 1801 1844 1845
6 T 13 22 1794 1803 1846 1847
6 T 15 24 1796 1805 1848 1849
6 T 17 26 1798 1807 1850 1851
6 T 19 29 1800 1810 1852 1853
6 T 21 31 1802 1812 1854 1855
6 T 23 33 1804 1814 1856 1857
6 T 25 35 1806 1816 1858 1859
6 T 30 38 1811 1819 1860 1861
6 T 32 40 1813 1821 1862 1863
6 T 34 42 1815 1823 1864 1865
6 T 39 45 1820 1826 1866 1867
6 T 41 47 1822 1828 1868 1869
6 T 46 50 1827 1831 1870 1871
7 D 0 1781
7 D 2 1783
7 D 3 1784
7 D 4 1785
7 D 6 1787
7 D 7 1788
7 D 8 1789
7 D 9 1790
7 D 11 1792
7 D 13 1794
7 D 14 1795
7 D 15 1796
7 D 16 1797
7 D 17 1798
7 D 19 1800
7 D 20 1801
7 D 21 1802
7 D 22 1803
7 D 23 1804
7 D 24 1805
7 D 25 1806
7 D 26 1807
7 D 29 1810
7 D 30 1811
7 D 31 1812
7 D 32 1813
7 D 33 1814
7 D 34 1815
7 D 35 1816
7 D 38 1819
7 D 39 1820
7 D 40 1821
7 D 41 1822
7 D 42 1823
7 D 45 1826
7 D 46 1827
7 D 47 1828
7 D 50 1831
8 N 0 1735 1781
8 N 1 1736 1782
8 N 2 1737 1783
8 N 3 1738 1784
8 N 4 1739 1785
8 N 5 1740 1786
8 N 6 1688 1787
8 N 7 1741 1788
8 N 8 1742 1789
8 N 9 1743 1790
8 N 10 1744 1791
8 N 11 1745 1792
8 N 12 1746 1793
8 N 13 1747 1794
8 N 14 1748 1795
8 N 15 1749 1796
8 N 16 1750 1797
8 N 17 1751 1798
8 N 18 1752 1799
8 N 19 1753 1800
8 N 20 1754 1801
8 N 21 1755 1802
8 N 22 1756 1803
8 N 23 1757 1804
8 N 24 1758 1805
8 N 25 1759 1806
8 N 26 1760 1807
8 N 27 1709 1808
8 N 28 1761 1809
8 N 29 1762 1810
8 N 30 1763 1811
8 N 31 1764 1812
8 N 32 1765 1813
8 N 33 1766 1814
8 N 34 1767 1815
8 N 35 1768 1816
8 N 36 1718 1817
8 N 37 1769 1818
8 N 38 1770 1819
8 N 39 1771 1820
8 N 40 1772 1821
8 N 41 1773 1822
8 N 42 1774 1823
8 N 43 1725 1824
8 N 44 1775 1825
8 N 45 1776 1826
8 N 46 1777 1827
8 N 47 1778 1828
8 N 48 1730 1829
8 N 49 1779 1830
8 N 50 1780 1831
8 N 51 1733 1832
8 N 52 1734 1833
9 D 0 1735
9 D 1 1736
9 D 2 1737
9 D 3 1738
9 D 4 1739
9 D 5 1740
9 D 7 1741
9 D 8 1742
9 D 9 1743
9 D 10 1744
9 D 11 1745
9 D 12 1746
9 D 13 1747
9 D 14 1748
9 D 15 1749
9 D 16 1750
9 D 17 1751
9 D 18 1752
9 D 19 1753
9 D 20 1754
9 D 21 1755
9 D 22 1756
9 D 23 1757
9 D 24 1758
9 D 25 1759
9 D 26 1760
9 D 28 1761
9 D 29 1762
9 D 30 1763
9 D 31 1764
9 D 32 1765
9 D 33 1766
9 D 34 1767
9 D 35 1768
9 D 37 1769
9 D 38 1770
9 D 39 1771
9 D 40 1772
9 D 41 1773
9 D 42 1774
9 D 44 1775
9 D 45 1776
9 D 46 1777
9 D 47 1778
9 D 49 1779
9 D 50 1780
10 T 0 1 1682 1683 1735 1736
10 T 2 3 1684 1685 1737 1738
10 T 4 5 1686 1687 1739 1740
10 T 7 8 1689 1690 1741 1742
10 T 9 10 1691 1692 1743 1744
10 T 11 12 1693 1694 1745 1746
10 T 13 14 1695 1696 1747 1748
10 T 15 16 1697 1698 1749 1750
10 T 17 18 1699 1700 1751 1752
10 T 19 20 1701 1702 1753 1754
10 T 21 22 1703 1704 1755 1756
10 T 23 24 1705 1706 1757 1758
10 T 25 26 1707 1708 1759 1760
10 T 28 29 1710 1711 1761 1762
10 T 30 31 1712 1713 1763 1764
10 T 32 33 1714 1715 1765 1766
10 T 34 35 1716 1717 1767 1768
10 T 37 38 1719 1720 1769 1770
10 T 39 40 1721 1722 1771 1772
10 T 41 42 1723 1724 1773 1774
10 T 44 45 1726 1727 1775 1776
10 T 46 47 1728 1729 1777 1778
10 T 49 50 1731 1732 1779 1780
11 D 0 1682
11 D 1 1683
11 D 2 1684
11 D 3 1685
11 D 4 1686
11 D 5 1687
11 D 7 1689
11 D 8 1690
11 D 9 1691
11 D 10 1692
11 D 11 1693
11 D 12 1694
11 D 13 1695
11 D 14 1696
11 D 15 1697
11 D 16 1698
11 D 17 1699
11 D 18 1700
11 D 19 1701
11 D 20 1702
11 D 21 1703
11 D 22 1704
11 D 23 1705
11 D 24 1706
11 D 25 1707
11 D 26 1708
11 D 28 1710
11 D 29 1711
11 D 30 1712
11 D 31 1713
11 D 32 1714
11 D 33 1715
11 D 34 1716
11 D 35 1717
11 D 37 1719
11 D 38 1720
11 D 39 1721
11 D 40 1722
11 D 41 1723
11 D 42 1724
11 D 44 1726
11 D 45 1727
11 D 46 1728
11 D 47 1729
11 D 49 1731
11 D 50 1732
12 N 0 1589 1682
12 N 1 1590 1683
12 N 2 1591 1684
12 N 3 1642 1685
12 N 4 1643 1686
12 N 5 1594 1687
12 N 6 1644 1688
12 N 7 1645 1689
12 N 8 1646 1690
12 N 9 1647 1691
12 N 10 1599 1692
12 N 11 1600 1693
12 N 12 1648 1694
12 N 13 1649 1695
12 N 14 1650 1696
12 N 15 1651 1697
12 N 16 1652 1698
12 N 17 1653 1699
12 N 18 1607 1700
12 N 19 1608 1701
12 N 20 1654 1702
12 N 21 1655 1703
12 N 22 1656 1704
12 N 23 1657 1705
12 N 24 1658 1706
12 N 25 1659 1707
12 N 26 1660 1708
12 N 27 1661 1709
12 N 28 1617 1710
12 N 29 1662 1711
12 N 30 1663 1712
12 N 31 1664 1713
12 N 32 1665 1714
12 N 33 1666 1715
12 N 34 1667 1716
12 N 35 1668 1717
12 N 36 1669 1718
12 N 37 1626 1719
12 N 38 1670 1720
12 N 39 1671 1721
12 N 40 1672 1722
12 N 41 1673 1723
12 N 42 1674 1724
12 N 43 1675 1725
12 N 44 1633 1726
12 N 45 1676 1727
12 N 46 1677 1728
12 N 47 1678 1729
12 N 48 1679 1730
12 N 49 1638 1731
12 N 50 1680 1732
12 N 51 1681 1733
12 N 52 1641 1734
13 D 3 1642
13 D 4 1643
13 D 6 1644
13 D 7 1645
13 D 8 1646
13 D 9 1647
13 D 12 1648
13 D 13 1649
13 D 14 1650
13 D 15 1651
13 D 16 1652
13 D 17 1653
13 D 20 1654
13 D 21 1655
13 D 22 1656
13 D 23 1657
13 D 24 1658
13 D 25 1659
13 D 26 1660
13 D 27 1661
13 D 29 1662
13 D 30 1663
13 D 31 1664
13 D 32 1665
13 D 33 1666
13 D 34 1667
13 D 35 1668
13 D 36 1669
13 D 38 1670
13 D 39 1671
13 D 40 1672
13 D 41 1673
13 D 42 1674
13 D 43 1675
13 D 45 1676
13 D 46 1677
13 D 47 1678
13 D 48 1679
13 D 50 1680
13 D 51 1681
14 T 3 4 1592 1593 1642 1643
14 T 6 7 1595 1596 1644 1645
14 T 8 9 1597 1598 1646 1647
14 T 12 13 1601 1602 1648 1649
14 T 14 15 1603 1604 1650 1651
14 T 16 17 1605 1606 1652 1653
14 T 20 21 1609 1610 1654 1655
14 T 22 23 1611 1612 1656 1657
14 T 24 25 1613 1614 1658 1659
14 T 26 27 1615 1616 1660 1661
14 T 29 30 1618 1619 1662 1663
14 T 31 32 1620 1621 1664 1665
14 T 33 34 1622 1623 1666 1667
14 T 35 36 1624 1625 1668 1669
14 T 38 39 1627 1628 1670 1671
14 T 40 41 1629 1630 1672 1673
14 T 42 43 1631 1632 1674 1675
14 T 45 46 1634 1635 1676 1677
14 T 47 48 1636 1637 1678 1679
14 T 50 51 1639 1640 1680 1681
15 D 3 1592
15 D 4 1593
15 D 6 1595
15 D 7 1596
15 D 8 1597
15 D 9 1598
15 D 12 1601
15 D 13 1602
15 D 14 1603
15 D 15 1604
15 D 16 1605
15 D 17 1606
15 D 20 1609
15 D 21 1610
15 D 22 1611
15 D 23 1612
15 D 24 1613
15 D 25 1614
15 D 26 1615
15 D 27 1616
15 D 29 1618
15 D 30 1619
15 D 31 1620
15 D 32 1621
15 D 33 1622
15 D 34 1623
15 D 35 1624
15 D 36 1625
15 D 38 1627
15 D 39 1628
15 D 40 1629
15 D 41 1630
15 D 42 1631
15 D 43 1632
15 D 45 1634
15 D 46 1635
15 D 47 1636
15 D 48 1637
15 D 50 1639
15 D 51 1640
16 N 0 1543 1589
16 N 1 1544 1590
16 N 2 1545 1591
16 N 3 1546 1592
16 N 4 1547 1593
16 N 5 1548 1594
16 N 6 1496 1595
16 N 7 1549 1596
16 N 8 1550 1597
16 N 9 1551 1598
16 N 10 1552 1599
16 N 11 1553 1600
16 N 12 1554 1601
16 N 13 1555 1602
16 N 14 1556 1603
16 N 15 1557 1604
16 N 16 1558 1605
16 N 17 1559 1606
16 N 18 1560 1607
16 N 19 1561 1608
16 N 20 1562 1609
16 N 21 1563 1610
16 N 22 1564 1611
16 N 23 1565 1612
16 N 24 1566 1613
16 N 25 1567 1614
16 N 26 1568 1615
16 N 27 1517 1616
16 N 28 1569 1617
16 N 29 1570 1618
16 N 30 1571 1619
16 N 31 1572 1620
16 N 32 1573 1621
16 N 33 1574 1622
16 N 34 1575 1623
16 N 35 1576 1624
16 N 36 1526 1625
16 N 37 1577 1626
16 N 38 1578 1627
16 N 39 1579 1628
16 N 40 1580 1629
16 N 41 1581 1630
16 N 42 1582 1631
16 N 43 1533 1632
16 N 44 1583 1633
16 N 45 1584 1634
16 N 46 1585 1635
16 N 47 1586 1636
16 N 48 1538 1637
16 N 49 1587 1638
16 N 50 1588 1639
16 N 51 1541 1640
16 N 52 1542 1641
17 D 0 1543
17 D 1 1544
17 D 2 1545
17 D 3 1546
17 D 4 1547
17 D 5 1548
17 D 7 1549
17 D 8 1550
17 D 9 1551
17 D 10 1552
17 D 11 1553
17 D 12 1554
17 D 13 1555
17 D 14 1556
17 D 15 1557
17 D 16 1558
17 D 17 1559
17 D 18 1560
17 D 19 1561
17 D 20 1562
17 D 21 1563
17 D 22 1564
17 D 23 1565
17 D 24 1566
17 D 25 1567
17 D 26 1568
17 D 28 1569
17 D 29 1570
17 D 30 1571
17 D 31 1572
17 D 32 1573
17 D 33 1574
17 D 34 1575
17 D 35 1576
17 D 37 1577
17 D 38 1578
17 D 39 1579
17 D 40 1580
17 D 41 1581
17 D 42 1582
17 D 44 1583
17 D 45 1584
17 D 46 1585
17 D 47 1586
17 D 49 1587
17 D 50 1588
18 T 0 1 1490 1491 1543 1544
18 T 2 3 1492 1493 1545 1546
18 T 4 5 1494 1495 1547 1548
18 T 7 8 1497 1498 1549 1550
18 T 9 10 1499 1500 1551 1552
18 T 11 12 1501 1502 1553 1554
18 T 13 14 1503 1504 1555 1556
18 T 15 16 1505 1506 1557 1558
18 T 17 18 1507 1508 1559 1560
18 T 19 20 1509 1510 1561 1562
18 T 21 22 1511 1512 1563 1564
18 T 23 24 1513 1514 1565 1566
18 T 25 26 1515 1516 1567 1568
18 T 28 29 1518 1519 1569 1570
18 T 30 31 1520 1521 1571 1572
18 T 32 33 1522 1523 1573 1574
18 T 34 35 1524 1525 1575 1576
18 T 37 38 1527 1528 1577 1578
18 T 39 40 1529 1530 1579 1580
18 T 41 42 1531 1532 1581 1582
18 T 44 45 1534 1535 1583 1584
18 T 46 47 1536 1537 1585 1586
18 T 49 50 1539 1540 1587 1588
19 D 0 1490
19 D 1 1491
19 D 2 1492
19 D 3 1493
19 D 4 1494
19 D 5 1495
19 D 7 1497
19 D 8 1498
19 D 9 1499
19 D 10 1500
19 D 11 1501
19 D 12 1502
19 D 13 1503
19 D 14 1504
19 D 15 1505
19 D 16 1506
19 D 17 1507
19 D 18 1508
19 D 19 1509
19 D 20 1510
19 D 21 1511
19 D 22 1512
19 D 23 1513
19 D 24 1514
19 D 25 1515
19 D 26 1516
19 D 28 1518
19 D 29 1519
19 D 30 1520
19 D 31 1521
19 D 32 1522
19 D 33 1523
19 D 34 1524
19 D 35 1525
19 D 37 1527
19 D 38 1528
19 D 39 1529
19 D 40 1530
19 D 41 1531
19 D 42 1532
19 D 44 1534
19 D 45 1535
19 D 46 1536
19 D 47 1537
19 D 49 1539
19 D 50 1540
20 N 0 1397 1490
20 N 1 1398 1491
20 N 2 1399 1492
20 N 3 1450 1493
20 N 4 1451 1494
20 N 5 1402 1495
20 N 6 1452 1496
20 N 7 1453 1497
20 N 8 1454 1498
20 N 9 1455 1499
20 N 10 1407 1500
20 N 11 1408 1501
20 N 12 1456 1502
20 N 13 1457 1503
20 N 14 1458 1504
20 N 15 1459 1505
20 N 16 1460 1506
20 N 17 1461 1507
20 N 18 1415 1508
20 N 19 1416 1509
20 N 20 1462 1510
20 N 21 1463 1511
20 N 22 1464 1512
20 N 23 1465 1513
20 N 24 1466 1514
20 N 25 1467 1515
20 N 26 1468 1516
20 N 27 1469 1517
20 N 28 1425 1518
20 N 29 1470 1519
20 N 30 1471 1520
20 N 31 1472 1521
20 N 32 1473 1522
20 N 33 1474 1523
20 N 34 1475 1524
20 N 35 1476 1525
20 N 36 1477 1526
20 N 37 1434 1527
20 N 38 1478 1528
20 N 39 1479 1529
20 N 40 1480 1530
20 N 41 1481 1531
20 N 42 1482 1532
20 N 43 1483 1533
20 N 44 1441 1534
20 N 45 1484 1535
20 N 46 1485 1536
20 N 47 1486 1537
20 N 48 1487 1538
20 N 49 1446 1539
20 N 50 1488 1540
20 N 51 1489 1541
20 N 52 1449 1542
21 D 3 1450
21 D 4 1451
21 D 6 1452
21 D 7 1453
21 D 8 1454
21 D 9 1455
21 D 12 1456
21 D 13 1457
21 D 14 1458
21 D 15 1459
21 D 16 1460
21 D 17 1461
21 D 20 1462
21 D 21 1463
21 D 22 1464
21 D 23 1465
21 D 24 1466
21 D 25 1467
21 D 26 1468
21 D 27 1469
21 D 29 1470
21 D 30 1471
21 D 31 1472
21 D 32 1473
21 D 33 1474
21 D 34 1475
21 D 35 1476
21 D 36 1477
21 D 38 1478
21 D 39 1479
21 D 40 1480
21 D 41 1481
21 D 42 1482
21 D 43 1483
21 D 45 1484
21 D 46 1485
21 D 47 1486
21 D 48 1487
21 D 50 1488
21 D 51 1489
22 T 3 4 1400 1401 1450 1451
22 T 6 7 1403 1404 1452 1453
22 T 8 9 1405 1406 1454 1455
22 T 12 13 1409 1410 1456 1457
22 T 14 15 1411 1412 1458 1459
22 T 16 17 1413 1414 1460 1461
22 T 20 21 1417 1418 1462 1463
22 T 22 23 1419 1420 1464 1465
22 T 24 25 1421 1422 1466 1467
22 T 26 27 1423 1424 1468 1469
22 T 29 30 1426 1427 1470 1471
22 T 31 32 1428 1429 1472 1473
22 T 33 34 1430 1431 1474 1475
22 T 35 36 1432 1433 1476 1477
22 T 38 39 1435 1436 1478 1479
22 T 40 41 1437 1438 1480 1481
22 T 42 43 1439 1440 1482 1483
22 T 45 46 1442 1443 1484 1485
22 T 47 48 1444 1445 1486 1487
22 T 50 51 1447 1448 1488 1489
23 D 3 1400
23 D 4 1401
23 D 6 1403
23 D 7 1404
23 D 8 1405
23 D 9 1406
23 D 12 1409
23 D 13 1410
23 D 14 1411
23 D 15 1412
23 D 16 1413
23 D 17 1414
23 D 20 1417
23 D 21 1418
23 D 22 1419
23 D 23 1420
23 D 24 1421
23 D 25 1422
23 D 26 1423
23 D 27 1424
23 D 29 1426
23 D 30 1427
23 D 31 1428
23 D 32 1429
23 D 33 1430
23 D 34 1431
23 D 35 1432
23 D 36 1433
23 D 38 1435
23 D 39 1436
23 D 40 1437
23 D 41 1438
23 D 42 1439
23 D 43 1440
23 D 45 1442
23 D 46 1443
23 D 47 1444
23 D 48 1445
23 D 50 1447
23 D 51 1448
24 N 0 1296 1397
24 N 1 1349 1398
24 N 2 1298 1399
24 N 3 1351 1400
24 N 4 1350 1401
24 N 5 1353 1402
24 N 6 1355 1403
24 N 7 1352 1404
24 N 8 1357 1405
24 N 9 1354 1406
24 N 10 1359 1407
24 N 11 1307 1408
24 N 12 1361 1409
24 N 13 1356 1410
24 N 14 1363 1411
24 N 15 1358 1412
24 N 16 1365 1413
24 N 17 1360 1414
24 N 18 1367 1415
24 N 19 1315 1416
24 N 20 1369 1417
24 N 21 1362 1418
24 N 22 1371 1419
24 N 23 1364 1420
24 N 24 1373 1421
24 N 25 1366 1422
24 N 26 1375 1423
24 N 27 1368 1424
24 N 28 1324 1425
24 N 29 1377 1426
24 N 30 1370 1427
24 N 31 1379 1428
24 N 32 1372 1429
24 N 33 1381 1430
24 N 34 1374 1431
24 N 35 1383 1432
24 N 36 1376 1433
24 N 37 1378 1434
24 N 38 1385 1435
24 N 39 1380 1436
24 N 40 1387 1437
24 N 41 1382 1438
24 N 42 1389 1439
24 N 43 1384 1440
24 N 44 1386 1441
24 N 45 1391 1442
24 N 46 1388 1443
24 N 47 1393 1444
24 N 48 1390 1445
24 N 49 1392 1446
24 N 50 1395 1447
24 N 51 1394 1448
24 N 52 1396 1449
25 D 1 1349
25 D 3 1351
25 D 4 1350
25 D 5 1353
25 D 6 1355
25 D 7 1352
25 D 8 1357
25 D 9 1354
25 D 10 1359
25 D 12 1361
25 D 13 1356
25 D 14 1363
25 D 15 1358
25 D 16 1365
25 D 17 1360
25 D 18 1367
25 D 20 1369
25 D 21 1362
25 D 22 1371
25 D 23 1364
25 D 24 1373
25 D 25 1366
25 D 26 1375
25 D 27 1368
25 D 29 1377
25 D 30 1370
25 D 31 1379
25 D 32 1372
25 D 33 1381
25 D 34 1374
25 D 35 1383
25 D 36 1376
25 D 37 1378
25 D 38 1385
25 D 39 1380
25 D 40 1387
25 D 41 1382
25 D 42 1389
25 D 43 1384
25 D 44 1386
25 D 45 1391
25 D 46 1388
25 D 47 1393
25 D 48 1390
25 D 49 1392
25 D 50 1395
25 D 51 1394
25 D 52 1396
26 T 1 4 1297 1300 1349 1350
26 T 3 7 1299 1303 1351 1352
26 T 5 9 1301 1305 1353 1354
26 T 6 13 1302 1309 1355 1356
26 T 8 15 1304 1311 1357 1358
26 T 10 17 1306 1313 1359 1360
26 T 12 21 1308 1317 1361 1362
26 T 14 23 1310 1319 1363 1364
26 T 16 25 1312 1321 1365 1366
26 T 18 27 1314 1323 1367 1368
26 T 20 30 1316 1326 1369 1370
26 T 22 32 1318 1328 1371 1372
26 T 24 34 1320 1330 1373 1374
26 T 26 36 1322 1332 1375 1376
26 T 29 37 1325 1333 1377 1378
26 T 31 39 1327 1335 1379 1380
26 T 33 41 1329 1337 1381 1382
26 T 35 43 1331 1339 1383 1384
26 T 38 44 1334 1340 1385 1386
26 T 40 46 1336 1342 1387 1388
26 T 42 48 1338 1344 1389 1390
26 T 45 49 1341 1345 1391 1392
26 T 47 51 1343 1347 1393 1394
26 T 50 52 1346 1348 1395 1396
27 D 1 1297
27 D 3 1299
27 D 4 1300
27 D 5 1301
27 D 6 1302
27 D 7 1303
27 D 8 1304
27 D 9 1305
27 D 10 1306
27 D 12 1308
27 D 13 1309
27 D 14 1310
27 D 15 1311
27 D 16 1312
27 D 17 1313
27 D 18 1314
27 D 20 1316
27 D 21 1317
27 D 22 1318
27 D 23 1319
27 D 24 1320
27 D 25 1321
27 D 26 1322
27 D 27 1323
27 D 29 1325
27 D 30 1326
27 D 31 1327
27 D 32 1328
27 D 33 1329
27 D 34 1330
27 D 35 1331
27 D 36 1332
27 D 37 1333
27 D 38 1334
27 D 39 1335
27 D 40 1336
27 D 41 1337
27 D 42 1338
27 D 43 1339
27 D 44 1340
27 D 45 1341
27 D 46 1342
27 D 47 1343
27 D 48 1344
27 D 49 1345
27 D 50 1346
27 D 51 1347
27 D 52 1348
28 N 0 1258 1296
28 N 1 1206 1297
28 N 2 1260 1298
28 N 3 1259 1299
28 N 4 1262 1300
28 N 5 1210 1301
28 N 6 1261 1302
28 N 7 1264 1303
28 N 8 1263 1304
28 N 9 1266 1305
28 N 10 1215 1306
28 N 11 1268 1307
28 N 12 1217 1308
28 N 13 1270 1309
28 N 14 1265 1310
28 N 15 1272 1311
28 N 16 1267 1312
28 N 17 1274 1313
28 N 18 1223 1314
28 N 19 1276 1315
28 N 20 1269 1316
28 N 21 1278 1317
28 N 22 1271 1318
28 N 23 1280 1319
28 N 24 1273 1320
28 N 25 1282 1321
28 N 26 1275 1322
28 N 27 1232 1323
28 N 28 1233 1324
28 N 29 1277 1325
28 N 30 1284 1326
28 N 31 1279 1327
28 N 32 1286 1328
28 N 33 1281 1329
28 N 34 1288 1330
28 N 35 1283 1331
28 N 36 1241 1332
28 N 37 1242 1333
28 N 38 1285 1334
28 N 39 1290 1335
28 N 40 1287 1336
28 N 41 1292 1337
28 N 42 1289 1338
28 N 43 1248 1339
28 N 44 1249 1340
28 N 45 1291 1341
28 N 46 1294 1342
28 N 47 1293 1343
28 N 48 1253 1344
28 N 49 1254 1345
28 N 50 1295 1346
28 N 51 1256 1347
28 N 52 1257 1348
29 D 0 1258
29 D 2 1260
29 D 3 1259
29 D 4 1262
29 D 6 1261
29 D 7 1264
29 D 8 1263
29 D 9 1266
29 D 11 1268
29 D 13 1270
29 D 14 1265
29 D 15 1272
29 D 16 1267
29 D 17 1274
29 D 19 1276
29 D 20 1269
29 D 21 1278
29 D 22 1271
29 D 23 1280
29 D 24 1273
29 D 25 1282
29 D 26 1275
29 D 29 1277
29 D 30 1284
29 D 31 1279
29 D 32 1286
29 D 33 1281
29 D 34 1288
29 D 35 1283
29 D 38 1285
29 D 39 1290
29 D 40 1287
29 D 41 1292
29 D 42 1289
29 D 45 1291
29 D 46 1294
29 D 47 1293
29 D 50 1295
30 T 0 3 1205 1208 1258 1259
30 T 2 6 1207 1211 1260 1261
30 T 4 8 1209 1213 1262 1263
30 T 7 14 1212 1219 1264 1265
30 T 9 16 1214 1221 1266 1267
30 T 11 20 1216 1225 1268 1269
30 T 13 22 1218 1227 1270 1271
30 T 15 24 1220 1229 1272 1273
30 T 17 26 1222 1231 1274 1275
30 T 19 29 1224 1234 1276 1277
30 T 21 31 1226 1236 1278 1279
30 T 23 33 1228 1238 1280 1281
30 T 25 35 1230 1240 1282 1283
30 T 30 38 1235 1243 1284 1285
30 T 32 40 1237 1245 1286 1287
30 T 34 42 1239 1247 1288 1289
30 T 39 45 1244 1250 1290 1291
30 T 41 47 1246 1252 1292 1293
30 T 46 50 1251 1255 1294 1295
31 D 0 1205
31 D 2 1207
31 D 3 1208
31 D 4 1209
31 D 6 1211
31 D 7 1212
31 D 8 1213
31 D 9 1214
31 D 11 1216
31 D 13 1218
31 D 14 1219
31 D 15 1220
31 D 16 1221
31 D 17 1222
31 D 19 1224
31 D 20 1225
31 D 21 1226
31 D 22 1227
31 D 23 1228
31 D 24 1229
31 D 25 1230
31 D 26 1231
31 D 29 1234
31 D 30 1235
31 D 31 1236
31 D 32 1237
31 D 33 1238
31 D 34 1239
31 D 35 1240
31 D 38 1243
31 D 39 1244
31 D 40 1245
31 D 41 1246
31 D 42 1247
31 D 45 1250
31 D 46 1251
31 D 47 1252
31 D 50 1255
32 N 0 1104 1205
32 N 1 1157 1206
32 N 2 1106 1207
32 N 3 1159 1208
32 N 4 1158 1209
32 N 5 1161 1210
32 N 6 1163 1211
32 N 7 1160 1212
32 N 8 1165 1213
32 N 9 1162 1214
32 N 10 1167 1215
32 N 11 1115 1216
32 N 12 1169 1217
32 N 13 1164 1218
32 N 14 1171 1219
32 N 15 1166 1220
32 N 16 1173 1221
32 N 17 1168 1222
32 N 18 1175 1223
32 N 19 1123 1224
32 N 20 1177 1225
32 N 21 1170 1226
32 N 22 1179 1227
32 N 23 1172 1228
32 N 24 1181 1229
32 N 25 1174 1230
32 N 26 1183 1231
32 N 27 1176 1232
32 N 28 1132 1233
32 N 29 1185 1234
32 N 30 1178 1235
32 N 31 1187 1236
32 N 32 1180 1237
32 N 33 1189 1238
32 N 34 1182 1239
32 N 35 1191 1240
32 N 36 1184 1241
32 N 37 1186 1242
32 N 38 1193 1243
32 N 39 1188 1244
32 N 40 1195 1245
32 N 41 1190 1246
32 N 42 1197 1247
32 N 43 1192 1248
32 N 44 1194 1249
32 N 45 1199 1250
32 N 46 1196 1251
32 N 47 1201 1252
32 N 48 1198 1253
32 N 49 1200 1254
32 N 50 1203 1255
32 N 51 1202 1256
32 N 52 1204 1257
33 D 1 1157
33 D 3 1159
33 D 4 1158
33 D 5 1161
33 D 6 1163
33 D 7 1160
33 D 8 1165
33 D 9 1162
33 D 10 1167
33 D 12 1169
33 D 13 1164
33 D 14 1171
33 D 15 1166
33 D 16 1173
33 D 17 1168
33 D 18 1175
33 D 20 1177
33 D 21 1170
33 D 22 1179
33 D 23 1172
33 D 24 1181
33 D 25 1174
33 D 26 1183
33 D 27 1176
33 D 29 1185
33 D 30 1178
33 D 31 1187
33 D 32 1180
33 D 33 1189
33 D 34 1182
33 D 35 1191
33 D 36 1184
33 D 37 1186
33 D 38 1193
33 D 39 1188
33 D 40 1195
33 D 41 1190
33 D 42 1197
33 D 43 1192
33 D 44 1194
33 D 45 1199
33 D 46 1196
33 D 47 1201
33 D 48 1198
33 D 49 1200
33 D 50 1203
33 D 51 1202
33 D 52 1204
34 T 1 4 1105 1108 1157 1158
34 T 3 7 1107 1111 1159 1160
34 T 5 9 1109 1113 1161 1162
34 T 6 13 1110 1117 1163 1164
34 T 8 15 1112 1119 1165 1166
34 T 10 17 1114 1121 1167 1168
34 T 12 21 1116 1125 1169 1170
34 T 14 23 1118 1127 1171 1172
34 T 16 25 1120 1129 1173 1174
34 T 18 27 1122 1131 1175 1176
34 T 20 30 1124 1134 1177 1178
34 T 22 32 1126 1136 1179 1180
34 T 24 34 1128 1138 1181 1182
34 T 26 36 1130 1140 1183 1184
34 T 29 37 1133 1141 1185 1186
34 T 31 39 1135 1143 1187 1188
34 T 33 41 1137 1145 1189 1190
34 T 35 43 1139 1147 1191 1192
34 T 38 44 1142 1148 1193 1194
34 T 40 46 1144 1150 1195 1196
34 T 42 48 1146 1152 1197 1198
34 T 45 49 1149 1153 1199 1200
34 T 47 51 1151 1155 1201 1202
34 T 50 52 1154 1156 1203 1204
35 D 1 1105
35 D 3 1107
35 D 4 1108
35 D 5 1109
35 D 6 1110
35 D 7 1111
35 D 8 1112
35 D 9 1113
35 D 10 1114
35 D 12 1116
35 D 13 1117
35 D 14 1118
35 D 15 1119
35 D 16 1120
35 D 17 1121
35 D 18 1122
35 D 20 1124
35 D 21 1125
35 D 22 1126
35 D 23 1127
35 D 24 1128
35 D 25 1129
35 D 26 1130
35 D 27 1131
35 D 29 1133
35 D 30 1134
35 D 31 1135
35 D 32 1136
35 D 33 1137
35 D 34 1138
35 D 35 1139
35 D 36 1140
35 D 37 1141
35 D 38 1142
35 D 39 1143
35 D 40 1144
35 D 41 1145
35 D 42 1146
35 D 43 1147
35 D 44 1148
35 D 45 1149
35 D 46 1150
35 D 47 1151
35 D 48 1152
35 D 49 1153
35 D 50 1154
35 D 51 1155
35 D 52 1156
36 N 0 1066 1104
36 N 1 1014 1105
36 N 2 1068 1106
36 N 3 1067 1107
36 N 4 1070 1108
36 N 5 1018 1109
36 N 6 1069 1110
36 N 7 1072 1111
36 N 8 1071 1112
36 N 9 1074 1113
36 N 10 1023 1114
36 N 11 1076 1115
36 N 12 1025 1116
36 N 13 1078 1117
36 N 14 1073 1118
36 N 15 1080 1119
36 N 16 1075 1120
36 N 17 1082 1121
36 N 18 1031 1122
36 N 19 1084 1123
36 N 20 1077 1124
36 N 21 1086 1125
36 N 22 1079 1126
36 N 23 1088 1127
36 N 24 1081 1128
36 N 25 1090 1129
36 N 26 1083 1130
36 N 27 1040 1131
36 N 28 1041 1132
36 N 29 1085 1133
36 N 30 1092 1134
36 N 31 1087 1135
36 N 32 1094 1136
36 N 33 1089 1137
36 N 34 1096 1138
36 N 35 1091 1139
36 N 36 1049 1140
36 N 37 1050 1141
36 N 38 1093 1142
36 N 39 1098 1143
36 N 40 1095 1144
36 N 41 1100 1145
36 N 42 1097 1146
36 N 43 1056 1147
36 N 44 1057 1148
36 N 45 1099 1149
36 N 46 1102 1150
36 N 47 1101 1151
36 N 48 1061 1152
36 N 49 1062 1153
36 N 50 1103 1154
36 N 51 1064 1155
36 N 52 1065 1156
37 D 0 1066
37 D 2 1068
37 D 3 1067
37 D 4 1070
37 D 6 1069
37 D 7 1072
37 D 8 1071
37 D 9 1074
37 D 11 1076
37 D 13 1078
37 D 14 1073
37 D 15 1080
37 D 16 1075
37 D 17 1082
37 D 19 1084
37 D 20 1077
37 D 21 1086
37 D 22 1079
37 D 23 1088
37 D 24 1081
37 D 25 1090
37 D 26 1083
37 D 29 1085
37 D 30 1092
37 D 31 1087
37 D 32 1094
37 D 33 1089
37 D 34 1096
37 D 35 1091
37 D 38 1093
37 D 39 1098
37 D 40 1095
37 D 41 1100
37 D 42 1097
37 D 45 1099
37 D 46 1102
37 D 47 1101
37 D 50 1103
38 T 0 3 1013 1016 1066 1067
38 T 2 6 1015 1019 1068 1069
38 T 4 8 1017 1021 1070 1071
38 T 7 14 1020 1027 1072 1073
38 T 9 16 1022 1029 1074 1075
38 T 11 20 1024 1033 1076 1077
38 T 13 22 1026 1035 1078 1079
38 T 15 24 1028 1037 1080 1081
38 T 17 26 1030 1039 1082 1083
38 T 19 29 1032 1042 1084 1085
38 T 21 31 1034 1044 1086 1087
38 T 23 33 1036 1046 1088 1089
38 T 25 35 1038 1048 1090 1091
38 T 30 38 1043 1051 1092 1093
38 T 32 40 1045 1053 1094 1095
38 T 34 42 1047 1055 1096 1097
38 T 39 45 1052 1058 1098 1099
38 T 41 47 1054 1060 1100 1101
38 T 46 50 1059 1063 1102 1103
39 D 0 1013
39 D 2 1015
39 D 3 1016
39 D 4 1017
39 D 6 1019
39 D 7 1020
39 D 8 1021
39 D 9 1022
39 D 11 1024
39 D 13 1026
39 D 14 1027
39 D 15 1028
39 D 16 1029
39 D 17 1030
39 D 19 1032
39 D 20 1033
39 D 21 1034
39 D 22 1035
39 D 23 1036
39 D 24 1037
39 D 25 1038
39 D 26 1039
39 D 29 1042
39 D 30 1043
39 D 31 1044
39 D 32 1045
39 D 33 1046
39 D 34 1047
39 D 35 1048
39 D 38 1051
39 D 39 1052
39 D 40 1053
39 D 41 1054
39 D 42 1055
39 D 45 1058
39 D 46 1059
39 D 47 1060
39 D 50 1063
40 N 0 967 1013
40 N 1 968 1014
40 N 2 969 1015
40 N 3 970 1016
40 N 4 971 1017
40 N 5 972 1018
40 N 6 920 1019
40 N 7 973 1020
40 N 8 974 1021
40 N 9 975 1022
40 N 10 976 1023
40 N 11 977 1024
40 N 12 978 1025
40 N 13 979 1026
40 N 14 980 1027
40 N 15 981 1028
40 N 16 982 1029
40 N 17 983 1030
40 N 18 984 1031
40 N 19 985 1032
40 N 20 986 1033
40 N 21 987 1034
40 N 22 988 1035
40 N 23 989 1036
40 N 24 990 1037
40 N 25 991 1038
40 N 26 992 1039
40 N 27 941 1040
40 N 28 993 1041
40 N 29 994 1042
40 N 30 995 1043
40 N 31 996 1044
40 N 32 997 1045
40 N 33 998 1046
40 N 34 999 1047
40 N 35 1000 1048
40 N 36 950 1049
40 N 37 1001 1050
40 N 38 1002 1051
40 N 39 1003 1052
40 N 40 1004 1053
40 N 41 1005 1054
40 N 42 1006 1055
40 N 43 957 1056
40 N 44 1007 1057
40 N 45 1008 1058
40 N 46 1009 1059
40 N 47 1010 1060
40 N 48 962 1061
40 N 49 1011 1062
40 N 50 1012 1063
40 N 51 965 1064
40 N 52 966 1065
41 D 0 967
41 D 1 968
41 D 2 969
41 D 3 970
41 D 4 971
41 D 5 972
41 D 7 973
41 D 8 974
41 D 9 975
41 D 10 976
41 D 11 977
41 D 12 978
41 D 13 979
41 D 14 980
41 D 15 981
41 D 16 982
41 D 17 983
41 D 18 984
41 D 19 985
41 D 20 986
41 D 21 987
41 D 22 988
41 D 23 989
41 D 24 990
41 D 25 991
41 D 26 992
41 D 28 993
41 D 29 994
41 D 30 995
41 D 31 996
41 D 32 997
41 D 33 998
41 D 34 999
41 D 35 1000
41 D 37 1001
41 D 38 1002
41 D 39 1003
41 D 40 1004
41 D 41 1005
41 D 42 1006
41 D 44 1007
41 D 45 1008
41 D 46 1009
41 D 47 1010
41 D 49 1011
41 D 50 1012
42 T 0 1 914 915 967 968
42 T 2 3 916 917 969 970
42 T 4 5 918 919 971 972
42 T 7 8 921 922 973 974
42 T 9 10 923 924 975 976
42 T 11 12 925 926 977 978
42 T 13 14 927 928 979 980
42 T 15 16 929 930 981 982
42 T 17 18 931 932 983 984
42 T 19 20 933 934 985 986
42 T 21 22 935 936 987 988
42 T 23 24 937 938 989 990
42 T 25 26 939 940 991 992
42 T 28 29 942 943 993 994
42 T 30 31 944 945 995 996
42 T 32 33 946 947 997 998
42 T 34 35 948 949 999 1000
42 T 37 38 951 952 1001 1002
42 T 39 40 953 954 1003 1004
42 T 41 42 955 956 1005 1006
42 T 44 45 958 959 1007 1008
42 T 46 47 960 961 1009 1010
42 T 49 50 963 964 1011 1012
43 D 0 914
43 D 1 915
43 D 2 916
43 D 3 917
43 D 4 918
43 D 5 919
43 D 7 921
43 D 8 922
43 D 9 923
43 D 10 924
43 D 11 925
43 D 12 926
43 D 13 927
43 D 14 928
43 D 15 929
43 D 16 930
43 D 17 931
43 D 18 932
43 D 19 933
43 D 20 934
43 D 21 935
43 D 22 936
43 D 23 937
43 D 24 938
43 D 25 939
43 D 26 940
43 D 28 942
43 D 29 943
43 D 30 944
43 D 31 945
43 D 32 946
43 D 33 947
43 D 34 948
43 D 35 949
43 D 37 951
43 D 38 952
43 D 39 953
43 D 40 954
43 D 41 955
43 D 42 956
43 D 44 958
43 D 45 959
43 D 46 960
43 D 47 961
43 D 49 963
43 D 50 964
44 N 0 821 914
44 N 1 822 915
44 N 2 823 916
44 N 3 874 917
44 N 4 875 918
44 N 5 826 919
44 N 6 876 920
44 N 7 877 921
44 N 8 878 922
44 N 9 879 923
44 N 10 831 924
44 N 11 832 925
44 N 12 880 926
44 N 13 881 927
44 N 14 882 928
44 N 15 883 929
44 N 16 884 930
44 N 17 885 931
44 N 18 839 932
44 N 19 840 933
44 N 20 886 934
44 N 21 887 935
44 N 22 888 936
44 N 23 889 937
44 N 24 890 938
44 N 25 891 939
44 N 26 892 940
44 N 27 893 941
44 N 28 849 942
44 N 29 894 943
44 N 30 895 944
44 N 31 896 945
44 N 32 897 946
44 N 33 898 947
44 N 34 899 948
44 N 35 900 949
44 N 36 901 950
44 N 37 858 951
44 N 38 902 952
44 N 39 903 953
44 N 40 904 954
44 N 41 905 955
44 N 42 906 956
44 N 43 907 957
44 N 44 865 958
44 N 45 908 959
44 N 46 909 960
44 N 47 910 961
44 N 48 911 962
44 N 49 870 963
44 N 50 912 964
44 N 51 913 965
44 N 52 873 966
45 D 3 874
45 D 4 875
45 D 6 876
45 D 7 877
45 D 8 878
45 D 9 879
45 D 12 880
45 D 13 881
45 D 14 882
45 D 15 883
45 D 16 884
45 D 17 885
45 D 20 886
45 D 21 887
45 D 22 888
45 D 23 889
45 D 24 890
45 D 25 891
45 D 26 892
45 D 27 893
45 D 29 894
45 D 30 895
45 D 31 896
45 D 32 897
45 D 33 898
45 D 34 899
45 D 35 900
45 D 36 901
45 D 38 902
45 D 39 903
45 D 40 904
45 D 41 905
45 D 42 906
45 D 43 907
45 D 45 908
45 D 46 909
45 D 47 910
45 D 48 911
45 D 50 912
45 D 51 913
46 T 3 4 824 825 874 875
46 T 6 7 827 828 876 877
46 T 8 9 829 830 878 879
46 T 12 13 833 834 880 881
46 T 14 15 835 836 882 883
46 T 16 17 837 838 884 885
46 T 20 21 841 842 886 887
46 T 22 23 843 844 888 889
46 T 24 25 845 846 890 891
46 T 26 27 847 848 892 893
46 T 29 30 850 851 894 895
46 T 31 32 852 853 896 897
46 T 33 34 854 855 898 899
46 T 35 36 856 857 900 901
46 T 38 39 859 860 902 903
46 T 40 41 861 862 904 905
46 T 42 43 863 864 906 907
46 T 45 46 866 867 908 909
46 T 47 48 868 869 910 911
46 T 50 51 871 872 912 913
47 D 3 824
47 D 4 825
47 D 6 827
47 D 7 828
47 D 8 829
47 D 9 830
47 D 12 833
47 D 13 834
47 D 14 835
47 D 15 836
47 D 16 837
47 D 17 838
47 D 20 841
47 D 21 842
47 D 22 843
47 D 23 844
47 D 24 845
47 D 25 846
47 D 26 847
47 D 27 848
47 D 29 850
47 D 30 851
47 D 31 852
47 D 32 853
47 D 33 854
47 D 34 855
47 D 35 856
47 D 36 857
47 D 38 859
47 D 39 860
47 D 40 861
47 D 41 862
47 D 42 863
47 D 43 864
47 D 45 866
47 D 46 867
47 D 47 868
47 D 48 869
47 D 50 871
47 D 51 872
48 N 0 775 821
48 N 1 776 822
48 N 2 777 823
48 N 3 778 824
48 N 4 779 825
48 N 5 780 826
48 N 6 728 827
48 N 7 781 828
48 N 8 782 829
48 N 9 783 830
48 N 10 784 831
48 N 11 785 832
48 N 12 786 833
48 N 13 787 834
48 N 14 788 835
48 N 15 789 836
48 N 16 790 837
48 N 17 791 838
48 N 18 792 839
48 N 19 793 840
48 N 20 794 841
48 N 21 795 842
48 N 22 796 843
48 N 23 797 844
48 N 24 798 845
48 N 25 799 846
48 N 26 800 847
48 N 27 749 848
48 N 28 801 849
48 N 29 802 850
48 N 30 803 851
48 N 31 804 852
48 N 32 805 853
48 N 33 806 854
48 N 34 807 855
48 N 35 808 856
48 N 36 758 857
48 N 37 809 858
48 N 38 810 859
48 N 39 811 860
48 N 40 812 861
48 N 41 813 862
48 N 42 814 863
48 N 43 765 864
48 N 44 815 865
48 N 45 816 866
48 N 46 817 867
48 N 47 818 868
48 N 48 770 869
48 N 49 819 870
48 N 50 820 871
48 N 51 773 872
48 N 52 774 873
49 D 0 775
49 D 1 776
49 D 2 777
49 D 3 778
49 D 4 779
49 D 5 780
49 D 7 781
49 D 8 782
49 D 9 783
49 D 10 784
49 D 11 785
49 D 12 786
49 D 13 787
49 D 14 788
49 D 15 789
49 D 16 790
49 D 17 791
49 D 18 792
49 D 19 793
49 D 20 794
49 D 21 795
49 D 22 796
49 D 23 797
49 D 24 798
49 D 25 799
49 D 26 800
49 D 28 801
49 D 29 802
49 D 30 803
49 D 31 804
49 D 32 805
49 D 33 806
49 D 34 807
49 D 35 808
49 D 37 809
49 D 38 810
49 D 39 811
49 D 40 812
49 D 41 813
49 D 42 814
49 D 44 815
49 D 45 816
49 D 46 817
49 D 47 818
49 D 49 819
49 D 50 820
50 T 0 1 722 723 775 776
50 T 2 3 724 725 777 778
50 T 4 5 726 727 779 780
50 T 7 8 729 730 781 782
50 T 9 10 731 732 783 784
50 T 11 12 733 734 785 786
50 T 13 14 735 736 787 788
50 T 15 16 737 738 789 790
50 T 17 18 739 740 791 792
50 T 19 20 741 742 793 794
50 T 21 22 743 744 795 796
50 T 23 24 745 746 797 798
50 T 25 26 747 748 799 800
50 T 28 29 750 751 801 802
50 T 30 31 752 753 803 804
50 T 32 33 754 755 805 806
50 T 34 35 756 757 807 808
50 T 37 38 759 760 809 810
50 T 39 40 761 762 811 812
50 T 41 42 763 764 813 814
50 T 44 45 766 767 815 816
50 T 46 47 768 769 817 818
50 T 49 50 771 772 819 820
51 D 0 722
51 D 1 723
51 D 2 724
51 D 3 725
51 D 4 726
51 D 5 727
51 D 7 729
51 D 8 730
51 D 9 731
51 D 10 732
51 D 11 733
51 D 12 734
51 D 13 735
51 D 14 736
51 D 15 737
51 D 16 738
51 D 17 739
51 D 18 740
51 D 19 741
51 D 20 742
51 D 21 743
51 D 22 744
51 D 23 745
51 D 24 746
51 D 25 747
51 D 26 748
51 D 28 750
51 D 29 751
51 D 30 752
51 D 31 753
51 D 32 754
51 D 33 755
51 D 34 756
51 D 35 757
51 D 37 759
51 D 38 760
51 D 39 761
51 D 40 762
51 D 41 763
51 D 42 764
51 D 44 766
51 D 45 767
51 D 46 768
51 D 47 769
51 D 49 771
51 D 50 772
52 N 0 629 722
52 N 1 630 723
52 N 2 631 724
52 N 3 682 725
52 N 4 683 726
52 N 5 634 727
52 N 6 684 728
52 N 7 685 729
52 N 8 686 730
52 N 9 687 731
52 N 10 639 732
52 N 11 640 733
52 N 12 688 734
52 N 13 689 735
52 N 14 690 736
52 N 15 691 737
52 N 16 692 738
52 N 17 693 739
52 N 18 647 740
52 N 19 648 741
52 N 20 694 742
52 N 21 695 743
52 N 22 696 744
52 N 23 697 745
52 N 24 698 746
52 N 25 699 747
52 N 26 700 748
52 N 27 701 749
52 N 28 657 750
52 N 29 702 751
52 N 30 703 752
52 N 31 704 753
52 N 32 705 754
52 N 33 706 755
52 N 34 707 756
52 N 35 708 757
52 N 36 709 758
52 N 37 666 759
52 N 38 710 760
52 N 39 711 761
52 N 40 712 762
52 N 41 713 763
52 N 42 714 764
52 N 43 715 765
52 N 44 673 766
52 N 45 716 767
52 N 46 717 768
52 N 47 718 769
52 N 48 719 770
52 N 49 678 771
52 N 50 720 772
52 N 51 721 773
52 N 52 681 774
53 D 3 682
53 D 4 683
53 D 6 684
53 D 7 685
53 D 8 686
53 D 9 687
53 D 12 688
53 D 13 689
53 D 14 690
53 D 15 691
53 D 16 692
53 D 17 693
53 D 20 694
53 D 21 695
53 D 22 696
53 D 23 697
53 D 24 698
53 D 25 699
53 D 26 700
53 D 27 701
53 D 29 702
53 D 30 703
53 D 31 704
53 D 32 705
53 D 33 706
53 D 34 707
53 D 35 708
53 D 36 709
53 D 38 710
53 D 39 711
53 D 40 712
53 D 41 713
53 D 42 714
53 D 43 715
53 D 45 716
53 D 46 717
53 D 47 718
53 D 48 719
53 D 50 720
53 D 51 721
54 T 3 4 632 633 682 683
54 T 6 7 635 636 684 685
54 T 8 9 637 638 686 687
54 T 12 13 641 642 688 689
54 T 14 15 643 644 690 691
54 T 16 17 645 646 692 693
54 T 20 21 649 650 694 695
54 T 22 23 651 652 696 697
54 T 24 25 653 654 698 699
54 T 26 27 655 656 700 701
54 T 29 30 658 659 702 703
54 T 31 32 660 661 704 705
54 T 33 34 662 663 706 707
54 T 35 36 664 665 708 709
54 T 38 39 667 668 710 711
54 T 40 41 669 670 712 713
54 T 42 43 671 672 714 715
54 T 45 46 674 675 716 717
54 T 47 48 676 677 718 719
54 T 50 51 679 680 720 721
55 D 3 632
55 D 4 633
55 D 6 635
55 D 7 636
55 D 8 637
55 D 9 638
55 D 12 641
55 D 13 642
55 D 14 643
55 D 15 644
55 D 16 645
55 D 17 646
55 D 20 649
55 D 21 650
55 D 22 651
55 D 23 652
55 D 24 653
55 D 25 654
55 D 26 655
55 D 27 656
55 D 29 658
55 D 30 659
55 D 31 660
55 D 32 661
55 D 33 662
55 D 34 663
55 D 35 664
55 D 36 665
55 D 38 667
55 D 39 668
55 D 40 669
55 D 41 670
55 D 42 671
55 D 43 672
55 D 45 674
55 D 46 675
55 D 47 676
55 D 48 677
55 D 50 679
55 D 51 680
56 N 0 528 629
56 N 1 581 630
56 N 2 530 631
56 N 3 583 632
56 N 4 582 633
56 N 5 585 634
56 N 6 587 635
56 N 7 584 636
56 N 8 589 637
56 N 9 586 638
56 N 10 591 639
56 N 11 539 640
56 N 12 593 641
56 N 13 588 642
56 N 14 595 643
56 N 15 590 644
56 N 16 597 645
56 N 17 592 646
56 N 18 599 647
56 N 19 547 648
56 N 20 601 649
56 N 21 594 650
56 N 22 603 651
56 N 23 596 652
56 N 24 605 653
56 N 25 598 654
56 N 26 607 655
56 N 27 600 656
56 N 28 556 657
56 N 29 609 658
56 N 30 602 659
56 N 31 611 660
56 N 32 604 661
56 N 33 613 662
56 N 34 606 663
56 N 35 615 664
56 N 36 608 665
56 N 37 610 666
56 N 38 617 667
56 N 39 612 668
56 N 40 619 669
56 N 41 614 670
56 N 42 621 671
56 N 43 616 672
56 N 44 618 673
56 N 45 623 674
56 N 46 620 675
56 N 47 625 676
56 N 48 622 677
56 N 49 624 678
56 N 50 627 679
56 N 51 626 680
56 N 52 628 681
57 D 1 581
57 D 3 583
57 D 4 582
57 D 5 585
57 D 6 587
57 D 7 584
57 D 8 589
57 D 9 586
57 D 10 591
57 D 12 593
57 D 13 588
57 D 14 595
57 D 15 590
57 D 16 597
57 D 17 592
57 D 18 599
57 D 20 601
57 D 21 594
57 D 22 603
57 D 23 596
57 D 24 605
57 D 25 598
57 D 26 607
57 D 27 600
57 D 29 609
57 D 30 602
57 D 31 611
57 D 32 604
57 D 33 613
57 D 34 606
57 D 35 615
57 D 36 608
57 D 37 610
57 D 38 617
57 D 39 612
57 D 40 619
57 D 41 614
57 D 42 621
57 D 43 616
57 D 44 618
57 D 45 623
57 D 46 620
57 D 47 625
57 D 48 622
57 D 49 624
57 D 50 627
57 D 51 626
57 D 52 628
58 T 1 4 529 532 581 582
58 T 3 7 531 535 583 584
58 T 5 9 533 537 585 586
58 T 6 13 534 541 587 588
58 T 8 15 536 543 589 590
58 T 10 17 538 545 591 592
58 T 12 21 540 549 593 594
58 T 14 23 542 551 595 596
58 T 16 25 544 553 597 598
58 T 18 27 546 555 599 600
58 T 20 30 548 558 601 602
58 T 22 32 550 560 603 604
58 T 24 34 552 562 605 606
58 T 26 36 554 564 607 608
58 T 29 37 557 565 609 610
58 T 31 39 559 567 611 612
58 T 33 41 561 569 613 614
58 T 35 43 563 571 615 616
58 T 38 44 566 572 617 618
58 T 40 46 568 574 619 620
58 T 42 48 570 576 621 622
58 T 45 49 573 577 623 624
58 T 47 51 575 579 625 626
58 T 50 52 578 580 627 628
59 D 1 529
59 D 3 531
59 D 4 532
59 D 5 533
59 D 6 534
59 D 7 535
59 D 8 536
59 D 9 537
59 D 10 538
59 D 12 540
59 D 13 541
59 D 14 542
59 D 15 543
59 D 16 544
59 D 17 545
59 D 18 546
59 D 20 548
59 D 21 549
59 D 22 550
59 D 23 551
59 D 24 552
59 D 25 553
59 D 26 554
59 D 27 555
59 D 29 557
59 D 30 558
59 D 31 559
59 D 32 560
59 D 33 561
59 D 34 562
59 D 35 563
59 D 36 564
59 D 37 565
59 D 38 566
59 D 39 567
59 D 40 568
59 D 41 569
59 D 42 570
59 D 43 571
59 D 44 572
59 D 45 573
59 D 46 574
59 D 47 575
59 D 48 576
59 D 49 577
59 D 50 578
59 D 51 579
59 D 52 580
60 N 0 490 528
60 N 1 438 529
60 N 2 492 530
60 N 3 491 531
60 N 4 494 532
60 N 5 442 533
60 N 6 493 534
60 N 7 496 535
60 N 8 495 536
60 N 9 498 537
60 N 10 447 538
60 N 11 500 539
60 N 12 449 540
60 N 13 502 541
60 N 14 497 542
60 N 15 504 543
60 N 16 499 544
60 N 17 506 545
60 N 18 455 546
60 N 19 508 547
60 N 20 501 548
60 N 21 510 549
60 N 22 503 550
60 N 23 512 551
60 N 24 505 552
60 N 25 514 553
60 N 26 507 554
60 N 27 464 555
60 N 28 465 556
60 N 29 509 557
60 N 30 516 558
60 N 31 511 559
60 N 32 518 560
60 N 33 513 561
60 N 34 520 562
60 N 35 515 563
60 N 36 473 564
60 N 37 474 565
60 N 38 517 566
60 N 39 522 567
60 N 40 519 568
60 N 41 524 569
60 N 42 521 570
60 N 43 480 571
60 N 44 481 572
60 N 45 523 573
60 N 46 526 574
60 N 47 525 575
60 N 48 485 576
60 N 49 486 577
60 N 50 527 578
60 N 51 488 579
60 N 52 489 580
61 D 0 490
61 D 2 492
61 D 3 491
61 D 4 494
61 D 6 493
61 D 7 496
61 D 8 495
61 D 9 498
61 D 11 500
61 D 13 502
61 D 14 497
61 D 15 504
61 D 16 499
61 D 17 506
61 D 19 508
61 D 20 501
61 D 21 510
61 D 22 503
61 D 23 512
61 D 24 505
61 D 25 514
61 D 26 507
61 D 29 509
61 D 30 516
61 D 31 511
61 D 32 518
61 D 33 513
61 D 34 520
61 D 35 515
61 D 38 517
61 D 39 522
61 D 40 519
61 D 41 524
61 D 42 521
61 D 45 523
61 D 46 526
61 D 47 525
61 D 50 527
62 T 0 3 437 440 490 491
62 T 2 6 439 443 492 493
62 T 4 8 441 445 494 495
62 T 7 14 444 451 496 497
62 T 9 16 446 453 498 499
62 T 11 20 448 457 500 501
62 T 13 22 450 459 502 503
62 T 15 24 452 461 504 505
62 T 17 26 454 463 506 507
62 T 19 29 456 466 508 509
62 T 21 31 458 468 510 511
62 T 23 33 460 470 512 513
62 T 25 35 462 472 514 515
62 T 30 38 467 475 516 517
62 T 32 40 469 477 518 519
62 T 34 42 471 479 520 521
62 T 39 45 476 482 522 523
62 T 41 47 478 484 524 525
62 T 46 50 483 487 526 527
63 D 0 437
63 D 2 439
63 D 3 440
63 D 4 441
63 D 6 443
63 D 7 444
63 D 8 445
63 D 9 446
63 D 11 448
63 D 13 450
63 D 14 451
63 D 15 452
63 D 16 453
63 D 17 454
63 D 19 456
63 D 20 457
63 D 21 458
63 D 22 459
63 D 23 460
63 D 24 461
63 D 25 462
63 D 26 463
63 D 29 466
63 D 30 467
63 D 31 468
63 D 32 469
63 D 33 470
63 D 34 471
63 D 35 472
63 D 38 475
63 D 39 476
63 D 40 477
63 D 41 478
63 D 42 479
63 D 45 482
63 D 46 483
63 D 47 484
63 D 50 487
64 N 0 336 437
64 N 1 389 438
64 N 2 338 439
64 N 3 391 440
64 N 4 390 441
64 N 5 393 442
64 N 6 395 443
64 N 7 392 444
64 N 8 397 445
64 N 9 394 446
64 N 10 399 447
64 N 11 347 448
64 N 12 401 449
64 N 13 396 450
64 N 14 403 451
64 N 15 398 452
64 N 16 405 453
64 N 17 400 454
64 N 18 407 455
64 N 19 355 456
64 N 20 409 457
64 N 21 402 458
64 N 22 411 459
64 N 23 404 460
64 N 24 413 461
64 N 25 406 462
64 N 26 415 463
64 N 27 408 464
64 N 28 364 465
64 N 29 417 466
64 N 30 410 467
64 N 31 419 468
64 N 32 412 469
64 N 33 421 470
64 N 34 414 471
64 N 35 423 472
64 N 36 416 473
64 N 37 418 474
64 N 38 425 475
64 N 39 420 476
64 N 40 427 477
64 N 41 422 478
64 N 42 429 479
64 N 43 424 480
64 N 44 426 481
64 N 45 431 482
64 N 46 428 483
64 N 47 433 484
64 N 48 430 485
64 N 49 432 486
64 N 50 435 487
64 N 51 434 488
64 N 52 436 489
65 D 1 389
65 D 3 391
65 D 4 390
65 D 5 393
65 D 6 395
65 D 7 392
65 D 8 397
65 D 9 394
65 D 10 399
65 D 12 401
65 D 13 396
65 D 14 403
65 D 15 398
65 D 16 405
65 D 17 400
65 D 18 407
65 D 20 409
65 D 21 402
65 D 22 411
65 D 23 404
65 D 24 413
65 D 25 406
65 D 26 415
65 D 27 408
65 D 29 417
65 D 30 410
65 D 31 419
65 D 32 412
65 D 33 421
65 D 34 414
65 D 35 423
65 D 36 416
65 D 37 418
65 D 38 425
65 D 39 420
65 D 40 427
65 D 41 422
65 D 42 429
65 D 43 424
65 D 44 426
65 D 45 431
65 D 46 428
65 D 47 433
65 D 48 430
65 D 49 432
65 D 50 435
65 D 51 434
65 D 52 436
66 T 1 4 337 340 389 390
66 T 3 7 339 343 391 392
66 T 5 9 341 345 393 394
66 T 6 13 342 349 395 396
66 T 8 15 344 351 397 398
66 T 10 17 346 353 399 400
66 T 12 21 348 357 401 402
66 T 14 23 350 359 403 404
66 T 16 25 352 361 405 406
66 T 18 27 354 363 407 408
66 T 20 30 356 366 409 410
66 T 22 32 358 368 411 412
66 T 24 34 360 370 413 414
66 T 26 36 362 372 415 416
66 T 29 37 365 373 417 418
66 T 31 39 367 375 419 420
66 T 33 41 369 377 421 422
66 T 35 43 371 379 423 424
66 T 38 44 374 380 425 426
66 T 40 46 376 382 427 428
66 T 42 48 378 384 429 430
66 T 45 49 381 385 431 432
66 T 47 51 383 387 433 434
66 T 50 52 386 388 435 436
67 D 1 337
67 D 3 339
67 D 4 340
67 D 5 341
67 D 6 342
67 D 7 343
67 D 8 344
67 D 9 345
67 D 10 346
67 D 12 348
67 D 13 349
67 D 14 350
67 D 15 351
67 D 16 352
67 D 17 353
67 D 18 354
67 D 20 356
67 D 21 357
67 D 22 358
67 D 23 359
67 D 24 360
67 D 25 361
67 D 26 362
67 D 27 363
67 D 29 365
67 D 30 366
67 D 31 367
67 D 32 368
67 D 33 369
67 D 34 370
67 D 35 371
67 D 36 372
67 D 37 373
67 D 38 374
67 D 39 375
67 D 40 376
67 D 41 377
67 D 42 378
67 D 43 379
67 D 44 380
67 D 45 381
67 D 46 382
67 D 47 383
67 D 48 384
67 D 49 385
67 D 50 386
67 D 51 387
67 D 52 388
68 N 0 298 336
68 N 1 246 337
68 N 2 300 338
68 N 3 299 339
68 N 4 302 340
68 N 5 250 341
68 N 6 301 342
68 N 7 304 343
68 N 8 303 344
68 N 9 306 345
68 N 10 255 346
68 N 11 308 347
68 N 12 257 348
68 N 13 310 349
68 N 14 305 350
68 N 15 312 351
68 N 16 307 352
68 N 17 314 353
68 N 18 263 354
68 N 19 316 355
68 N 20 309 356
68 N 21 318 357
68 N 22 311 358
68 N 23 320 359
68 N 24 313 360
68 N 25 322 361
68 N 26 315 362
68 N 27 272 363
68 N 28 273 364
68 N 29 317 365
68 N 30 324 366
68 N 31 319 367
68 N 32 326 368
68 N 33 321 369
68 N 34 328 370
68 N 35 323 371
68 N 36 281 372
68 N 37 282 373
68 N 38 325 374
68 N 39 330 375
68 N 40 327 376
68 N 41 332 377
68 N 42 329 378
68 N 43 288 379
68 N 44 289 380
68 N 45 331 381
68 N 46 334 382
68 N 47 333 383
68 N 48 293 384
68 N 49 294 385
68 N 50 335 386
68 N 51 296 387
68 N 52 297 388
69 D 0 298
69 D 2 300
69 D 3 299
69 D 4 302
69 D 6 301
69 D 7 304
69 D 8 303
69 D 9 306
69 D 11 308
69 D 13 310
69 D 14 305
69 D 15 312
69 D 16 307
69 D 17 314
69 D 19 316
69 D 20 309
69 D 21 318
69 D 22 311
69 D 23 320
69 D 24 313
69 D 25 322
69 D 26 315
69 D 29 317
69 D 30 324
69 D 31 319
69 D 32 326
69 D 33 321
69 D 34 328
69 D 35 323
69 D 38 325
69 D 39 330
69 D 40 327
69 D 41 332
69 D 42 329
69 D 45 331
69 D 46 334
69 D 47 333
69 D 50 335
70 T 0 3 245 248 298 299
70 T 2 6 247 251 300 301
70 T 4 8 249 253 302 303
70 T 7 14 252 259 304 305
70 T 9 16 254 261 306 307
70 T 11 20 256 265 308 309
70 T 13 22 258 267 310 311
70 T 15 24 260 269 312 313
70 T 17 26 262 271 314 315
70 T 19 29 264 274 316 317
70 T 21 31 266 276 318 319
70 T 23 33 268 278 320 321
70 T 25 35 270 280 322 323
70 T 30 38 275 283 324 325
70 T 32 40 277 285 326 327
70 T 34 42 279 287 328 329
70 T 39 45 284 290 330 331
70 T 41 47 286 292 332 333
70 T 46 50 291 295 334 335
71 D 0 245
71 D 2 247
71 D 3 248
71 D 4 249
71 D 6 251
71 D 7 252
71 D 8 253
71 D 9 254
71 D 11 256
71 D 13 258
71 D 14 259
71 D 15 260
71 D 16 261
71 D 17 262
71 D 19 264
71 D 20 265
71 D 21 266
71 D 22 267
71 D 23 268
71 D 24 269
71 D 25 270
71 D 26 271
71 D 29 274
71 D 30 275
71 D 31 276
71 D 32 277
71 D 33 278
71 D 34 279
71 D 35 280
71 D 38 283
71 D 39 284
71 D 40 285
71 D 41 286
71 D 42 287
71 D 45 290
71 D 46 291
71 D 47 292
71 D 50 295
72 N 0 199 245
72 N 1 200 246
72 N 2 201 247
72 N 3 202 248
72 N 4 203 249
72 N 5 204 250
72 N 6 152 251
72 N 7 205 252
72 N 8 206 253
72 N 9 207 254
72 N 10 208 255
72 N 11 209 256
72 N 12 210 257
72 N 13 211 258
72 N 14 212 259
72 N 15 213 260
72 N 16 214 261
72 N 17 215 262
72 N 18 216 263
72 N 19 217 264
72 N 20 218 265
72 N 21 219 266
72 N 22 220 267
72 N 23 221 268
72 N 24 222 269
72 N 25 223 270
72 N 26 224 271
72 N 27 173 272
72 N 28 225 273
72 N 29 226 274
72 N 30 227 275
72 N 31 228 276
72 N 32 229 277
72 N 33 230 278
72 N 34 231 279
72 N 35 232 280
72 N 36 182 281
72 N 37 233 282
72 N 38 234 283
72 N 39 235 284
72 N 40 236 285
72 N 41 237 286
72 N 42 238 287
72 N 43 189 288
72 N 44 239 289
72 N 45 240 290
72 N 46 241 291
72 N 47 242 292
72 N 48 194 293
72 N 49 243 294
72 N 50 244 295
72 N 51 197 296
72 N 52 198 297
73 D 0 199
73 D 1 200
73 D 2 201
73 D 3 202
73 D 4 203
73 D 5 204
73 D 7 205
73 D 8 206
73 D 9 207
73 D 10 208
73 D 11 209
73 D 12 210
73 D 13 211
73 D 14 212
73 D 15 213
73 D 16 214
73 D 17 215
73 D 18 216
73 D 19 217
73 D 20 218
73 D 21 219
73 D 22 220
73 D 23 221
73 D 24 222
73 D 25 223
73 D 26 224
73 D 28 225
73 D 29 226
73 D 30 227
73 D 31 228
73 D 32 229
73 D 33 230
73 D 34 231
73 D 35 232
73 D 37 233
73 D 38 234
73 D 39 235
73 D 40 236
73 D 41 237
73 D 42 238
73 D 44 239
73 D 45 240
73 D 46 241
73 D 47 242
73 D 49 243
73 D 50 244
74 T 0 1 146 147 199 200
74 T 2 3 148 149 201 202
74 T 4 5 150 151 203 204
74 T 7 8 153 154 205 206
74 T 9 10 155 156 207 208
74 T 11 12 157 158 209 210
74 T 13 14 159 160 211 212
74 T 15 16 161 162 213 214
74 T 17 18 163 164 215 216
74 T 19 20 165 166 217 218
74 T 21 22 167 168 219 220
74 T 23 24 169 170 221 222
74 T 25 26 171 172 223 224
74 T 28 29 174 175 225 226
74 T 30 31 176 177 227 228
74 T 32 33 178 179 229 230
74 T 34 35 180 181 231 232
74 T 37 38 183 184 233 234
74 T 39 40 185 186 235 236
74 T 41 42 187 188 237 238
74 T 44 45 190 191 239 240
74 T 46 47 192 193 241 242
74 T 49 50 195 196 243 244
75 D 0 146
75 D 1 147
75 D 2 148
75 D 3 149
75 D 4 150
75 D 5 151
75 D 7 153
75 D 8 154
75 D 9 155
75 D 10 156
75 D 11 157
75 D 12 158
75 D 13 159
75 D 14 160
75 D 15 161
75 D 16 162
75 D 17 163
75 D 18 164
75 D 19 165
75 D 20 166
75 D 21 167
75 D 22 168
75 D 23 169
75 D 24 170
75 D 25 171
75 D 26 172
75 D 28 174
75 D 29 175
75 D 30 176
75 D 31 177
75 D 32 178
75 D 33 179
75 D 34 180
75 D 35 181
75 D 37 183
75 D 38 184
75 D 39 185
75 D 40 186
75 D 41 187
75 D 42 188
75 D 44 190
75 D 45 191
75 D 46 192
75 D 47 193
75 D 49 195
75 D 50 196
76 N 0 1 146
76 N 1 3 147
76 N 2 5 148
76 N 3 106 149
76 N 4 107 150
76 N 5 11 151
76 N 6 108 152
76 N 7 109 153
76 N 8 110 154
76 N 9 111 155
76 N 10 21 156
76 N 11 23 157
76 N 12 112 158
76 N 13 113 159
76 N 14 114 160
76 N 15 115 161
76 N 16 116 162
76 N 17 117 163
76 N 18 37 164
76 N 19 39 165
76 N 20 118 166
76 N 21 119 167
76 N 22 120 168
76 N 23 121 169
76 N 24 122 170
76 N 25 123 171
76 N 26 124 172
76 N 27 125 173
76 N 28 57 174
76 N 29 126 175
76 N 30 127 176
76 N 31 128 177
76 N 32 129 178
76 N 33 130 179
76 N 34 131 180
76 N 35 132 181
76 N 36 133 182
76 N 37 75 183
76 N 38 134 184
76 N 39 135 185
76 N 40 136 186
76 N 41 137 187
76 N 42 138 188
76 N 43 139 189
76 N 44 89 190
76 N 45 140 191
76 N 46 141 192
76 N 47 142 193
76 N 48 143 194
76 N 49 99 195
76 N 50 144 196
76 N 51 145 197
76 N 52 105 198
77 D 3 106
77 D 4 107
77 D 6 108
77 D 7 109
77 D 8 110
77 D 9 111
77 D 12 112
77 D 13 113
77 D 14 114
77 D 15 115
77 D 16 116
77 D 17 117
77 D 20 118
77 D 21 119
77 D 22 120
77 D 23 121
77 D 24 122
77 D 25 123
77 D 26 124
77 D 27 125
77 D 29 126
77 D 30 127
77 D 31 128
77 D 32 129
77 D 33 130
77 D 34 131
77 D 35 132
77 D 36 133
77 D 38 134
77 D 39 135
77 D 40 136
77 D 41 137
77 D 42 138
77 D 43 139
77 D 45 140
77 D 46 141
77 D 47 142
77 D 48 143
77 D 50 144
77 D 51 145
78 T 3 4 7 9 106 107
78 T 6 7 13 15 108 109
78 T 8 9 17 19 110 111
78 T 12 13 25 27 112 113
78 T 14 15 29 31 114 115
78 T 16 17 33 35 116 117
78 T 20 21 41 43 118 119
78 T 22 23 45 47 120 121
78 T 24 25 49 51 122 123
78 T 26 27 53 55 124 125
78 T 29 30 59 61 126 127
78 T 31 32 63 65 128 129
78 T 33 34 67 69 130 131
78 T 35 36 71 73 132 133
78 T 38 39 77 79 134 135
78 T 40 41 81 83 136 137
78 T 42 43 85 87 138 139
78 T 45 46 91 93 140 141
78 T 47 48 95 97 142 143
78 T 50 51 101 103 144 145
79 D 3 7
79 D 4 9
79 D 6 13
79 D 7 15
79 D 8 17
79 D 9 19
79 D 12 25
79 D 13 27
79 D 14 29
79 D 15 31
79 D 16 33
79 D 17 35
79 D 20 41
79 D 21 43
79 D 22 45
79 D 23 47
79 D 24 49
79 D 25 51
79 D 26 53
79 D 27 55
79 D 29 59
79 D 30 61
79 D 31 63
79 D 32 65
79 D 33 67
79 D 34 69
79 D 35 71
79 D 36 73
79 D 38 77
79 D 39 79
79 D 40 81
79 D 41 83
79 D 42 85
79 D 43 87
79 D 45 91
79 D 46 93
79 D 47 95
79 D 48 97
79 D 50 101
79 D 51 103
80 N 0 0 1
80 N 1 2 3
80 N 2 4 5
80 N 3 6 7
80 N 4 8 9
80 N 5 10 11
80 N 6 12 13
80 N 7 14 15
80 N 8 16 17
80 N 9 18 19
80 N 10 20 21
80 N 11 22 23
80 N 12 24 25
80 N 13 26 27
80 N 14 28 29
80 N 15 30 31
80 N 16 32 33
80 N 17 34 35
80 N 18 36 37
80 N 19 38 39
80 N 20 40 41
80 N 21 42 43
80 N 22 44 45
80 N 23 46 47
80 N 24 48 49
80 N 25 50 51
80 N 26 52 53
80 N 27 54 55
80 N 28 56 57
80 N 29 58 59
80 N 30 60 61
80 N 31 62 63
80 N 32 64 65
80 N 33 66 67
80 N 34 68 69
80 N 35 70 71
80 N 36 72 73
80 N 37 74 75
80 N 38 76 77
80 N 39 78 79
80 N 40 80 81
80 N 41 82 83
80 N 42 84 85
80 N 43 86 87
80 N 44 88 89
80 N 45 90 91
80 N 46 92 93
80 N 47 94 95
80 N 48 96 97
80 N 49 98 99
80 N 50 100 101
80 N 51 102 103
80 N 52 104 105
81 S 12
81 S 14
81 S 16
81 S 18
81 S 20
81 S 22
81 S 24
81 S 26
81 S 28
81 S 30
81 S 32
81 S 34
81 S 36
81 S 38
81 S 40
81 S 42
81 S 44
81 S 46
81 S 48
81 S 50
81 S 52
81 S 54
81 S 56
81 S 58
81 S 60
81 S 62
81 S 64
81 S 66
81 S 68
81 S 70
81 S 72
81 S 74
81 S 76
81 S 78
81 S 80
81 S 82
81 S 84
81 S 86
81 S 88
81 S 90
81 S 92
81 S 94
81 S 96
81 S 98
81 S 100
81 S 102
81 S 104

942 933 951 1148 952 1143 1345 1250 1147 925 943 944 934 926 945 1152 1055 1155 1151 1145 1154 1156 1150 1053 1122
0 53
0 52
0 51
0 50
0 49
0 48
0 47
0 46
0 45
0 44
0 43
0 42
0 41
0 40
0 39
0 38
0 37
0 36
0 35
0 34
0 33
0 32
0 31
0 30
0 29
0 28
0 27
0 26
0 25
0 24
0 23
0 22
0 21
0 20
0 19
0 18
0 17
0 16
0 15
0 14
0 13
0 12
0 11
0 10
0 9
0 8
0 7
0 6
0 5
0 4
0 3
0 2
0 1
3163 3210
3163 3209
3163 3208
3163 3207
3163 3206
3163 3205
3163 3204
3163 3203
3163 3202
3163 3201
3163 3200
3163 3199
3163 3198
3163 3197
3163 3196
3163 3195
3163 3194
3163 3193
3163 3192
3163 3191
3163 3190
3163 3189
3163 3188
3163 3187
3163 3186
3163 3185
3163 3184
3163 3183
3163 3182
3163 3181
3163 3180
3163 3179
3163 3178
3163 3177
3163 3176
3163 3175
3163 3174
3163 3173
3163 3172
3163 3171
3163 3170
3163 3169
3163 3168
3163 3167
3163 3166
3163 3165
3163 3164
2464 2486
2380 2429
3259 3260
2388 2435
3257 3258
2329 3257
2298 2323
2200 2251
3253 3254
2206 2255
3251 3252
2161 3251
3249 3250
3145 2992
2922 2946
3246 3247
3142 3100
3080 3245
3140 3099
3242 3243
2990 3040
3240 3241
2990 3039
3238 3239
2945 3238
3236 3237
2824 2877
3234 3235
2824 2876
3232 3233
2786 3232
2766 2785
2676 2728
3228 3229
2679 2729
3226 3227
2503 3226
2604 2629
2506 2557
3222 3223
2512 2561
3220 3221
2468 3220
2447 2465
2361 2411
3216 3217
2364 2412
3214 3215
2195 3214
2043 3213
3211 3212
3211 3210
2136 2159
2052 2099
3207 3208
2052 2098
3205 3206
2006 3205
1977 2005
1884 1936
3201 3202
1884 1935
3199 3200
1731 3199
3197 3198
3147 3034
3052 3196
3145 3052
3193 3194
2949 2996
3191 3192
2949 2995
3189 3190
2789 3189
2881 2905
3186 3187
3137 3027
3044 3185
3135 3044
3182 3183
2946 2991
3180 3181
2946 2990
3178 3179
2904 3178
3176 3177
2789 2839
3174 3175
2789 2838
3172 3173
2751 3172
2876 2899
3122 2938
2898 3169
3167 3168
2788 2836
3165 3166
2788 2835
3163 3164
2652 3163
3161 3162
2733 2752
2651 2699
3158 3159
2656 2702
3156 3157
2603 3156
2735 2758
2663 2707
3152 3153
2672 2713
3150 3151
2616 3150
2581 2608
2491 2539
3146 3147
2499 2545
3144 3145
2452 3144
3142 3143
2290 2325
2210 2256
3139 3140
2217 2262
3137 3138
2171 3137
2429 2452
2357 2401
3133 3134
2366 2407
3131 3132
2310 3131
2570 2603
2493 2537
3127 3128
2500 2543
3125 3126
2453 3125
2372 3124
2325 3123
3121 3122
3120 3121
3119 3120
2834 2863
2757 2803
3116 3117
2757 2802
3114 3115
2722 3114
3079 2986
2963 3112
3077 2985
3109 3110
2896 2935
3107 3108
2896 2934
3105 3106
2857 3105
2756 3104
2633 3103
2588 3102
3100 3101
2279 2307
2196 2241
3097 3098
2205 2248
3095 3096
2161 3095
2131 2160
2061 2103
3091 3092
2061 2102
3089 3090
2016 3089
2807 2830
3042 2935
2952 3086
3040 2952
3083 3084
2866 2905
3081 3082
2866 2904
3079 3080
2829 3079
3077 3078
2730 2773
3075 3076
2730 2772
3073 3074
2698 3073
2679 2697
2608 2650
3069 3070
2615 2655
3067 3068
2565 3067
2671 2686
2601 2642
3063 3064
2605 2644
3061 3062
2559 3061
2540 2563
2457 2501
3057 3058
2464 2506
3055 3056
2421 3055
2780 2801
3004 2901
2916 3052
3002 2916
3049 3050
2835 2872
3047 3048
2835 2871
3045 3046
2800 3045
3043 3044
2706 2747
3041 3042
2706 2746
3039 3040
2676 3039
2660 2675
2596 2634
3035 3036
2601 2637
3033 3034
2556 3033
2537 2560
2462 2503
3029 3030
2469 2508
3027 3028
2426 3027
3025 3026
2764 2787
2981 2894
2877 3023
2979 2893
3020 3021
2819 2852
3018 3019
2819 2851
3016 3017
2786 3016
3014 3015
2697 2736
3012 3013
2697 2735
3010 3011
2668 3010
2651 2667
2593 2628
3006 3007
2599 2632
3004 3005
2554 3004
3002 3003
2755 2780
2695 2732
2999 3000
2695 2731
2997 2998
2667 2997
2961 2875
2856 2995
2959 2874
2992 2993
2806 2836
2990 2991
2806 2835
2988 2989
2774 2988
2694 2987
2599 2986
2562 2985
2983 2984
2646 2664
2597 2628
2980 2981
2602 2631
2978 2979
2561 2978
2742 2768
2946 2841
2860 2975
2944 2860
2972 2973
2798 2825
2970 2971
2798 2824
2968 2969
2767 2968
2966 2967
2691 2966
2689 2722
2963 2964
2689 2721
2961 2962
2662 2961
2601 2960
2567 2959
2957 2958
2532 2554
2461 2500
2954 2955
2468 2505
2952 2953
2427 2952
2410 2433
2349 2388
2948 2949
2355 2391
2946 2947
2303 2946
2944 2945
2526 2552
2466 2502
2941 2942
2470 2505
2939 2940
2431 2939
2358 2938
2314 2937
2274 2309
2205 2247
2933 2934
2209 2250
2931 2932
2166 2931
2929 2930
2928 2929
2927 2928
2701 2723
2891 2809
2793 2925
2889 2808
2922 2923
2750 2776
2920 2921
2750 2775
2918 2919
2722 2918
2916 2917
2650 2681
2914 2915
2650 2680
2912 2913
2625 2912
2608 2624
2564 2592
2908 2909
2567 2593
2906 2907
2530 2906
2904 2905
1983 2020
1907 1955
2901 2902
1907 1954
2899 2900
1756 2899
2258 2287
2188 2228
2895 2896
2193 2232
2893 2894
2152 2893
2121 2151
2058 2097
2889 2890
2058 2096
2887 2888
2014 2887
2885 2886
2372 2390
2309 2347
2882 2883
2317 2352
2880 2881
2268 2880
2246 2274
2180 2218
2876 2877
2185 2222
2874 2875
2146 2874
2116 2145
2057 2094
2870 2871
2057 2093
2868 2869
2015 2868
2866 2867
1512 1546
1445 1489
2863 2864
1450 1491
2861 2862
1392 2861
1663 1705
1586 1636
2857 2858
1586 1635
2855 2856
1540 2855
1813 1849
1746 1789
2851 2852
1746 1788
2849 2850
1699 2849
1585 2848
1445 2847
1393 2846
1955 1991
1884 1930
2842 2843
1884 1929
2840 2841
1839 2840
2080 2108
2025 2060
2836 2837
2025 2059
2834 2835
1985 2834
1883 2833
1839 2832
2830 2831
2829 2830
2828 2829
2827 2828
1947 1982
1880 1923
2824 2825
1880 1922
2822 2823
1837 2822
1803 1836
1738 1779
2818 2819
1738 1778
2816 2817
1693 2816
2814 2815
1798 1830
1737 1776
2811 2812
1737 1775
2809 2810
1694 2809
1654 1693
1581 1628
2805 2806
1581 1627
2803 2804
1537 2803
2801 2802
2800 2801
2494 2511
2456 2481
2797 2798
2459 2482
2795 2796
2425 2795
2399 2420
2339 2373
2791 2792
2344 2377
2789 2790
2307 2789
2787 2788
2286 2306
2233 2267
2784 2785
2237 2268
2782 2783
2192 2782
2167 2196
2108 2144
2778 2779
2110 2145
2776 2777
2073 2776
2774 2775
2468 2485
2485 2773
2436 2458
2770 2771
2438 2457
2768 2769
2406 2768
2546 2570
2731 2649
2631 2765
2729 2648
2762 2763
2597 2619
2760 2761
2597 2618
2758 2759
2569 2758
2756 2757
2504 2756
2502 2530
2753 2754
2502 2529
2751 2752
2479 2751
2435 2750
2407 2749
2747 2748
2381 2403
2328 2360
2744 2745
2330 2361
2742 2743
2295 2742
2276 2297
2232 2261
2738 2739
2234 2261
2736 2737
2193 2736
2371 2394
2702 2575
2486 2733
2420 2732
2394 2731
2729 2730
2324 2354
2727 2728
2325 2354
2725 2726
2292 2725
2234 2724
2197 2723
2164 2195
2111 2145
2719 2720
2112 2145
2717 2718
2002 2717
1866 2716
1737 2715
1588 2714
1451 2713
1401 2712
2710 2711
2709 2710
2708 2709
2676 2550
2500 2523
2705 2706
2673 2576
2592 2704
2671 2592
2701 2702
2548 2566
2699 2700
2548 2565
2697 2698
2522 2697
2695 2696
2464 2695
2462 2486
2692 2693
2462 2485
2690 2691
2398 2690
2398 2689
2373 2688
2153 2182
2103 2135
2684 2685
2104 2135
2682 2683
2069 2682
2249 2268
2208 2235
2678 2679
2210 2235
2676 2677
2173 2676
2337 2358
2357 2674
2293 2321
2671 2672
2294 2321
2669 2670
2263 2669
2210 2668
2176 2667
2665 2666
2664 2665
2147 2174
2101 2131
2661 2662
2101 2130
2659 2660
1994 2659
2234 2252
2198 2222
2655 2656
2199 2221
2653 2654
2166 2653
2315 2335
2275 2301
2649 2650
2275 2300
2647 2648
2246 2647
2198 2646
2167 2645
2643 2644
2642 2643
1503 1536
1536 2641
1445 1484
2638 2639
1447 1483
2636 2637
1395 2636
1640 1680
1575 1618
2632 2633
1575 1617
2630 2631
1445 2630
1397 2629
1768 1801
1716 1750
2625 2626
1716 1749
2623 2624
1673 2623
1573 2622
1444 2621
1398 2620
1892 1928
1833 1872
2616 2617
1833 1871
2614 2615
1711 2614
2007 2034
1961 1991
2610 2611
1961 1990
2608 2609
1922 2608
1832 2607
1791 2606
2604 2605
2603 2604
2602 2603
1493 1524
1523 2601
1437 1473
2598 2599
1440 1474
2596 2597
1390 2596
1353 1393
1276 1324
2592 2593
1279 1326
2590 2591
1227 2590
1132 2589
1079 2588
2586 2587
2585 2586
2584 2585
1981 2007
1937 1965
2581 2582
1937 1964
2579 2580
1900 2579
1741 1772
1692 1724
2575 2576
1692 1723
2573 2574
1652 2573
1553 2572
1430 2571
1386 2570
1857 1890
1801 1838
2566 2567
1801 1837
2564 2565
1762 2564
1959 1984
1919 1945
2560 2561
1919 1944
2558 2559
1884 2558
1800 2557
1762 2556
2554 2555
2553 2554
1610 1648
1549 1589
2550 2551
1549 1588
2548 2549
1507 2548
1842 1874
1790 1824
2544 2545
1790 1823
2542 2543
1678 2542
1724 1753
1678 1708
2538 2539
1678 1707
2536 2537
1641 2536
1604 1640
1546 1584
2532 2533
1546 1583
2530 2531
1428 2530
1384 2529
2527 2528
2526 2527
2322 2342
2482 2391
2404 2524
2480 2404
2521 2522
2364 2381
2519 2520
2364 2380
2517 2518
2341 2517
2515 2516
2287 2309
2513 2514
2287 2308
2511 2512
2267 2511
2252 2266
2265 2509
2226 2243
2506 2507
2227 2242
2504 2505
2204 2504
2461 2350
2309 2328
2500 2501
2458 2383
2370 2499
2456 2382
2496 2497
2348 2362
2494 2495
2348 2361
2492 2493
2327 2492
2490 2491
2278 2298
2488 2489
2278 2297
2486 2487
2225 2486
2204 2485
2483 2484
1814 1838
1756 1790
2480 2481
1756 1789
2478 2479
1651 2478
2012 2033
1965 1993
2474 2475
1968 1995
2472 2473
1878 2472
2089 2101
2048 2073
2468 2469
2054 2076
2466 2467
1955 2466
1862 2465
2220 2228
2230 2463
2192 2208
2460 2461
2196 2210
2458 2459
2115 2458
2161 2176
2120 2144
2454 2455
2123 2146
2452 2453
2097 2452
2055 2451
2027 2450
2448 2449
2447 2448
2446 2447
2397 2294
2261 2276
2443 2444
2231 2249
2441 2442
2231 2248
2439 2440
2185 2439
2116 2438
2050 2437
1961 2436
1870 2435
1812 1839
1762 1793
2431 2432
1762 1792
2429 2430
1659 2429
2427 2428
1903 1924
1863 1888
2424 2425
1863 1887
2422 2423
1833 2422
1807 1833
1761 1790
2418 2419
1761 1789
2416 2417
1730 2416
1705 1729
1659 1687
2412 2413
1659 1686
2410 2411
1625 2410
2408 2409
2407 2408
2406 2407
2357 2286
2277 2405
2355 2285
2402 2403
2255 2268
2400 2401
2255 2267
2398 2399
2238 2398
2224 2238
2347 2278
2270 2395
2345 2277
2392 2393
2252 2263
2390 2391
2252 2262
2388 2389
2237 2388
2386 2387
2198 2214
2384 2385
2198 2213
2382 2383
2184 2382
2380 2381
2329 2241
2217 2228
2377 2378
2326 2255
2259 2376
2324 2259
2373 2374
2239 2248
2371 2372
2239 2247
2369 2370
2227 2369
2367 2368
2193 2207
2365 2366
2193 2206
2363 2364
2180 2363
2212 2222
2311 2247
2243 2360
2309 2246
2357 2358
2231 2238
2355 2356
2231 2237
2353 2354
2221 2353
2351 2352
2192 2204
2349 2350
2192 2203
2347 2348
2181 2347
2345 2346
1968 1984
1919 1945
2342 2343
1925 1950
2340 2341
1897 2340
1880 1896
1840 1863
2336 2337
1840 1862
2334 2335
1813 2334
2332 2333
2159 2166
2137 2150
2329 2330
2139 2151
2327 2328
2120 2327
2104 2116
2063 2085
2323 2324
2067 2088
2321 2322
1995 2321
2319 2320
2102 2115
2069 2089
2316 2317
2071 2090
2314 2315
2050 2314
2035 2047
2001 2022
2310 2311
2005 2024
2308 2309
1977 2308
2306 2307
2252 2179
2163 2170
2303 2304
2249 2189
2187 2302
2247 2188
2299 2300
2177 2183
2297 2298
2177 2182
2295 2296
2169 2295
2293 2294
2145 2155
2291 2292
2145 2154
2289 2290
2111 2289
2130 2136
2110 2122
2285 2286
2112 2122
2283 2284
2053 2283
2281 2282
2027 2037
1993 2013
2278 2279
1998 2016
2276 2277
1910 2276
1833 2275
1957 1974
1914 1938
2271 2272
1919 1942
2269 2270
1895 2269
2267 2268
2111 2116
2115 2266
2097 2106
2263 2264
2098 2105
2261 2262
2085 2261
2072 2083
2041 2059
2257 2258
2043 2060
2255 2256
2025 2255
2253 2254
1954 1973
1920 1942
2250 2251
1920 1941
2248 2249
1848 2248
2009 2019
1985 2001
2244 2245
1986 2000
2242 2243
1965 2242
2054 2065
2029 2045
2238 2239
2029 2044
2236 2237
2013 2236
1985 2235
1966 2234
2232 2233
2231 2232
2178 2118
2117 2230
2176 2117
2227 2228
2113 2115
2225 2226
2113 2114
2223 2224
2107 2223
2169 2111
2099 2106
2219 2220
2086 2094
2217 2218
2086 2093
2215 2216
2066 2215
2056 2214
2212 2213
2091 2095
2103 2099
2094 2210
2208 2209
2080 2086
2206 2207
2080 2085
2204 2205
2060 2204
1941 1952
1902 1922
2200 2201
1904 1923
2198 2199
1827 2198
1882 2197
1802 2196
2033 2041
2006 2020
2192 2193
2008 2021
2190 2191
1961 2190
1989 1997
1963 1979
2186 2187
1966 1980
2184 2185
1946 2184
2182 2183
2181 2182
2048 2051
2050 2180
2036 2043
2177 2178
2036 2042
2175 2176
2027 2175
2021 2027
1999 2011
2171 2172
2000 2011
2169 2170
1990 2169
2167 2168
1984 1990
1964 1977
2164 2165
1966 1977
2162 2163
1948 2162
1939 1951
1908 1926
2158 2159
1911 1928
2156 2157
1892 2156
1874 1891
1842 1862
2152 2153
1842 1861
2150 2151
1819 2150
1795 1818
1753 1780
2146 2147
1753 1779
2144 2145
1724 2144
1700 1723
1658 1684
2140 2141
1658 1683
2138 2139
1626 2138
2136 2137
1911 1921
1882 1898
2133 2134
1885 1900
2131 2132
1868 2131
1780 1799
1738 1764
2127 2128
1738 1763
2125 2126
1710 2125
1691 1709
1649 1673
2121 2122
1649 1672
2119 2120
1617 2119
2117 2118
1838 1851
1807 1825
2114 2115
1807 1824
2112 2113
1786 2112
1884 1893
1858 1872
2108 2109
1861 1874
2106 2107
1845 2106
1913 1917
1892 1905
2102 2103
1893 1904
2100 2101
1850 2100
1792 2099
1978 1975
1969 1971
2095 2096
1975 1973
1970 2094
2092 2093
1961 1965
2090 2091
1961 1964
2088 2089
1957 1959
2086 2087
1948 2086
1947 1952
2083 2084
1947 1951
2081 2082
1915 2081
1936 1941
1916 1926
2077 2078
1917 1926
2075 2076
1910 2075
1908 1911
1892 1902
2071 2072
1894 1902
2069 2070
1882 2069
1874 1880
1850 1862
2065 2066
1851 1862
2063 2064
1838 2063
2061 2062
2058 2060
1868 1873
1848 1858
2057 2058
1848 1857
2055 2056
1792 2055
1835 2054
1772 2053
1907 1911
1891 1899
2049 2050
1891 1898
2047 2048
1873 2047
1885 1887
1873 1881
2043 2044
1873 1880
2041 2042
1865 2041
2039 2040
2038 2039
1861 1865
1845 1853
2035 2036
1846 1853
2033 2034
1837 2033
1828 1836
1798 1815
2029 2030
1798 1814
2027 2028
1780 2027
1765 1779
1724 1748
2023 2024
1724 1747
2021 2022
1698 2021
1683 1697
1641 1664
2017 2018
1641 1663
2015 2016
1609 2015
2013 2014
1808 1815
1780 1796
2010 2011
1780 1795
2008 2009
1763 2008
1801 1807
1775 1789
2004 2005
1775 1788
2002 2003
1760 2002
1581 1600
1507 1546
1998 1999
1507 1545
1996 1997
1477 1996
1742 1752
1700 1723
1992 1993
1700 1722
1990 1991
1624 1990
1667 1677
1624 1647
1986 1987
1624 1646
1984 1985
1594 1984
1982 1983
1981 1982
1730 1739
1692 1713
1978 1979
1692 1712
1976 1977
1671 1976
1623 1975
1595 1974
1576 1594
1506 1543
1970 1971
1506 1542
1968 1969
1391 1968
1966 1967
1653 1662
1615 1635
1963 1964
1615 1634
1961 1962
1505 1961
1477 1960
1751 1756
1729 1741
1956 1957
1729 1740
1954 1955
1674 1954
1707 1715
1674 1692
1950 1951
1674 1691
1948 1949
1655 1948
1946 1947
1945 1946
1740 1745
1725 1733
1942 1943
1725 1732
1940 1941
1716 1940
1705 1715
1679 1695
1936 1937
1679 1694
1934 1935
1662 1934
1932 1933
1650 1661
1621 1637
1929 1930
1621 1636
1927 1928
1599 1927
1568 1584
1687 1693
1661 1675
1922 1923
1661 1674
1920 1921
1608 1920
1608 1919
1583 1918
1916 1917
1502 1536
1914 1915
1502 1535
1912 1913
1387 1912
1457 1473
1386 1425
1908 1909
1387 1425
1906 1907
1228 1906
1768 1769
1823 1769
1768 1903
1901 1902
1764 1766
1899 1900
1764 1765
1897 1898
1758 1897
1761 1762
1757 1759
1893 1894
1757 1758
1891 1892
1754 1891
1889 1890
1718 1721
1706 1712
1886 1887
1706 1711
1884 1885
1683 1884
1700 1883
1674 1882
1741 1744
1729 1735
1878 1879
1729 1734
1876 1877
1718 1876
1725 1726
1718 1723
1872 1873
1719 1722
1870 1871
1713 1870
1868 1869
1867 1868
1730 1732
1722 1726
1864 1865
1723 1726
1862 1863
1720 1862
1719 1861
1716 1860
1712 1714
1704 1708
1856 1857
1705 1708
1854 1855
1702 1854
1852 1853
1851 1852
1850 1851
1706 1707
1713 1714
1709 1711
1846 1847
1709 1710
1844 1845
1707 1844
1707 1843
1706 1842
1840 1841
1702 1704
1838 1839
1702 1703
1836 1837
1684 1836
1699 1835
1677 1834
1561 1580
1504 1536
1830 1831
1504 1535
1828 1829
1399 1828
1620 1629
1593 1608
1824 1825
1593 1607
1822 1823
1573 1822
1656 1662
1636 1648
1818 1819
1636 1647
1816 1817
1623 1816
1592 1815
1573 1814
1812 1813
1811 1812
1670 1673
1658 1664
1808 1809
1658 1663
1806 1807
1653 1806
1648 1652
1631 1641
1802 1803
1631 1640
1800 1801
1620 1800
1798 1799
1797 1798
1616 1626
1597 1609
1794 1795
1597 1608
1792 1793
1584 1792
1520 1791
1416 1790
1378 1789
1634 1638
1623 1630
1785 1786
1623 1629
1783 1784
1616 1783
1642 1644
1635 1639
1779 1780
1635 1638
1777 1778
1632 1777
1622 1776
1616 1775
1773 1774
1772 1773
1604 1610
1585 1595
1769 1770
1585 1594
1767 1768
1568 1767
1618 1620
1609 1614
1763 1764
1609 1613
1761 1762
1603 1761
1583 1760
1565 1759
1618 1619
1614 1616
1755 1756
1614 1615
1753 1754
1613 1753
1608 1752
1604 1751
1609 1610
1605 1607
1747 1748
1605 1606
1745 1746
1602 1745
1597 1601
1582 1590
1741 1742
1582 1589
1739 1740
1571 1739
1737 1738
1556 1571
1507 1536
1734 1735
1507 1535
1732 1733
1482 1732
1585 1588
1574 1580
1728 1729
1574 1579
1726 1727
1565 1726
1506 1725
1406 1724
1370 1723
1721 1722
1720 1721
1719 1720
1547 1561
1502 1528
1716 1717
1502 1527
1714 1715
1478 1714
1539 1552
1495 1519
1710 1711
1495 1518
1708 1709
1471 1708
1453 1470
1394 1426
1704 1705
1401 1432
1702 1703
1359 1702
1556 1558
1549 1553
1698 1699
1549 1552
1696 1697
1544 1696
1531 1543
1495 1517
1692 1693
1495 1516
1690 1691
1475 1690
1448 1464
1394 1424
1686 1687
1400 1429
1684 1685
1360 1684
1337 1367
1253 1300
1680 1681
1262 1307
1678 1679
1212 1678
1118 1677
1066 1676
1510 1521
1478 1498
1672 1673
1478 1497
1670 1671
1460 1670
1520 1521
1516 1518
1666 1667
1516 1517
1664 1665
1507 1664
1497 1506
1461 1479
1660 1661
1461 1478
1658 1659
1444 1658
1429 1442
1373 1403
1654 1655
1375 1404
1652 1653
1341 1652
1321 1344
1232 1279
1648 1649
1238 1283
1646 1647
1195 1646
1423 1438
1378 1404
1642 1643
1384 1408
1640 1641
1348 1640
1473 1481
1443 1459
1636 1637
1443 1458
1634 1635
1427 1634
1412 1423
1365 1391
1630 1631
1370 1393
1628 1629
1337 1628
1318 1341
1236 1280
1624 1625
1243 1285
1622 1623
1198 1622
1308 1328
1225 1268
1618 1619
1228 1270
1616 1617
1191 1616
1170 1189
1081 1132
1612 1613
1083 1132
1610 1611
910 1610
757 1609
1294 1313
1214 1256
1605 1606
1215 1255
1603 1604
1079 1603
1164 1182
1080 1128
1599 1600
1083 1129
1597 1598
1035 1597
1009 1033
909 961
1593 1594
911 961
1591 1592
757 1591
869 1590
712 1589
1587 1588
1586 1587
367 390
686 709
587 640
1582 1583
587 639
1580 1581
434 1580
434 1579
389 1578
1576 1577
268 321
1574 1575
268 320
1572 1573
121 1572
48 72
1411 0
1568 1569
1412 1
1566 1567
1565 1566
1130 1148
1052 1097
1562 1563
1057 1099
1560 1561
1008 1560
982 1005
887 936
1556 1557
889 937
1554 1555
849 1554
1333 1345
1295 1317
1550 1551
1301 1321
1548 1549
1269 1548
1376 1383
1351 1365
1544 1545
1351 1364
1542 1543
1338 1542
1325 1334
1288 1308
1538 1539
1292 1311
1536 1537
1262 1536
1117 1133
1041 1085
1532 1533
1042 1084
1530 1531
885 1530
736 1529
1309 1317
1273 1293
1525 1526
1273 1292
1523 1524
1155 1523
1231 1249
1156 1195
1519 1520
1160 1197
1517 1518
1126 1517
1515 1516
1514 1515
1339 1345
1315 1327
1511 1512
1315 1326
1509 1510
1266 1509
1296 1303
1265 1282
1505 1506
1267 1282
1503 1504
1243 1503
1228 1245
1159 1195
1499 1500
1166 1200
1497 1498
1130 1497
1220 1236
1153 1188
1493 1494
1153 1187
1491 1492
1039 1491
1110 1125
1039 1080
1487 1488
1044 1082
1485 1486
1000 1485
975 997
884 931
1481 1482
886 932
1479 1480
738 1479
848 1478
695 1477
1475 1476
1474 1475
206 225
116 168
1471 1472
117 168
1469 1470
1301 1469
46 69
1300 0
1465 1466
1301 2
1463 1464
1462 1463
814 834
725 774
1459 1460
725 773
1457 1458
683 1457
348 370
253 304
1453 1454
253 303
1451 1452
217 1451
653 675
558 609
1447 1448
558 608
1445 1446
407 1445
497 517
407 457
1441 1442
407 456
1439 1440
364 1439
1437 1438
1436 1437
641 662
550 599
1433 1434
550 598
1431 1432
511 1431
406 1430
365 1429
343 364
252 301
1425 1426
252 300
1423 1424
114 1423
44 67
1252 0
1419 1420
1253 2
1417 1418
1416 1417
1415 1416
1414 1415
1413 1414
1412 1413
912 933
825 870
1409 1410
831 874
1407 1408
687 1407
793 1406
646 1405
1132 1147
1069 1102
1401 1402
1071 1102
1399 1400
962 1399
1031 1045
966 1003
1395 1396
974 1009
1393 1394
930 1393
1391 1392
1390 1391
1185 1194
1163 1176
1387 1388
1166 1177
1385 1386
1145 1385
1124 1139
1068 1097
1381 1382
1075 1102
1379 1380
1044 1379
1377 1378
1025 1038
964 999
1374 1375
970 1003
1372 1373
928 1372
904 924
821 864
1368 1369
825 866
1366 1367
790 1366
1364 1365
767 786
684 730
1361 1362
684 729
1359 1360
644 1359
479 498
394 441
1355 1356
394 440
1353 1354
247 1353
213 1352
193 211
108 157
1348 1349
109 157
1346 1347
1177 1346
42 64
1175 0
1342 1343
1178 3
1340 1341
1339 1340
1338 1339
743 761
663 707
1335 1336
663 706
1333 1334
518 1333
604 624
518 564
1329 1330
518 563
1327 1328
481 1327
1325 1326
1324 1325
323 344
238 284
1321 1322
238 283
1319 1320
108 1319
41 64
1151 1
1315 1316
1155 5
1313 1314
1312 1313
452 470
371 416
1309 1310
371 415
1307 1308
333 1307
581 600
499 543
1303 1304
499 542
1301 1302
464 1301
370 1300
333 1299
1297 1298
1296 1297
313 332
231 275
1293 1294
231 274
1291 1292
199 1291
180 197
100 146
1287 1288
101 146
1285 1286
57 1285
38 58
1116 0
1281 1282
1118 2
1279 1280
1278 1279
1277 1278
814 833
735 776
1274 1275
737 776
1272 1273
704 1272
921 933
864 897
1268 1269
868 899
1266 1267
828 1266
1060 1068
1042 1053
1262 1263
1044 1053
1260 1261
1024 1260
1006 1020
954 981
1256 1257
959 984
1254 1255
930 1254
1252 1253
816 837
746 783
1249 1250
755 790
1247 1248
721 1247
996 1010
951 975
1243 1244
956 979
1241 1242
929 1241
911 923
860 890
1237 1238
867 894
1235 1236
828 1235
1233 1234
805 822
735 771
1230 1231
741 775
1228 1229
709 1228
687 704
613 654
1224 1225
613 653
1222 1223
577 1222
801 823
743 775
1218 1219
749 780
1216 1217
718 1216
885 896
838 866
1212 1213
845 870
1210 1211
809 1210
956 969
915 937
1206 1207
920 941
1204 1205
895 1204
850 1203
822 1202
1200 1201
1199 1200
788 803
726 758
1196 1197
732 762
1194 1195
703 1194
783 797
936 946
894 916
1189 1190
897 917
1187 1188
823 1187
826 1186
800 1185
1183 1184
725 755
1181 1182
730 758
1179 1180
614 1179
703 1178
580 1177
680 696
611 649
1173 1174
611 648
1171 1172
578 1171
558 577
482 524
1167 1168
482 523
1165 1166
447 1165
429 447
356 397
1161 1162
356 396
1159 1160
320 1159
1157 1158
546 564
474 514
1154 1155
474 513
1152 1153
441 1152
355 1151
321 1150
300 320
225 267
1146 1147
225 266
1144 1145
104 1144
39 62
968 3
1140 1141
975 10
1138 1139
1137 1138
1136 1137
1135 1136
1134 1135
1133 1134
644 660
583 618
1130 1131
583 617
1128 1129
552 1128
468 1127
435 1126
529 549
465 502
1122 1123
465 501
1120 1121
433 1120
414 433
350 387
1116 1117
350 386
1114 1115
317 1114
228 1113
108 1112
66 1111
1109 1110
1108 1109
619 634
561 594
1105 1106
561 593
1103 1104
532 1103
704 718
652 679
1099 1100
658 683
1097 1098
633 1097
704 723
662 686
1093 1094
666 689
1091 1092
642 1091
773 785
735 758
1087 1088
740 761
1085 1086
711 1085
832 844
800 818
1081 1082
803 820
1079 1080
783 1079
743 1078
720 1077
1075 1076
1074 1075
409 430
353 387
1071 1072
353 386
1069 1070
321 1069
234 1068
115 1067
73 1066
167 185
97 137
1062 1063
104 143
1060 1061
58 1060
40 64
891 9
1056 1057
898 16
1054 1055
1053 1054
1052 1053
496 517
439 474
1049 1050
439 473
1047 1048
409 1047
589 605
539 569
1043 1044
539 568
1041 1042
511 1041
438 1040
409 1039
1037 1038
1036 1037
386 403
329 362
1033 1034
329 361
1031 1032
298 1031
277 298
211 249
1027 1028
211 248
1025 1026
182 1025
1023 1024
471 488
415 447
1020 1021
415 446
1018 1019
389 1018
557 570
506 535
1014 1015
506 534
1012 1013
481 1012
628 640
584 607
1008 1009
588 609
1006 1007
567 1006
752 763
724 740
1002 1003
725 740
1000 1001
707 1000
693 704
660 680
996 997
663 681
994 995
637 994
992 993
554 567
510 536
989 990
510 535
987 988
486 987
618 630
580 600
983 984
584 603
981 982
564 981
154 169
85 124
977 978
90 127
975 976
49 975
34 53
793 2
971 972
798 7
969 970
968 969
151 170
91 127
965 966
98 132
963 964
55 963
38 61
795 13
959 960
800 19
957 958
956 957
529 542
492 515
953 954
492 514
951 952
469 951
404 950
377 949
447 466
401 430
945 946
401 429
943 944
375 943
357 375
311 340
939 940
311 339
937 938
282 937
202 936
99 935
64 934
932 933
931 932
504 516
470 491
928 929
470 490
926 927
449 926
559 572
527 545
922 923
529 546
920 921
511 920
556 571
530 546
916 917
531 546
914 915
477 914
398 913
315 912
208 911
106 910
72 909
602 613
577 593
905 906
578 593
903 904
558 903
646 656
623 637
899 900
624 637
897 898
608 897
578 896
560 895
893 894
892 893
545 558
522 536
889 890
523 536
887 888
507 887
587 597
565 579
883 884
567 579
881 882
549 881
624 633
605 617
877 878
605 616
875 876
591 875
566 874
551 873
871 872
870 871
240 258
176 210
867 868
176 209
865 866
149 865
131 144
72 105
861 862
75 106
859 860
42 859
29 44
672 1
855 856
675 4
853 854
852 853
124 137
70 100
849 850
75 104
847 848
41 847
29 45
665 4
843 844
670 9
841 842
840 841
215 234
157 189
837 838
157 188
835 836
132 835
117 131
69 97
831 832
74 100
829 830
41 829
29 45
652 8
825 826
655 12
823 824
822 823
202 223
151 181
819 820
151 180
817 818
127 817
110 126
69 94
813 814
74 97
811 812
42 811
29 47
638 12
807 808
641 16
805 806
804 805
803 804
188 210
143 171
800 801
143 170
798 799
120 798
102 119
68 90
794 795
71 91
792 793
43 792
28 46
623 15
788 789
624 17
786 787
785 786
784 785
412 423
387 403
781 782
387 402
779 780
366 779
310 778
284 777
264 283
227 251
773 774
227 250
771 772
198 771
138 770
69 769
46 768
334 353
297 321
764 765
297 320
762 763
222 762
171 194
134 158
758 759
134 157
756 757
66 756
44 755
753 754
752 753
751 752
164 185
129 152
748 749
129 151
746 747
107 746
89 106
105 744
63 80
741 742
64 79
739 740
42 739
26 43
571 16
735 736
570 16
733 734
732 733
731 732
360 370
337 352
728 729
337 351
726 727
319 726
268 725
245 724
299 316
265 287
720 721
265 286
718 719
243 718
227 243
193 215
714 715
193 214
712 713
167 712
116 711
58 710
39 709
707 708
706 707
377 388
358 370
703 704
358 369
701 702
317 701
334 343
315 327
697 698
315 326
695 696
299 695
693 694
143 162
112 132
690 691
112 131
688 689
55 688
37 687
275 290
244 264
683 684
244 263
681 682
178 681
209 224
178 198
677 678
178 197
675 676
155 675
673 674
672 673
672 671
670 671
669 670
255 265
220 238
666 667
220 237
664 665
205 664
196 205
158 179
660 661
158 178
658 659
140 658
656 657
195 206
167 184
653 654
167 183
651 652
149 651
134 148
104 122
647 648
104 121
645 646
87 645
643 644
124 133
93 109
640 641
93 108
638 639
78 638
70 77
40 56
634 635
43 58
632 633
25 632
18 27
449 3
628 629
452 6
626 627
625 626
64 74
42 55
622 623
45 56
620 621
27 620
19 30
445 9
616 617
446 11
614 615
613 614
612 613
245 250
221 235
609 610
221 234
607 608
208 607
96 103
68 82
603 604
68 81
601 602
29 601
12 18
416 0
597 598
417 1
595 596
594 595
188 196
156 172
591 592
156 171
589 590
106 589
137 144
106 123
585 586
106 122
583 584
93 583
581 582
580 581
48 54
27 39
577 578
30 40
575 576
16 575
12 18
396 3
571 572
397 5
569 570
568 569
40 49
49 567
27 35
564 565
27 34
562 563
17 562
11 17
387 6
558 559
386 6
556 557
555 556
554 555
114 124
95 107
551 552
95 106
549 550
81 549
69 80
50 62
545 546
50 61
543 544
39 543
541 542
97 102
75 87
538 539
75 86
536 537
65 536
60 65
41 51
532 533
41 50
530 531
34 530
528 529
126 134
99 113
525 526
99 112
523 524
89 523
85 89
67 77
519 520
67 76
517 518
59 517
515 516
152 158
136 146
512 513
136 145
510 511
124 510
115 123
93 105
506 507
93 104
504 505
84 504
502 503
110 117
92 102
499 500
92 101
497 498
85 497
81 84
69 76
493 494
69 75
491 492
62 491
489 490
75 77
66 71
486 487
66 70
484 485
60 484
56 60
42 50
480 481
42 49
478 479
36 478
476 477
85 92
72 80
473 474
72 79
471 472
65 471
63 64
59 61
467 468
59 60
465 466
55 465
463 464
51 54
41 47
460 461
41 46
458 459
20 458
12 457
28 33
32 455
18 24
452 453
18 23
450 451
11 450
8 11
267 4
446 447
266 4
444 445
443 444
442 443
32 34
25 29
439 440
25 28
437 438
11 437
254 436
17 19
19 434
9 13
431 432
10 13
429 430
245 429
5 7
244 1
425 426
244 2
423 424
422 423
421 422
15 16
11 13
418 419
11 12
416 417
10 416
8 9
4 6
412 413
4 5
410 411
227 410
2 3
225 0
406 407
224 0
404 405
403 404
402 403
43 48
32 39
399 400
32 38
397 398
23 397
17 22
7 13
393 394
7 12
391 392
2 391
389 390
102 111
85 96
386 387
86 95
384 385
72 384
62 69
44 54
380 381
46 55
378 379
35 378
376 377
185 190
165 175
373 374
165 174
371 372
135 371
121 126
99 111
367 368
101 111
365 366
67 365
87 92
69 80
361 362
72 81
359 360
60 359
54 58
36 46
355 356
38 46
353 354
32 353
351 352
350 351
349 350
161 165
147 155
346 347
147 154
344 345
141 344
133 138
116 126
340 341
119 127
338 339
107 338
104 109
89 97
334 335
91 98
332 333
81 332
330 331
329 330
29 31
18 25
326 327
18 24
324 325
13 324
10 12
2 6
320 321
2 5
318 319
0 318
316 317
127 130
116 122
313 314
116 121
311 312
94 311
71 310
47 309
23 308
10 307
16 17
10 14
303 304
10 13
301 302
7 301
5 6
1 3
297 298
1 2
295 296
0 295
293 294
292 293
103 105
95 99
289 290
95 98
287 288
91 287
87 90
89 285
74 81
282 283
75 81
280 281
52 280
65 68
53 59
276 277
54 59
274 275
48 274
33 273
25 272
41 44
28 35
268 269
29 35
266 267
6 266
1 265
18 21
6 12
261 262
7 12
259 260
1 259
257 258
256 257
255 256
254 255
58 60
59 253
50 55
250 251
51 54
248 249
45 248
58 59
54 56
244 245
54 55
242 243
49 242
45 241
239 240
50 51
46 48
236 237
46 47
234 235
33 234
41 43
33 37
230 231
33 36
228 229
30 228
27 29
18 23
224 225
18 22
222 223
3 222
0 221
219 220
218 219
10 12
2 6
215 216
2 5
213 214
1 213
21 22
17 19
209 210
17 18
207 208
16 207
11 206
8 205
12 13
8 10
201 202
8 9
199 200
6 199
5 6
1 3
195 196
1 2
193 194
0 193
191 192
190 191
24 25
25 27
25 188
26 25
66 67
65 185
161 162
170 171
169 182
164 168
165 166
164 179
169 170
165 166
166 175
165 175
173 174
164 173
169 172
169 171
169 170
163 169
161 168
161 167
165 166
160 165
159 164
158 163
157 162
156 161
155 160
154 159
153 158
152 157
151 156
150 155
149 154
148 153
147 152
146 151
145 150
144 149
143 148
142 147
141 146
140 145
139 144
138 143
137 142
29 30
28 140
27 139
26 138
131 136
130 136
129 135
128 134
127 133
126 132
125 131
124 130
123 129
122 128
121 127
120 126
119 125
118 124
117 123
116 122
115 121
114 120
113 119
112 118
111 117
110 116
109 115
108 114
107 113
106 112
105 111
104 110
103 109
102 108
101 107
100 106
21 20
31 26
26 36
34 33
29 27
27 29
26 96
27 95
94 95
94 95
94 95
85 91
84 93
83 92
82 91
81 90
80 89
79 88
78 87
77 86
76 85
75 84
74 83
73 82
72 81
71 80
70 79
69 78
68 77
67 76
66 75
65 74
64 73
63 72
62 71
61 70
60 69
50 68
62 67
58 66
57 65
56 64
55 63
54 62
53 61
52 60
51 59
50 58
49 57
48 56
47 55
46 54
45 53
34 52
28 51
42 50
41 49
40 48
39 47
44 45
26 45
42 44
9 43
24 42
22 41
22 40
37 39
34 38
35 37
20 36
33 35
20 34
19 33
18 32
17 31
16 30
15 29
14 28
13 27
12 26
11 25
10 24
9 23
8 22
3 21
0 20
1 19
1 18
1 17
1 16
1 15
6 14
5 13
4 12
3 11
2 10
2 9
2 8
2 7
5 6
3 5
3 4
2 3
1 2
0 1

1205 1107 1500 1131 1020 1122 1332 1322 1414 1152 1027 864 1297 1112 1209 1492 1109 1022 1038 930 949 929 863 1155 1015 955 1019
0 53
0 52
0 51
0 50
0 49
0 48
0 47
0 46
0 45
0 44
0 43
0 42
0 41
0 40
0 39
0 38
0 37
0 36
0 35
0 34
0 33
0 32
0 31
0 30
0 29
0 28
0 27
0 26
0 25
0 24
0 23
0 22
0 21
0 20
0 19
0 18
0 17
0 16
0 15
0 14
0 13
0 12
0 11
0 10
0 9
0 8
0 7
0 6
0 5
0 4
0 3
0 2
0 1
3163 3210
3163 3209
3163 3208
3163 3207
3163 3206
3163 3205
3163 3204
3163 3203
3163 3202
3163 3201
3163 3200
3163 3199
3163 3198
3163 3197
3163 3196
3163 3195
3163 3194
3163 3193
3163 3192
3163 3191
3163 3190
3163 3189
3163 3188
3163 3187
3163 3186
3163 3185
3163 3184
3163 3183
3163 3182
3163 3181
3163 3180
3163 3179
3163 3178
3163 3177
3163 3176
3163 3175
3163 3174
3163 3173
3163 3172
3163 3171
3163 3170
3163 3169
3163 3168
3163 3167
3163 3166
3163 3165
3163 3164
3160 3117
3097 3261
3158 3116
3258 3259
3007 3057
3256 3257
3007 3056
3254 3255
2961 3254
2779 2798
2688 2741
3250 3251
2690 2741
3248 3249
2515 3248
2616 2640
2517 2568
3244 3245
2520 2570
3242 3243
2479 3242
3240 3241
2458 2477
2367 2420
3237 3238
2369 2420
3235 3236
2194 3235
2041 3234
3232 3233
2602 2625
2506 2556
3229 3230
2507 2555
3227 3228
2365 3227
2452 2470
2366 2416
3223 3224
2369 2417
3221 3222
2319 3221
3219 3220
2293 2317
2193 2245
3216 3217
2195 2245
3214 3215
2041 3214
2153 3213
1996 3212
3210 3211
2737 2756
2757 3209
2651 2701
3206 3207
2654 2702
3204 3205
2603 3204
2583 2606
2492 2539
3200 3201
2498 2543
3198 3199
2457 3198
3196 3197
1651 1674
1970 1993
1871 1924
3192 3193
1871 1923
3190 3191
1718 3190
1718 3189
1673 3188
3186 3187
1552 1605
3184 3185
1552 1604
3182 3183
1405 3182
1494 1513
1404 1456
3178 3179
1405 1456
3176 3177
1231 3176
3174 3175
2263 2286
2168 2217
3171 3172
2170 2218
3169 3170
2130 3169
2108 2128
2018 2068
3165 3166
2018 2067
3163 3164
1974 3163
3161 3162
2400 2417
2318 2366
3158 3159
2319 2365
3156 3157
2159 3156
2016 3155
1951 1973
1856 1907
3151 3152
1856 1906
3149 3150
1705 3149
3147 3148
1640 1663
1546 1597
3144 3145
1546 1596
3142 3143
1405 3142
1788 1808
1698 1748
3138 3139
1698 1747
3136 3137
1656 3136
1932 1953
1841 1890
3132 3133
1841 1889
3130 3131
1802 3130
1697 3129
1656 3128
3126 3127
3125 3126
1634 1655
1543 1592
3122 3123
1543 1591
3120 3121
1507 3120
3118 3119
3064 2950
2968 3117
3062 2968
3114 3115
2865 2912
3112 3113
2865 2911
3110 3111
2700 3110
2795 2820
3107 3108
3054 2943
2960 3106
3052 2960
3103 3104
2862 2907
3101 3102
2862 2906
3099 3100
2819 3099
3097 3098
2700 2752
3095 3096
2700 2751
3093 3094
2661 3093
2642 2659
2560 2608
3089 3090
2561 2607
3087 3088
2406 3087
3085 3086
2213 2235
2122 2169
3082 3083
2127 2172
3080 3081
2088 3080
2065 2084
1980 2027
3076 3077
1980 2026
3074 3075
1831 3074
3072 3073
1774 1793
1689 1736
3069 3070
1689 1735
3067 3068
1542 3067
1508 3066
1627 1647
1541 1587
3062 3063
1541 1586
3060 3061
1509 3060
1489 1507
1404 1453
3056 3057
1406 1454
3054 3055
1357 3054
3052 3053
1331 1355
1231 1283
3049 3050
1233 1283
3047 3048
1084 3047
3045 3046
3044 3045
2031 2049
1950 1995
3041 3042
1950 1994
3039 3040
1910 3039
1888 1909
1802 1848
3035 3036
1802 1847
3033 3034
1765 3033
3031 3032
1608 1628
1526 1570
3028 3029
1526 1569
3026 3027
1399 3026
1740 1758
1659 1704
3022 3023
1659 1703
3020 3021
1621 3020
1869 1889
1787 1831
3016 3017
1787 1830
3014 3015
1752 3014
1658 3013
1621 3012
3010 3011
3009 3010
2281 2299
2207 2250
3006 3007
2215 2256
3004 3005
2163 3004
2135 2157
2048 2093
3000 3001
2053 2096
2998 2999
2016 2998
2996 2997
2401 2424
2315 2360
2993 2994
2320 2363
2991 2992
2991 2194
2268 2286
2199 2240
2987 2988
2206 2245
2985 2986
2157 2985
2983 2984
2130 2152
2048 2091
2980 2981
2052 2093
2978 2979
1919 2978
2016 2977
1881 2976
2974 2975
2387 2415
2311 2352
2971 2972
2320 2359
2969 2970
2278 2969
2205 2968
2164 2967
2130 2155
2057 2096
2963 2964
2066 2103
2961 2962
2030 2961
2959 2960
2958 2959
2509 2528
2436 2479
2955 2956
2444 2485
2953 2954
2392 2953
2651 2683
2908 2813
2790 2950
2906 2812
2947 2948
2723 2762
2945 2946
2723 2761
2943 2944
2682 2943
2941 2942
2570 2941
2568 2617
2938 2939
2568 2616
2936 2937
2529 2936
2443 2935
2399 2934
2932 2933
2121 2142
2367 2390
2291 2331
2928 2929
2298 2336
2926 2927
2179 2926
2185 2925
2147 2924
2922 2923
2048 2086
2920 2921
2055 2091
2918 2919
1925 2918
2021 2917
1888 2916
1998 2019
1931 1970
2912 2913
1931 1969
2910 2911
1895 2910
1800 2909
1763 2908
2906 2907
2611 2637
2853 2762
2744 2904
2851 2761
2901 2902
2675 2714
2899 2900
2675 2713
2897 2898
2636 2897
2895 2896
2528 2575
2893 2894
2528 2574
2891 2892
2492 2891
2606 2631
2838 2667
2630 2888
2886 2887
2527 2572
2884 2885
2527 2571
2882 2883
2407 2882
2880 2881
2598 2619
2823 2653
2618 2878
2876 2877
2520 2563
2874 2875
2520 2562
2872 2873
2400 2872
2469 2485
2399 2439
2868 2869
2404 2442
2866 2867
2360 2866
2864 2865
2863 2864
2470 2489
2409 2446
2860 2861
2416 2451
2858 2859
2370 2858
2587 2615
2819 2706
2728 2855
2817 2728
2852 2853
2650 2684
2850 2851
2650 2683
2848 2849
2614 2848
2846 2847
2523 2846
2521 2561
2843 2844
2521 2560
2841 2842
2489 2841
2415 2840
2377 2839
2837 2838
2343 2364
2271 2309
2834 2835
2277 2313
2832 2833
2240 2832
2227 2246
2167 2203
2828 2829
2174 2208
2826 2827
2130 2826
2824 2825
2337 2362
2276 2310
2821 2822
2282 2315
2819 2820
2246 2819
2179 2818
2143 2817
2111 2136
2050 2084
2813 2814
2056 2089
2811 2812
2023 2811
2809 2810
1994 2017
1935 1971
2806 2807
1935 1970
2804 2805
1900 2804
1807 2803
1770 2802
2087 2103
2020 2055
2798 2799
2020 2054
2796 2797
1910 2796
1992 2795
1876 2794
2295 2311
2228 2263
2790 2791
2229 2263
2788 2789
2127 2788
2188 2202
2128 2162
2784 2785
2132 2164
2782 2783
2096 2782
2780 2781
2779 2780
2082 2099
2020 2052
2776 2777
2026 2056
2774 2775
1999 2774
1978 1993
1914 1950
2770 2771
1914 1949
2768 2769
1881 2768
2766 2767
1735 1754
1662 1703
2763 2764
1662 1702
2761 2762
1626 2761
1606 1626
1531 1573
2757 2758
1531 1572
2755 2756
1406 2755
2753 2754
1847 1867
1774 1814
2750 2751
1774 1813
2748 2749
1741 2748
1654 2747
1620 2746
2744 2745
1843 1865
1777 1815
2741 2742
1777 1814
2739 2740
1744 2739
1724 1744
1660 1697
2735 2736
1660 1696
2733 2734
1627 2733
1538 2732
1414 2731
1370 2730
2728 2729
1601 1623
1534 1573
2725 2726
1534 1572
2723 2724
1505 2723
1478 1497
1404 1447
2719 2720
1411 1453
2717 2718
1361 2717
2715 2716
1016 1043
920 971
2712 2713
926 975
2710 2711
767 2710
880 2709
720 2708
1321 1346
1228 1277
2704 2705
1234 1281
2702 2703
1083 2702
1171 1195
1089 1138
2698 2699
1097 1144
2696 2697
1040 2696
2694 2695
2693 2694
1682 1704
1626 1660
2690 2691
1626 1659
2688 2689
1594 2688
1511 2687
1395 2686
1353 2685
1316 1345
1234 1279
2681 2682
1243 1286
2679 2680
1196 2679
1105 2678
1056 2677
2675 2676
2674 2675
2673 2674
2293 2314
2241 2274
2670 2671
2246 2277
2668 2669
2204 2668
2178 2198
2120 2151
2664 2665
2126 2155
2662 2663
2094 2662
2660 2661
1976 1994
1921 1950
2657 2658
1927 1954
2655 2656
1901 2655
1879 1895
1822 1855
2651 2652
1822 1854
2649 2650
1792 2649
2647 2648
1879 1898
1833 1862
2644 2645
1833 1861
2642 2643
1804 2642
1724 2641
1691 2640
1960 1983
1915 1941
2636 2637
1919 1944
2634 2635
1893 2634
2050 2069
2002 2032
2630 2631
2007 2035
2628 2629
1971 2628
2141 2165
2093 2121
2624 2625
2097 2124
2622 2623
2067 2622
2010 2621
1980 2620
2618 2619
2617 2618
2616 2617
2340 2360
2553 2452
2466 2614
2551 2466
2611 2612
2391 2425
2609 2610
2391 2424
2607 2608
2359 2607
2605 2606
2272 2310
2603 2604
2272 2309
2601 2602
2242 2601
2226 2239
2169 2202
2597 2598
2172 2203
2595 2596
2138 2595
2593 2594
2222 2234
2170 2200
2590 2591
2174 2203
2588 2589
2139 2588
2124 2137
2069 2098
2584 2585
2071 2098
2582 2583
2046 2582
2580 2581
2120 2132
2070 2096
2577 2578
2074 2098
2575 2576
2049 2575
2035 2046
1984 2013
2571 2572
1987 2014
2569 2570
1958 2569
2567 2568
2301 2321
2506 2421
2406 2565
2504 2420
2562 2563
2351 2382
2560 2561
2351 2381
2558 2559
2320 2558
2556 2557
2238 2274
2554 2555
2238 2273
2552 2553
2211 2552
2296 2315
2491 2408
2394 2549
2489 2407
2546 2547
2343 2372
2544 2545
2343 2371
2542 2543
2314 2542
2540 2541
2237 2271
2538 2539
2237 2270
2536 2537
2212 2536
2534 2535
1864 1876
1811 1841
2531 2532
1811 1840
2529 2530
1783 2529
1766 1783
1701 1736
2525 2526
1701 1735
2523 2524
1674 2523
2521 2522
1763 1781
1704 1737
2518 2519
1704 1736
2516 2517
1677 2516
1661 1677
1604 1637
2512 2513
1604 1636
2510 2511
1574 2510
2508 2509
1919 1932
1869 1895
2505 2506
1873 1897
2503 2504
1852 2503
1839 1851
1792 1819
2499 2500
1792 1818
2497 2498
1767 2497
2495 2496
2067 2080
2023 2046
2492 2493
2027 2048
2490 2491
2003 2490
1989 1999
1943 1969
2486 2487
1946 1971
2484 2485
1918 2484
2482 2483
1988 2000
1950 1973
2479 2480
1954 1975
2477 2478
1925 2477
1908 1920
1864 1887
2473 2474
1868 1889
2471 2472
1848 2471
2469 2470
2468 2469
2223 2243
2411 2314
2328 2466
2409 2328
2463 2464
2270 2296
2461 2462
2270 2295
2459 2460
2242 2459
2457 2458
2170 2202
2455 2456
2170 2201
2453 2454
2146 2453
2129 2141
2082 2110
2449 2450
2088 2114
2447 2448
2053 2447
2445 2446
2125 2138
2086 2111
2442 2443
2089 2112
2440 2441
2056 2440
2045 2060
2009 2029
2436 2437
2012 2031
2434 2435
1990 2434
2432 2433
2431 2432
1836 1848
1796 1820
2428 2429
1796 1819
2426 2427
1772 2426
1754 1772
1702 1733
2422 2423
1702 1732
2420 2421
1676 2420
2418 2419
2100 2114
2067 2089
2415 2416
2071 2090
2413 2414
2040 2413
2178 2199
2359 2278
2262 2410
2357 2277
2407 2408
2225 2248
2405 2406
2225 2247
2403 2404
2198 2403
2401 2402
2133 2401
2131 2160
2398 2399
2131 2159
2396 2397
2108 2396
2066 2395
2040 2394
2392 2393
2093 2107
2107 2391
2067 2085
2388 2389
2069 2084
2386 2387
2042 2386
2163 2184
2336 2240
2255 2383
2334 2255
2380 2381
2209 2229
2378 2379
2209 2228
2376 2377
2183 2376
2374 2375
2124 2374
2122 2148
2371 2372
2122 2147
2369 2370
2101 2369
2066 2368
2043 2367
2365 2366
2364 2365
2320 2200
2155 2175
2361 2362
2317 2224
2238 2360
2315 2238
2357 2358
2198 2215
2355 2356
2198 2214
2353 2354
2174 2353
2351 2352
2121 2351
2119 2142
2348 2349
2119 2141
2346 2347
2065 2346
2065 2345
2043 2344
1895 1913
1862 1882
2340 2341
1864 1883
2338 2339
1843 2338
1956 1969
1925 1945
2334 2335
1928 1946
2332 2333
1903 2332
2013 2028
2028 2330
1983 2001
2327 2328
1985 2002
2325 2326
1965 2325
1929 2324
1908 2323
2321 2322
2320 2321
1946 1954
1914 1933
2317 2318
1918 1935
2315 2316
1894 2315
1886 1897
1852 1870
2311 2312
1856 1873
2309 2310
1838 2309
2307 2308
1989 2000
1959 1975
2304 2305
1962 1977
2302 2303
1944 2302
2300 2301
2299 2300
2298 2299
1882 1894
1854 1870
2295 2296
1856 1871
2293 2294
1839 2293
1878 1892
1856 1870
2289 2290
1856 1869
2287 2288
1801 2287
1715 2286
1625 2285
1515 2284
1400 2283
1359 2282
1917 1928
1896 1910
2278 2279
1897 1909
2276 2277
1879 2276
1960 1973
2228 2116
2043 2273
1991 2272
1972 2271
2269 2270
1938 1952
2267 2268
1938 1951
2265 2266
1922 2265
1896 2264
1880 2263
2261 2262
2260 2261
2259 2260
1819 1831
1786 1806
2256 2257
1786 1805
2254 2255
1764 2254
1746 1764
1701 1729
2250 2251
1701 1728
2248 2249
1675 2248
2246 2247
1807 1818
1779 1796
2243 2244
1779 1795
2241 2242
1759 2241
1659 1678
1617 1644
2237 2238
1617 1643
2235 2236
1587 2235
1509 2234
1395 2233
1355 2232
1732 1749
1692 1718
2228 2229
1692 1717
2226 2227
1668 2226
1785 1795
1761 1776
2222 2223
1761 1775
2220 2221
1743 2220
1691 2219
1668 2218
2216 2217
2215 2216
2214 2215
1557 1584
1507 1540
2211 2212
1507 1539
2209 2210
1394 2209
1355 2208
1643 1660
1606 1630
2204 2205
1606 1629
2202 2203
1577 2202
1505 2201
1394 2200
1356 2199
1707 1723
1672 1695
2195 2196
1672 1694
2193 2194
1601 2193
1753 1762
1734 1746
2189 2190
1734 1745
2187 2188
1717 2187
1671 2186
1650 2185
2183 2184
2182 2183
2181 2182
1786 1797
1767 1779
2178 2179
1767 1778
2176 2177
1730 2176
1821 1830
1803 1815
2172 2173
1804 1814
2170 2171
1789 2170
1857 1869
1838 1850
2166 2167
1838 1849
2164 2165
1824 2164
1803 2163
1790 2162
2160 2161
2159 2160
1958 1975
2106 2019
2030 2157
2104 2030
2154 2155
1995 2010
2152 2153
1995 2009
2150 2151
1974 2150
2148 2149
1926 1946
2146 2147
1926 1945
2144 2145
1908 2144
2090 1986
1952 1967
2140 2141
2087 2005
2014 2139
2085 2014
2136 2137
1984 1997
2134 2135
1984 1996
2132 2133
1966 2132
2130 2131
1923 1941
2128 2129
1923 1940
2126 2127
1874 2126
1857 2125
2123 2124
1894 1905
1904 2122
1874 1887
2119 2120
1875 1886
2117 2118
1858 2117
2065 1969
1938 1952
2113 2114
2062 1992
1983 2112
2060 1991
2109 2110
1967 1977
2107 2108
1967 1976
2105 2106
1951 2105
2103 2104
1913 1929
2101 2102
1913 1928
2099 2100
1873 2099
1858 2098
2096 2097
1885 1892
1865 1876
2093 2094
1869 1878
2091 2092
1853 2091
1848 1855
1830 1840
2087 2088
1832 1841
2085 2086
1820 2085
2083 2084
1776 1781
1754 1766
2080 2081
1756 1766
2078 2079
1747 2078
1833 1837
1815 1825
2074 2075
1817 1825
2072 2073
1784 2072
1804 1809
1786 1797
2068 2069
1789 1798
2066 2067
1776 2066
2064 2065
2063 2064
2062 2063
2005 1917
1894 1904
2059 2060
2002 1936
1931 2058
2000 1935
2055 2056
1915 1924
2053 2054
1915 1923
2051 2052
1903 2051
2049 2050
1870 1884
2047 2048
1870 1883
2045 2046
1857 2045
1986 1906
1888 1896
2041 2042
1983 1917
1919 2040
1981 1919
2037 2038
1904 1911
2035 2036
1904 1910
2033 2034
1895 2033
2031 2032
1867 1879
2029 2030
1867 1878
2027 2028
1832 2027
1848 1853
1831 1840
2023 2024
1833 1841
2021 2022
1806 2021
2019 2020
2018 2019
1877 1885
1964 1902
1899 2016
1962 1901
2013 2014
1892 1896
2011 2012
1892 1895
2009 2010
1884 2009
2007 2008
1861 1871
2005 2006
1861 1870
2003 2004
1851 2003
1845 1850
1849 2001
1835 1841
1998 1999
1835 1840
1996 1997
1826 1996
1994 1995
1820 1824
1807 1814
1991 1992
1809 1814
1989 1990
1802 1989
1774 1780
1760 1768
1985 1986
1761 1768
1983 1984
1729 1983
1792 1796
1780 1788
1979 1980
1781 1787
1977 1978
1771 1977
1802 1805
1795 1799
1973 1974
1795 1798
1971 1972
1790 1971
1780 1970
1773 1969
1967 1968
1966 1967
1965 1966
1783 1785
1773 1779
1962 1963
1774 1779
1960 1961
1751 1960
1715 1959
1624 1636
1577 1603
1955 1956
1577 1602
1953 1954
1551 1953
1534 1550
1474 1505
1949 1950
1474 1504
1947 1948
1446 1947
1945 1946
1528 1542
1471 1500
1942 1943
1471 1499
1940 1941
1361 1940
1669 1679
1629 1649
1936 1937
1629 1648
1934 1935
1559 1934
1603 1613
1559 1583
1930 1931
1559 1582
1928 1929
1536 1928
1926 1927
1925 1926
1703 1708
1680 1693
1922 1923
1680 1692
1920 1921
1666 1920
1657 1666
1621 1639
1916 1917
1621 1638
1914 1915
1607 1914
1912 1913
1911 1912
1910 1911
1909 1910
1717 1720
1706 1712
1906 1907
1707 1712
1904 1905
1700 1904
1694 1699
1681 1689
1900 1901
1681 1688
1898 1899
1669 1898
1896 1897
1658 1669
1632 1648
1893 1894
1632 1647
1891 1892
1616 1891
1604 1616
1573 1592
1887 1888
1573 1591
1885 1886
1552 1885
1883 1884
1690 1692
1682 1686
1880 1881
1683 1686
1878 1879
1665 1878
1702 1704
1698 1700
1874 1875
1698 1699
1872 1873
1695 1872
1690 1871
1686 1870
1691 1692
1686 1689
1866 1867
1687 1688
1864 1865
1678 1864
1657 1863
1861 1862
1860 1861
1700 1703
1702 1859
1691 1696
1856 1857
1693 1696
1854 1855
1685 1854
1793 1728
1716 1722
1850 1851
1790 1730
1730 1849
1788 1730
1846 1847
1726 1728
1844 1845
1726 1727
1842 1843
1721 1842
1840 1841
1703 1711
1838 1839
1703 1710
1836 1837
1691 1836
1685 1835
1684 1834
1678 1833
1659 1832
1830 1831
1829 1830
1680 1681
1676 1678
1826 1827
1676 1677
1824 1825
1674 1824
1670 1673
1659 1665
1820 1821
1659 1664
1818 1819
1651 1818
1816 1817
1664 1666
1656 1660
1813 1814
1656 1659
1811 1812
1648 1811
1641 1648
1614 1628
1807 1808
1614 1627
1805 1806
1602 1805
1803 1804
1524 1537
1472 1499
1800 1801
1472 1498
1798 1799
1448 1798
1628 1634
1604 1616
1794 1795
1604 1615
1792 1793
1550 1792
1585 1593
1550 1569
1788 1789
1550 1568
1786 1787
1531 1786
1784 1785
1783 1784
1580 1587
1549 1566
1780 1781
1549 1565
1778 1779
1532 1778
1520 1532
1473 1498
1774 1775
1473 1497
1772 1773
1451 1772
1770 1771
1514 1525
1470 1493
1767 1768
1470 1492
1765 1766
1449 1765
1428 1444
1361 1397
1761 1762
1367 1402
1759 1760
1326 1759
1757 1758
1419 1434
1355 1389
1754 1755
1355 1388
1752 1753
1210 1752
1299 1320
1212 1257
1748 1749
1217 1260
1746 1747
1178 1746
1157 1175
1073 1121
1742 1743
1076 1122
1740 1741
909 1740
758 1739
1737 1738
1736 1737
715 690
593 646
1733 1734
593 645
1731 1732
1731 550
1730 441
1729 395
527 547
438 487
1725 1726
438 486
1723 1724
393 1723
1721 1722
369 393
272 325
1718 1719
272 324
1716 1717
125 1716
50 75
1601 3
1712 1713
1603 6
1710 1711
1709 1710
1708 1709
820 840
731 780
1705 1706
731 779
1703 1704
688 1703
664 687
570 621
1699 1700
570 620
1697 1698
425 1697
1695 1696
359 382
265 316
1692 1693
265 315
1690 1691
227 1690
206 225
116 168
1686 1687
118 168
1684 1685
1567 1684
47 70
1567 1
1680 1681
1568 3
1678 1679
1677 1678
1676 1677
944 967
849 898
1673 1674
850 898
1671 1672
705 1671
809 1670
663 1669
343 364
639 660
548 597
1664 1665
548 596
1662 1663
404 1662
404 1661
363 1660
1658 1659
252 301
1656 1657
252 300
1654 1655
112 1654
44 66
1536 0
1650 1651
1536 0
1648 1649
1647 1648
1646 1647
1063 1080
983 1029
1643 1644
983 1028
1641 1642
825 1641
683 1640
915 937
824 871
1636 1637
826 872
1634 1635
788 1634
1632 1633
479 498
394 441
1629 1630
394 440
1627 1628
247 1627
213 1626
193 211
108 157
1622 1623
109 157
1620 1621
1505 1620
42 64
1503 0
1616 1617
1506 3
1614 1615
1613 1614
1612 1613
750 769
666 712
1609 1610
666 711
1607 1608
518 1607
604 625
518 564
1603 1604
518 563
1601 1602
481 1601
1599 1600
322 342
236 282
1596 1597
236 281
1594 1595
204 1594
185 202
104 151
1590 1591
105 151
1588 1589
60 1588
40 61
1471 0
1584 1585
1474 3
1582 1583
1581 1582
1580 1581
180 197
106 149
1577 1578
114 155
1575 1576
63 1575
45 70
1472 10
1571 1572
1480 18
1569 1570
1568 1569
295 315
213 257
1565 1566
213 256
1563 1564
96 1563
36 56
1449 0
1559 1560
1452 3
1557 1558
1556 1557
423 441
342 387
1553 1554
342 386
1551 1552
304 1551
552 573
470 514
1547 1548
470 513
1545 1546
435 1545
341 1544
304 1543
1541 1542
1540 1541
682 700
602 646
1537 1538
602 645
1535 1536
564 1535
417 435
343 384
1531 1532
343 383
1529 1530
307 1529
288 307
212 254
1525 1526
212 253
1523 1524
182 1523
163 178
91 133
1519 1520
95 135
1517 1518
52 1517
36 55
1404 2
1513 1514
1409 7
1511 1512
1510 1511
1509 1510
155 169
88 127
1506 1507
94 131
1504 1505
50 1504
36 55
1397 5
1500 1501
1403 11
1498 1499
1497 1498
260 278
187 227
1494 1495
187 226
1492 1493
159 1492
144 157
80 118
1488 1489
82 118
1486 1487
45 1486
31 46
1374 1
1482 1483
1377 4
1480 1481
1479 1480
1478 1479
493 514
417 459
1475 1476
417 458
1473 1474
382 1473
365 382
295 334
1469 1470
295 333
1467 1468
261 1467
1465 1466
244 261
175 213
1462 1463
175 212
1460 1461
78 1460
29 44
1349 1
1456 1457
1352 4
1454 1455
1453 1454
131 143
73 107
1450 1451
78 111
1448 1449
40 1448
28 44
1341 3
1444 1445
1346 8
1442 1443
1441 1442
1440 1441
593 616
526 565
1437 1438
526 564
1435 1436
489 1435
397 1434
362 1433
457 478
386 425
1429 1430
386 424
1427 1428
354 1427
272 1426
240 1425
713 739
983 1006
904 946
1420 1421
911 951
1418 1419
780 1418
787 1417
745 1416
1414 1415
630 674
1412 1413
638 680
1410 1411
506 1410
598 1409
470 1408
1406 1407
1405 1406
339 358
278 313
1402 1403
278 312
1400 1401
247 1400
167 1399
73 1398
41 1397
443 466
379 416
1393 1394
379 415
1391 1392
348 1391
1389 1390
224 243
163 198
1386 1387
163 197
1384 1385
138 1384
123 137
71 102
1380 1381
78 107
1378 1379
40 1378
29 46
1275 7
1374 1375
1280 13
1372 1373
1371 1372
1370 1371
312 329
254 287
1367 1368
254 286
1365 1366
225 1365
207 224
149 182
1361 1362
149 181
1359 1360
126 1359
1357 1358
113 125
65 94
1354 1355
70 97
1352 1353
36 1352
26 40
1249 6
1348 1349
1252 10
1346 1347
1345 1346
645 670
566 608
1342 1343
572 612
1340 1341
536 1340
511 530
443 481
1336 1337
443 480
1334 1335
410 1334
1332 1333
508 528
447 482
1329 1330
447 481
1327 1328
415 1327
756 774
684 725
1323 1324
689 728
1321 1322
645 1321
621 641
542 583
1317 1318
544 584
1315 1316
435 1315
512 1314
405 1313
1311 1312
980 994
920 952
1308 1309
923 954
1306 1307
889 1306
867 886
788 829
1302 1303
790 830
1300 1301
671 1300
1298 1299
1297 1298
625 653
560 596
1294 1295
567 602
1292 1293
532 1292
740 762
677 715
1288 1289
684 720
1286 1287
639 1286
858 884
794 830
1282 1283
800 835
1280 1281
762 1280
689 1279
652 1278
1276 1277
1275 1276
950 964
897 927
1272 1273
904 932
1270 1271
869 1270
844 863
776 812
1266 1267
782 816
1264 1265
747 1264
1262 1263
1261 1262
1260 1261
616 639
551 586
1257 1258
558 591
1255 1256
526 1255
504 525
451 483
1251 1252
451 482
1249 1250
421 1249
343 1248
312 1247
1245 1246
194 213
143 174
1242 1243
143 173
1240 1241
121 1240
285 304
235 265
1236 1237
235 264
1234 1235
207 1234
142 1233
66 1232
38 1231
1229 1230
379 401
323 357
1226 1227
323 356
1224 1225
294 1224
276 293
229 257
1220 1221
229 256
1218 1219
203 1218
1216 1217
1215 1216
1214 1215
104 118
64 89
1211 1212
69 92
1209 1210
37 1209
26 42
1107 10
1205 1206
1110 14
1203 1204
1202 1203
174 191
127 155
1199 1200
127 154
1197 1198
107 1197
94 106
58 81
1193 1194
61 82
1191 1192
33 1191
23 36
1088 9
1187 1188
1089 11
1185 1186
1184 1185
1183 1184
932 942
891 912
1180 1181
891 911
1178 1179
871 1178
858 870
807 835
1174 1175
811 838
1172 1173
780 1172
1170 1171
765 784
704 737
1167 1168
710 741
1165 1166
676 1165
653 670
592 627
1161 1162
597 631
1159 1160
558 1159
1157 1158
536 554
469 504
1154 1155
473 506
1152 1153
446 1152
741 757
679 712
1148 1149
682 713
1146 1147
653 1146
637 651
577 611
1142 1143
578 611
1140 1141
545 1140
1138 1139
1137 1138
1136 1137
1135 1136
535 554
477 508
1132 1133
483 512
1130 1131
455 1130
884 897
853 872
1126 1127
853 871
1124 1125
836 1124
926 934
905 918
1120 1121
905 917
1118 1119
891 1118
852 1117
781 1116
755 1115
1113 1114
814 828
773 797
1110 1111
778 800
1108 1109
748 1108
866 877
837 853
1104 1105
837 852
1102 1103
822 1102
1100 1101
1099 1100
535 559
487 515
1096 1097
491 518
1094 1095
463 1094
626 645
578 608
1090 1091
583 611
1088 1089
547 1088
717 739
669 697
1084 1085
673 700
1082 1083
643 1082
586 1081
556 1080
1078 1079
1077 1078
431 445
374 406
1074 1075
374 405
1072 1073
347 1072
430 447
383 411
1068 1069
383 410
1066 1067
357 1066
337 356
284 316
1062 1063
284 315
1060 1061
257 1060
241 256
197 223
1056 1057
197 222
1054 1055
173 1054
1052 1053
588 603
541 569
1049 1050
546 572
1047 1048
513 1047
494 509
441 469
1043 1044
445 471
1041 1042
422 1041
1039 1040
737 747
694 717
1036 1037
695 717
1034 1035
672 1034
658 671
603 632
1030 1031
603 631
1028 1029
581 1028
1026 1027
654 666
604 630
1023 1024
608 632
1021 1022
584 1021
571 581
524 551
1017 1018
527 552
1015 1016
500 1015
1013 1014
1012 1013
1011 1012
493 509
449 473
1008 1009
453 476
1006 1007
429 1006
236 250
197 220
1002 1003
197 219
1000 1001
174 1000
159 174
117 143
996 997
117 142
994 995
98 994
992 993
398 414
357 382
989 990
357 381
987 988
332 987
312 331
264 294
983 984
264 293
981 982
237 981
979 980
386 401
349 372
976 977
349 371
974 975
326 974
265 973
240 972
305 323
262 289
968 969
262 288
966 967
238 966
224 237
189 210
962 963
189 209
960 961
168 960
958 959
154 168
116 140
955 956
116 139
953 954
99 953
212 224
181 200
949 950
181 199
947 948
162 947
115 946
57 945
34 944
942 943
941 942
940 941
939 940
938 939
84 96
55 74
935 936
58 75
933 934
33 933
22 36
824 11
929 930
825 13
927 928
926 927
190 198
158 177
923 924
158 176
921 922
141 921
131 141
94 115
917 918
94 114
915 916
80 915
913 914
247 261
204 229
910 911
204 228
908 909
187 908
178 186
150 167
904 905
150 166
902 903
135 902
900 901
305 316
266 289
897 898
266 288
895 896
247 895
234 246
194 217
891 892
194 216
889 890
179 889
887 888
886 887
885 886
586 595
548 569
882 883
553 572
880 881
528 880
518 532
477 499
876 877
481 502
874 875
457 874
872 873
445 460
411 433
869 870
414 434
867 868
386 867
370 389
334 356
863 864
336 357
861 862
313 861
859 860
563 576
535 552
856 857
538 553
854 855
516 854
502 519
469 489
850 851
471 490
848 849
449 848
408 847
385 846
844 845
843 844
842 843
175 183
156 168
839 840
156 167
837 838
142 837
103 836
53 835
33 834
223 238
191 212
830 831
191 211
828 829
173 828
280 294
252 270
824 825
252 269
822 823
232 822
190 821
173 820
818 819
817 818
127 138
99 117
814 815
99 116
812 813
85 812
73 84
83 810
51 66
807 808
52 65
805 806
32 805
20 33
694 12
801 802
693 12
799 800
798 799
797 798
110 120
86 102
794 795
86 101
792 793
46 792
29 791
140 146
126 135
787 788
126 134
785 786
113 785
84 784
45 783
29 782
179 193
152 170
778 779
152 169
776 777
121 776
229 242
206 221
772 773
206 220
770 771
187 770
151 769
136 768
766 767
765 766
764 765
59 68
67 763
41 53
760 761
42 52
758 759
26 758
17 27
646 10
754 755
645 10
752 753
751 752
86 94
64 77
748 749
64 76
746 747
56 746
48 53
29 41
742 743
32 42
740 741
17 740
13 19
623 5
736 737
624 7
734 735
733 734
732 733
67 72
46 57
729 730
46 56
727 728
21 727
8 12
605 0
723 724
606 1
721 722
720 721
175 181
145 163
717 718
145 162
715 716
132 715
124 131
95 110
711 712
95 109
709 710
69 709
707 708
119 125
94 107
704 705
94 106
702 703
90 702
86 89
69 80
698 699
69 79
696 697
62 696
694 695
693 694
692 693
111 120
94 105
689 690
94 104
687 688
73 687
81 84
73 78
683 684
73 77
681 682
67 681
61 66
47 56
677 678
47 55
675 676
24 675
14 674
672 673
671 672
54 58
43 50
668 669
43 49
666 667
21 666
12 665
30 35
34 663
19 26
660 661
19 25
658 659
11 658
8 11
541 4
654 655
540 4
652 653
651 652
650 651
20 22
22 649
10 16
646 647
12 16
644 645
526 644
5 7
526 1
640 641
526 2
638 639
637 638
23 25
14 19
634 635
14 18
632 633
13 632
11 12
5 9
628 629
5 8
626 627
508 626
2 3
506 0
622 623
506 0
620 621
619 620
618 619
617 618
616 617
39 43
22 31
613 614
22 30
611 612
11 611
72 78
47 62
607 608
47 61
605 606
37 605
36 41
25 32
601 602
25 31
599 600
14 599
124 140
90 110
595 596
92 111
593 594
73 593
63 72
48 58
589 590
48 57
587 588
36 587
585 586
113 131
85 103
582 583
85 102
580 581
48 580
24 579
14 578
5 577
2 576
0 575
166 181
139 157
571 572
140 156
569 570
118 569
223 239
195 213
565 566
195 212
563 564
175 563
139 562
119 561
559 560
558 559
50 56
36 45
555 556
36 44
553 554
29 553
25 28
18 22
549 550
18 21
547 548
15 547
545 546
13 14
9 11
542 543
9 10
540 541
7 540
5 6
1 3
536 537
1 2
534 535
0 534
413 533
531 532
23 27
12 19
528 529
12 18
526 527
7 526
5 6
1 3
522 523
1 2
520 521
0 520
518 519
517 518
516 517
56 66
25 42
513 514
29 44
511 512
15 511
52 62
27 41
507 508
29 42
505 506
16 505
11 15
5 9
501 502
5 8
499 500
0 499
497 498
151 164
124 140
494 495
126 141
492 493
108 492
94 105
67 84
488 489
70 85
486 487
49 486
484 485
241 253
219 233
481 482
219 232
479 480
205 479
191 204
203 477
169 183
474 475
169 182
472 473
153 472
470 471
38 45
14 27
467 468
17 28
465 466
8 465
34 43
17 27
461 462
17 26
459 460
4 459
74 83
50 65
455 456
52 65
453 454
35 453
117 128
93 107
449 450
94 107
447 448
78 447
52 446
37 445
443 444
442 443
63 68
39 53
439 440
42 54
437 438
8 437
0 436
142 148
115 130
432 433
116 130
430 431
70 430
97 103
72 85
426 427
76 87
424 425
63 424
422 423
421 422
57 61
38 49
418 419
40 50
416 417
30 416
24 28
6 16
412 413
7 16
410 411
4 410
408 409
119 126
99 111
405 406
102 112
403 404
88 403
78 84
58 69
399 400
61 70
397 398
50 397
395 396
21 27
11 17
392 393
11 16
390 391
3 390
40 45
29 36
386 387
29 35
384 385
20 384
61 70
48 56
380 381
48 55
378 379
39 378
28 377
20 376
374 375
373 374
14 16
4 10
370 371
5 9
368 369
3 368
44 47
30 38
364 365
31 37
362 363
13 362
24 26
14 20
358 359
16 20
356 357
10 356
354 355
353 354
61 65
42 53
350 351
45 54
348 349
34 348
33 36
25 29
344 345
26 29
342 343
21 342
340 341
85 92
62 74
337 338
62 73
335 336
54 335
49 53
53 333
36 44
330 331
37 43
328 329
29 328
326 327
111 118
91 103
323 324
91 102
321 322
80 321
72 79
53 63
317 318
53 62
315 316
47 315
313 314
9 10
5 7
310 311
5 6
308 309
2 308
11 12
5 9
304 305
6 8
302 303
2 302
0 301
28 30
29 299
17 24
296 297
18 23
294 295
6 294
11 12
7 9
290 291
7 8
288 289
5 288
4 287
2 286
284 285
283 284
282 283
34 38
18 26
279 280
18 25
277 278
7 277
3 276
2 275
1 274
0 273
84 89
64 74
269 270
64 73
267 268
35 267
53 57
35 45
263 264
35 44
261 262
28 261
259 260
258 259
85 86
81 83
255 256
81 82
253 254
77 253
72 76
56 64
249 250
56 63
247 248
51 247
245 246
67 70
55 61
242 243
55 60
240 241
52 240
48 51
34 42
236 237
34 41
234 235
28 234
232 233
231 232
26 30
15 21
228 229
15 20
226 227
11 226
9 10
9 224
4 7
221 222
5 6
219 220
1 219
217 218
13 16
6 10
214 215
6 9
212 213
3 212
1 211
33 35
26 30
207 208
26 29
205 206
13 205
20 22
13 17
201 202
13 16
199 200
9 199
197 198
196 197
6 7
2 4
193 194
2 3
191 192
1 191
0 190
12 13
8 10
186 187
8 9
184 185
1 184
5 6
1 3
180 181
1 2
178 179
0 178
176 177
175 176
100 163
7 9
3 5
171 172
3 4
169 170
0 169
42 43
41 167
40 166
98 99
98 99
102 103
101 162
100 161
89 90
92 93
89 157
92 91
91 92
90 89
151 154
147 150
149 151
149 150
149 150
33 34
35 36
34 147
142 144
142 145
84 144
84 143
84 142
84 141
84 140
84 139
84 138
84 137
84 136
84 135
84 134
84 133
84 132
84 131
84 130
84 129
84 128
84 127
84 126
84 125
41 42
82 122
82 122
82 121
82 120
82 119
82 118
82 117
82 116
82 115
82 114
82 113
82 112
82 111
82 110
82 109
82 108
82 107
100 106
82 105
82 104
82 103
82 102
82 101
82 100
82 99
82 98
82 97
82 96
82 95
82 94
82 93
82 92
82 91
82 90
83 89
81 88
80 87
79 86
78 85
77 84
76 83
76 82
75 81
74 80
73 79
72 78
71 77
70 76
69 75
68 74
67 73
66 72
65 71
64 70
63 69
40 67
36 37
36 66
36 65
63 64
36 63
36 62
36 61
36 60
36 59
36 58
51 56
50 56
49 55
48 54
47 53
46 52
45 51
44 50
43 49
42 48
41 47
40 46
39 45
38 44
37 43
36 42
36 41
39 40
35 39
35 38
34 37
35 36
33 35
33 34
32 33
17 21
28 24
20 30
28 29
7 13
26 27
7 12
24 25
1 24
22 23
18 15
10 12
19 20
15 13
11 18
16 17
2 6
14 15
2 5
12 13
0 12
10 11
8 7
5 6
7 8
1 3
5 6
1 2
3 4
0 3
1 2
0 1

1348 1149 1153 1141 1148 1143 1051 925 933 942 850 1150 1255 1060 1054 1155 1140 1131 1147 934 851 945 733 1344 1247 1138 1144
0 53
0 52
0 51
0 50
0 49
0 48
0 47
0 46
0 45
0 44
0 43
0 42
0 41
0 40
0 39
0 38
0 37
0 36
0 35
0 34
0 33
0 32
0 31
0 30
0 29
0 28
0 27
0 26
0 25
0 24
0 23
0 22
0 21
0 20
0 19
0 18
0 17
0 16
0 15
0 14
0 13
0 12
0 11
0 10
0 9
0 8
0 7
0 6
0 5
0 4
0 3
0 2
0 1
3163 3210
3163 3209
3163 3208
3163 3207
3163 3206
3163 3205
3163 3204
3163 3203
3163 3202
3163 3201
3163 3200
3163 3199
3163 3198
3163 3197
3163 3196
3163 3195
3163 3194
3163 3193
3163 3192
3163 3191
3163 3190
3163 3189
3163 3188
3163 3187
3163 3186
3163 3185
3163 3184
3163 3183
3163 3182
3163 3181
3163 3180
3163 3179
3163 3178
3163 3177
3163 3176
3163 3175
3163 3174
3163 3173
3163 3172
3163 3171
3163 3170
3163 3169
3163 3168
3163 3167
3163 3166
3163 3165
3163 3164
3160 3117
3097 3261
3158 3116
3258 3259
3007 3057
3256 3257
3007 3056
3254 3255
2961 3254
2937 2961
3150 3004
2960 3251
3249 3250
2840 2893
3247 3248
2840 2892
3245 3246
2693 3245
3142 2997
2931 2954
3241 3242
2837 2888
3239 3240
2837 2887
3237 3238
2799 3237
2779 2798
2690 2741
3233 3234
2692 2742
3231 3232
2517 3231
3229 3230
3125 2981
2918 2939
3226 3227
3122 2979
2938 3225
3223 3224
2827 2876
3221 3222
2827 2875
3219 3220
2688 3219
2615 2639
2516 2567
3215 3216
2517 2567
3213 3214
2368 3213
3211 3212
2457 2476
2367 2419
3208 3209
2368 2419
3206 3207
2194 3206
2041 3205
2757 2775
2672 2721
3201 3202
2672 2720
3199 3200
2506 3199
2601 2624
2506 2555
3195 3196
2508 2556
3193 3194
2470 3193
3191 3192
3190 3191
1820 1847
1742 1787
3187 3188
1742 1786
3185 3186
1695 3185
1662 1695
1575 1627
3181 3182
1575 1626
3179 3180
1533 3179
3177 3178
1657 1690
1574 1624
3174 3175
1574 1623
3172 3173
1534 3172
1507 1533
1429 1477
3168 3169
1438 1483
3166 3167
1377 3166
3164 3165
1635 1657
1545 1594
3161 3162
1545 1593
3159 3160
1510 3159
1491 1509
1405 1455
3155 3156
1408 1456
3153 3154
1233 3153
3151 3152
1487 1505
1407 1454
3148 3149
1413 1457
3146 3147
1360 3146
1174 1193
1083 1136
3142 3143
1085 1136
3140 3141
910 3140
757 3139
1472 1488
1393 1440
3135 3136
1394 1439
3133 3134
1223 3133
1323 1347
1224 1275
3129 3130
1227 1277
3127 3128
1187 3127
3125 3126
3124 3125
1465 1484
1396 1437
3121 3122
1403 1442
3119 3120
1352 3119
1455 1469
1385 1427
3115 3116
1386 1426
3113 3114
1341 3113
1317 1340
1222 1271
3109 3110
1222 1270
3107 3108
1081 3107
3105 3106
1449 1468
1390 1426
3102 3103
1397 1430
3100 3101
1348 3100
1317 1341
1229 1275
3096 3097
1237 1281
3094 3095
1193 3094
3092 3093
1567 1597
1490 1536
3089 3090
1490 1535
3087 3088
1454 3087
1433 1447
1374 1409
3083 3084
1380 1413
3081 3082
1334 3081
3079 3080
1549 1572
1470 1514
3076 3077
1470 1513
3074 3075
1370 3074
1310 1332
1224 1269
3070 3071
1229 1272
3068 3069
1088 3068
3066 3067
1539 1564
1466 1508
3063 3064
1466 1507
3061 3062
1435 3061
1420 1434
1365 1398
3057 3058
1370 1401
3055 3056
1327 3055
3053 3054
1413 1425
1361 1393
3050 3051
1363 1393
3048 3049
1325 3048
1303 1323
1220 1263
3044 3045
1224 1265
3042 3043
1186 3042
1166 1184
1081 1130
3038 3039
1083 1130
3036 3037
910 3036
758 3035
3033 3034
1290 1309
1211 1252
3030 3031
1214 1253
3028 3029
1179 3028
1160 1177
1079 1126
3024 3025
1081 1126
3022 3023
1033 3022
3020 3021
1007 1031
908 959
3017 3018
909 959
3015 3016
757 3015
868 3014
712 3013
367 390
686 709
587 640
3008 3009
587 639
3006 3007
434 3006
434 3005
389 3004
3002 3003
268 321
3000 3001
268 320
2998 2999
121 2998
48 72
2876 0
2994 2995
2877 1
2992 2993
2991 2992
2990 2991
1126 1142
1050 1094
2987 2988
1054 1096
2985 2986
1006 2985
980 1003
885 934
2981 2982
887 935
2979 2980
848 2979
2977 2978
358 380
263 314
2974 2975
263 313
2972 2973
227 2972
206 225
116 168
2968 2969
117 168
2966 2967
2846 2966
46 69
2845 0
2962 2963
2846 2
2960 2961
2959 2960
2958 2959
343 365
252 301
2955 2956
252 300
2953 2954
114 2953
44 67
2834 0
2949 2950
2835 2
2947 2948
2946 2947
487 507
397 447
2943 2944
397 446
2941 2942
354 2941
636 659
542 593
2937 2938
542 592
2935 2936
501 2935
396 2934
354 2933
2931 2932
2930 2931
782 802
692 742
2927 2928
692 741
2925 2926
650 2925
628 649
537 586
2921 2922
537 585
2919 2920
394 2919
2917 2918
2916 2917
2915 2916
917 939
826 873
2912 2913
828 874
2910 2911
684 2910
790 2909
643 2908
1167 1185
1092 1131
2904 2905
1092 1130
2902 2903
974 2902
1046 1061
974 1016
2898 2899
978 1018
2896 2897
933 2896
2894 2895
2893 2894
1156 1173
1086 1122
2890 2891
1092 1126
2888 2889
1058 2888
1048 1065
985 1023
2884 2885
994 1029
2882 2883
946 2882
2880 2881
1152 1173
1093 1125
2877 2878
1100 1131
2875 2876
1066 2875
1000 2874
962 2873
2871 2872
1139 1155
1079 1110
2868 2869
1086 1115
2866 2867
1054 2866
1035 1048
973 1009
2862 2863
979 1013
2860 2861
935 2860
2858 2859
910 931
823 868
2855 2856
827 870
2853 2854
790 2853
768 787
683 730
2849 2850
683 729
2847 2848
536 2847
2845 2846
479 498
394 441
2842 2843
394 440
2840 2841
247 2840
213 2839
193 211
108 157
2835 2836
109 157
2833 2834
2713 2833
42 64
2711 0
2829 2830
2714 3
2827 2828
2826 2827
2825 2826
745 763
664 709
2822 2823
664 708
2820 2821
625 2820
604 624
518 564
2816 2817
518 563
2814 2815
481 2814
2812 2813
322 342
236 282
2809 2810
236 281
2807 2808
204 2807
185 202
104 151
2803 2804
105 151
2801 2802
60 2801
40 61
2679 0
2797 2798
2682 3
2795 2796
2794 2795
2793 2794
306 326
224 268
2790 2791
224 267
2788 2789
101 2788
38 59
2668 0
2784 2785
2671 3
2782 2783
2781 2782
434 452
353 398
2778 2779
353 397
2776 2777
315 2776
563 582
481 525
2772 2773
481 524
2770 2771
446 2770
352 2769
315 2768
2766 2767
2765 2766
822 842
739 782
2762 2763
744 785
2760 2761
611 2760
708 2759
574 2758
822 845
749 788
2754 2755
758 795
2752 2753
722 2752
924 936
866 900
2748 2749
872 904
2746 2747
832 2746
1014 1029
958 987
2742 2743
965 992
2740 2741
935 2740
879 2739
846 2738
2736 2737
2735 2736
916 927
863 894
2732 2733
868 897
2730 2731
830 2730
809 827
734 773
2726 2727
737 774
2724 2725
705 2724
2722 2723
992 1006
940 967
2719 2720
946 971
2717 2718
918 2717
909 923
867 893
2713 2714
872 896
2711 2712
836 2711
2709 2710
806 823
736 772
2706 2707
743 777
2704 2705
711 2704
688 705
615 656
2700 2701
615 655
2698 2699
579 2698
2696 2697
801 822
743 775
2693 2694
749 780
2691 2692
718 2691
690 712
631 667
2687 2688
631 666
2685 2686
596 2685
503 2684
465 2683
2681 2682
783 800
724 755
2678 2679
731 760
2676 2677
703 2676
678 695
617 652
2672 2673
617 651
2670 2671
584 2670
2668 2669
673 689
616 649
2665 2666
616 648
2663 2664
585 2663
493 2662
457 2661
559 582
490 530
2657 2658
490 529
2655 2656
455 2655
433 455
366 405
2651 2652
366 404
2649 2650
330 2649
235 2648
113 2647
70 2646
2644 2645
2643 2644
742 756
906 918
856 882
2639 2640
859 883
2637 2638
782 2637
786 2636
759 2635
2633 2634
684 714
2631 2632
689 717
2629 2630
590 2629
663 2628
560 2627
2625 2626
540 559
471 509
2622 2623
471 508
2620 2621
440 2620
354 2619
319 2618
419 437
351 389
2614 2615
351 388
2612 2613
317 2612
297 317
223 264
2608 2609
223 263
2606 2607
103 2606
39 62
2481 3
2602 2603
2488 10
2600 2601
2599 2600
2598 2599
2597 2598
617 630
560 592
2594 2595
560 591
2592 2593
531 2592
514 531
448 484
2588 2589
448 483
2586 2587
419 2586
2584 2585
693 706
639 667
2581 2582
643 669
2579 2580
620 2579
169 187
98 139
2575 2576
105 145
2573 2574
58 2573
40 64
2456 9
2569 2570
2463 16
2567 2568
2566 2567
398 419
342 376
2563 2564
342 375
2561 2562
310 2561
223 2560
108 2559
68 2558
588 603
541 569
2554 2555
541 568
2552 2553
514 2552
494 514
438 472
2548 2549
438 471
2546 2547
409 2546
2544 2545
736 746
694 719
2541 2542
699 722
2539 2540
668 2539
657 672
612 636
2535 2536
616 639
2533 2534
593 2533
2531 2532
656 675
619 641
2528 2529
622 643
2526 2527
599 2526
720 734
688 709
2522 2523
691 710
2520 2521
664 2520
789 812
752 774
2516 2517
755 776
2514 2515
731 2514
693 2513
671 2512
2510 2511
2509 2510
866 885
829 853
2506 2507
834 855
2504 2505
798 2504
777 791
739 759
2500 2501
743 762
2498 2499
722 2498
2496 2497
2495 2496
2494 2495
386 403
329 362
2491 2492
329 361
2489 2490
298 2489
277 298
211 249
2485 2486
211 248
2483 2484
182 2483
2481 2482
471 488
415 447
2478 2479
415 446
2476 2477
389 2476
552 564
505 532
2472 2473
505 531
2470 2471
481 2470
683 693
653 672
2466 2467
656 673
2464 2465
631 2464
616 627
576 597
2460 2461
580 599
2458 2459
561 2458
2456 2457
670 678
643 660
2453 2454
645 660
2451 2452
2451 622
723 739
690 708
2447 2448
693 710
2445 2446
673 2445
645 2444
628 2443
2441 2442
613 624
580 598
2438 2439
583 600
2436 2437
516 2436
2434 2435
895 925
830 869
2431 2432
830 868
2429 2430
799 2429
785 798
801 2427
747 771
2424 2425
752 773
2422 2423
718 2422
2420 2421
1026 1055
955 997
2417 2418
955 996
2415 2416
910 2415
881 909
819 856
2411 2412
819 855
2409 2410
744 2409
675 2408
632 2407
574 2406
504 2405
2403 2404
2402 2403
868 888
805 841
2399 2400
805 840
2397 2398
734 2397
771 780
733 757
2393 2394
735 757
2391 2392
667 2391
2389 2390
650 655
625 640
2386 2387
627 640
2384 2385
568 2384
498 2383
693 701
661 677
2379 2380
663 678
2377 2378
649 2377
2375 2376
601 609
569 585
2372 2373
571 586
2370 2371
556 2370
543 553
501 524
2366 2367
501 523
2364 2365
479 2364
2362 2363
540 550
505 525
2359 2360
505 524
2357 2358
486 2357
469 485
420 450
2353 2354
420 449
2351 2352
328 2351
2349 2350
526 535
492 511
2346 2347
492 510
2344 2345
475 2344
568 576
541 555
2340 2341
542 555
2338 2339
493 2338
646 655
619 633
2334 2335
620 633
2332 2333
608 2332
586 2331
571 2330
600 604
581 592
2326 2327
582 592
2324 2325
538 2324
490 2323
2321 2322
2320 2321
784 807
727 761
2317 2318
727 760
2315 2316
702 2315
692 701
701 2313
659 680
2310 2311
661 680
2308 2309
606 2308
2306 2307
2305 2306
595 599
581 590
2302 2303
581 589
2300 2301
569 2300
561 568
538 550
2296 2297
538 549
2294 2295
528 2294
2292 2293
619 634
597 609
2289 2290
599 610
2287 2288
588 2287
575 2286
567 2285
2283 2284
608 613
588 598
2280 2281
588 597
2278 2279
569 2278
579 581
569 575
2274 2275
569 574
2272 2273
561 2272
555 560
535 545
2268 2269
535 544
2266 2267
526 2266
2264 2265
2263 2264
643 651
614 633
2260 2261
615 632
2258 2259
593 2258
589 594
573 581
2254 2255
573 580
2252 2253
568 2252
2250 2251
272 292
210 246
2247 2248
210 245
2245 2246
99 2245
2113 2244
157 174
179 2242
92 129
2239 2240
98 134
2237 2238
2099 2237
38 61
2103 9
2233 2234
2108 15
2231 2232
2230 2231
2229 2230
443 456
395 423
2226 2227
395 422
2224 2225
303 2224
2222 2223
436 448
390 416
2219 2220
390 415
2217 2218
298 2217
253 270
192 226
2213 2214
192 225
2211 2212
165 2211
2209 2210
346 361
295 324
2206 2207
295 323
2204 2205
268 2204
250 268
195 227
2200 2201
195 226
2198 2199
171 2198
2196 2197
466 473
437 453
2193 2194
437 452
2191 2192
423 2191
411 422
370 394
2187 2188
370 393
2185 2186
348 2185
2183 2184
406 416
369 391
2180 2181
369 390
2178 2179
349 2178
334 348
287 314
2174 2175
287 313
2172 2173
262 2172
2170 2171
247 265
198 228
2167 2168
198 227
2165 2166
100 2165
64 2164
150 168
171 2162
93 127
2159 2160
98 131
2157 2158
58 2157
39 63
2026 15
2153 2154
2030 20
2151 2152
2150 2151
2149 2150
374 383
341 361
2146 2147
341 360
2144 2145
324 2144
310 323
268 293
2140 2141
268 292
2138 2139
246 2138
2136 2137
138 153
83 115
2133 2134
87 118
2131 2132
50 2131
34 54
1996 10
2127 2128
1999 14
2125 2126
2124 2125
211 223
159 187
2121 2122
159 186
2119 2120
72 2119
26 41
1975 0
2115 2116
1977 3
2113 2114
2112 2113
121 133
67 97
2109 2110
71 100
2107 2108
1966 2107
26 42
1966 2
2103 2104
1969 6
2101 2102
2100 2101
2099 2100
2098 2099
270 281
229 252
2095 2096
229 251
2093 2094
207 2093
194 207
148 174
2089 2090
148 173
2087 2088
128 2087
2085 2086
315 323
285 303
2082 2083
285 302
2080 2081
268 2080
258 268
221 242
2076 2077
221 241
2074 2075
201 2074
2072 2073
301 307
273 289
2069 2070
273 288
2067 2068
215 2067
117 131
71 99
2063 2064
75 102
2061 2062
43 2061
28 47
1928 10
2057 2058
1931 14
2055 2056
2054 2055
111 129
129 2053
75 99
2050 2051
78 99
2048 2049
49 2048
29 52
1923 17
2044 2045
1923 18
2042 2043
2041 2042
2040 2041
234 247
208 225
2037 2038
208 224
2035 2036
191 2035
142 2034
73 2033
49 2032
267 277
249 261
2028 2029
249 260
2026 2027
203 2026
2024 2025
303 311
283 296
2021 2022
283 295
2019 2020
271 2019
248 2018
237 2017
2015 2016
170 187
138 159
2012 2013
138 158
2010 2011
71 2010
48 2009
2007 2008
314 320
301 309
2004 2005
301 308
2002 2003
272 2002
239 2001
195 2000
136 1999
70 1998
48 1997
209 217
183 198
1993 1994
183 197
1991 1992
170 1991
157 169
124 144
1987 1988
124 143
1985 1986
109 1985
1983 1984
153 165
126 143
1980 1981
126 142
1978 1979
65 1978
44 1977
92 106
107 1975
60 80
1972 1973
63 81
1970 1971
40 1970
25 43
1839 13
1966 1967
1840 15
1964 1965
1963 1964
1962 1963
134 144
109 125
1959 1960
109 124
1957 1958
97 1957
83 96
55 73
1953 1954
57 73
1951 1952
37 1951
23 39
1821 13
1947 1948
1821 14
1945 1946
1944 1945
1943 1944
73 84
48 64
1940 1941
49 64
1938 1939
32 1938
20 33
1808 11
1934 1935
1808 12
1932 1933
1931 1932
150 160
131 143
1928 1929
131 142
1926 1927
119 1926
89 1925
45 1924
31 1923
173 181
159 168
1919 1920
159 167
1917 1918
150 1917
1915 1916
201 207
184 195
1912 1913
184 194
1910 1911
175 1910
158 1909
150 1908
1906 1907
141 149
125 135
1903 1904
125 134
1901 1902
114 1901
104 114
85 97
1897 1898
85 96
1895 1896
73 1895
1893 1894
151 157
141 147
1890 1891
141 146
1888 1889
116 1888
193 196
181 187
1884 1885
183 188
1882 1883
160 1882
171 175
158 166
1878 1879
158 165
1876 1877
151 1876
1874 1875
1865 1866
1869 1870
1870 1869
1867 1868
1864 1867
1864 1865
1864 1865
1865 1866
1864 1865
1864 1865
126 131
112 120
1861 1862
112 119
1859 1860
105 1859
97 104
79 90
1855 1856
79 89
1853 1854
71 1853
1851 1852
131 135
123 128
1848 1849
123 127
1846 1847
118 1846
114 118
104 110
1842 1843
104 109
1840 1841
99 1840
80 1839
43 1838
30 1837
1835 1836
149 151
141 145
1832 1833
142 145
1830 1831
139 1830
134 137
124 130
1826 1827
124 129
1824 1825
119 1824
112 1823
109 1822
1820 1821
1819 1820
134 135
130 132
1816 1817
130 131
1814 1815
129 1814
126 128
119 123
1810 1811
119 122
1808 1809
116 1808
1806 1807
148 157
136 142
1803 1804
137 142
1801 1802
132 1801
131 133
125 129
1797 1798
126 128
1795 1796
122 1795
1793 1794
89 95
76 84
1790 1791
76 83
1788 1789
69 1788
58 66
37 49
1784 1785
39 50
1782 1783
25 1782
16 27
1650 7
1778 1779
1651 9
1776 1777
1775 1776
47 52
27 37
1772 1773
30 39
1770 1771
17 1770
12 20
1634 2
1766 1767
1636 5
1764 1765
1763 1764
61 66
51 57
1760 1761
51 56
1758 1759
45 1758
38 43
23 31
1754 1755
24 31
1752 1753
15 1752
10 16
1617 3
1748 1749
1617 4
1746 1747
1745 1746
57 59
49 53
1742 1743
49 52
1740 1741
45 1740
43 45
35 39
1736 1737
35 38
1734 1735
32 1734
1732 1733
1726 1725
27 30
15 21
1728 1729
16 21
1726 1727
9 1726
6 10
1589 0
1722 1723
1589 1
1720 1721
1719 1720
48 49
44 46
1716 1717
44 45
1714 1715
42 1714
41 42
37 39
1710 1711
37 38
1708 1709
35 1708
1706 1707
34 35
30 32
1703 1704
30 31
1701 1702
28 1701
27 28
23 25
1697 1698
23 24
1695 1696
21 1695
18 20
10 14
1691 1692
10 13
1689 1690
6 1689
4 6
1550 0
1685 1686
1549 0
1683 1684
1682 1683
9 10
5 7
1679 1680
5 6
1677 1678
3 1677
2 3
1539 0
1673 1674
1538 0
1671 1672
1670 1671
1669 1670
1639 1640
434 468
347 399
1665 1666
347 398
1663 1664
300 1663
275 300
205 246
1659 1660
205 245
1657 1658
164 1657
1655 1656
266 286
194 235
1652 1653
194 234
1650 1651
157 1650
139 157
84 116
1646 1647
84 115
1644 1645
65 1644
1642 1643
134 153
83 113
1639 1640
83 112
1637 1638
33 1637
248 269
181 220
1633 1634
181 219
1631 1632
146 1631
391 421
305 355
1627 1628
305 354
1625 1626
263 1625
180 1624
146 1623
1621 1622
1620 1621
537 561
454 501
1617 1618
454 500
1615 1616
410 1615
382 409
298 346
1611 1612
298 345
1609 1610
258 1609
1607 1608
377 403
297 343
1604 1605
297 342
1602 1603
259 1602
240 258
177 213
1598 1599
177 212
1596 1597
145 1596
1594 1595
1593 1594
362 384
283 327
1590 1591
283 326
1588 1589
249 1588
234 249
172 208
1584 1585
172 207
1582 1583
143 1582
1580 1581
228 242
169 203
1577 1578
169 202
1575 1576
79 1575
62 1574
126 140
78 106
1570 1571
78 105
1568 1569
62 1568
1566 1567
1565 1566
480 501
397 444
1562 1563
397 443
1560 1561
356 1560
335 356
260 302
1556 1557
260 301
1554 1555
228 1554
160 1553
134 1552
1550 1551
120 132
75 101
1547 1548
75 100
1545 1546
32 1545
205 217
149 181
1541 1542
149 180
1539 1540
125 1539
313 332
240 281
1535 1536
240 280
1533 1534
211 1533
148 1532
125 1531
1529 1530
1528 1529
441 459
359 405
1525 1526
359 404
1523 1524
323 1523
305 322
235 274
1519 1520
235 273
1517 1518
146 1517
1515 1516
584 608
485 536
1512 1513
488 538
1510 1511
448 1510
429 447
352 395
1506 1507
352 394
1504 1505
234 1504
1502 1503
571 594
475 525
1499 1500
476 524
1497 1498
348 1497
439 1496
314 1495
114 123
296 311
230 266
1490 1491
230 265
1488 1489
142 1488
142 1487
122 1486
1484 1485
72 96
1482 1483
72 95
1480 1481
31 1480
1478 1479
703 721
617 667
1475 1476
620 668
1473 1474
570 1473
550 573
459 506
1469 1470
465 510
1467 1468
425 1467
1465 1466
406 423
335 374
1462 1463
335 373
1460 1461
301 1460
284 300
222 256
1456 1457
222 255
1454 1455
136 1454
1452 1453
676 693
594 642
1449 1450
595 641
1447 1448
441 1447
323 1446
528 549
441 486
1442 1443
445 488
1440 1441
409 1440
1438 1439
187 200
139 166
1435 1436
139 165
1433 1434
118 1433
71 1432
31 1431
16 1430
271 291
215 247
1426 1427
215 246
1424 1425
190 1424
380 400
319 354
1420 1421
319 353
1418 1419
285 1418
214 1417
190 1416
1414 1415
1413 1414
372 390
314 347
1410 1411
314 346
1408 1409
282 1408
493 517
412 454
1404 1405
420 460
1402 1403
384 1402
364 378
305 338
1398 1399
305 337
1396 1397
276 1396
1394 1395
477 496
398 439
1391 1392
398 438
1389 1390
301 1389
370 1388
274 1387
748 771
657 704
1383 1384
659 705
1381 1382
529 1381
607 625
530 575
1377 1378
536 578
1375 1376
489 1375
1373 1374
1372 1373
778 747
670 712
1369 1370
677 718
1367 1368
1367 633
1366 555
1365 512
881 902
908 1363
806 850
1360 1361
815 856
1358 1359
657 1358
1356 1357
604 623
536 575
1353 1354
545 581
1351 1352
401 1351
303 1350
1348 1349
476 502
408 444
1345 1346
415 450
1343 1344
316 1343
1341 1342
357 373
308 335
1338 1339
308 334
1336 1337
281 1336
264 280
213 242
1332 1333
213 241
1330 1331
135 1330
1328 1329
987 1018
1201 1129
1157 1326
1199 1157
1323 1324
1059 1101
1321 1322
1059 1100
1319 1320
1017 1319
1317 1318
913 958
1315 1316
913 957
1313 1314
875 1313
1185 1050
981 1010
1309 1310
1182 1142
1115 1308
1180 1141
1305 1306
1048 1088
1303 1304
1048 1087
1301 1302
1009 1301
1299 1300
910 953
1297 1298
910 952
1295 1296
784 1295
636 1294
521 1293
392 1292
299 1291
1289 1290
845 869
872 1288
780 820
1285 1286
787 824
1283 1284
736 1283
1161 1034
966 996
1279 1280
1158 1092
1119 1278
1156 1119
1275 1276
1032 1069
1273 1274
1032 1068
1271 1272
995 1271
1269 1270
902 942
1267 1268
902 941
1265 1266
785 1265
742 1264
1262 1263
1131 1012
954 977
1259 1260
1128 1093
1072 1258
1126 1092
1255 1256
1010 1045
1253 1254
1010 1044
1251 1252
976 1251
1249 1250
886 926
1247 1248
886 925
1245 1246
854 1245
831 848
762 802
1241 1242
769 806
1239 1240
617 1239
1237 1238
701 727
624 664
1234 1235
631 670
1232 1233
592 1232
577 598
519 554
1228 1229
525 558
1226 1227
480 1226
1224 1225
565 580
503 539
1221 1222
509 542
1219 1220
379 1219
293 1218
449 470
382 416
1214 1215
388 421
1212 1213
358 1212
1210 1211
680 712
614 652
1207 1208
619 656
1205 1206
582 1205
518 1204
483 1203
450 477
393 425
1199 1200
398 429
1197 1198
310 1197
1195 1196
257 270
208 235
1192 1193
208 234
1190 1191
132 1190
429 445
369 399
1186 1187
372 401
1184 1185
346 1184
333 345
287 311
1180 1181
287 310
1178 1179
264 1178
1176 1177
1175 1176
1034 923
872 890
1172 1173
1031 983
999 1171
1029 999
1168 1169
921 955
1166 1167
921 954
1164 1165
889 1164
1162 1163
804 842
1160 1161
804 841
1158 1159
695 1158
635 656
563 599
1154 1155
569 604
1152 1153
465 1152
1150 1151
755 773
694 730
1147 1148
700 734
1145 1146
656 1145
1143 1144
524 540
470 501
1140 1141
476 505
1138 1139
437 1138
422 443
369 397
1134 1135
374 401
1132 1133
349 1132
1130 1131
332 348
294 316
1127 1128
294 315
1125 1126
273 1125
257 273
218 242
1121 1122
218 241
1119 1120
196 1119
108 120
74 94
1115 1116
74 93
1113 1114
33 1113
19 1112
243 258
207 229
1108 1109
207 228
1106 1107
132 1106
171 186
132 155
1102 1103
132 154
1100 1101
113 1100
1098 1099
1097 1098
1096 1097
1095 1096
586 612
524 558
1092 1093
529 562
1090 1091
496 1090
697 719
721 1088
647 679
1085 1086
652 681
1083 1084
611 1083
958 855
798 825
1079 1080
955 925
900 1078
953 924
1075 1076
853 883
1073 1074
853 882
1071 1072
824 1071
1069 1070
747 780
1067 1068
747 779
1065 1066
650 1065
615 1064
1062 1063
1061 1062
481 502
439 466
1058 1059
443 468
1056 1057
408 1056
579 610
612 1054
527 559
1051 1052
530 561
1049 1050
499 1049
445 1048
416 1047
1045 1046
233 250
204 223
1042 1043
204 222
1040 1041
185 1040
169 185
138 158
1036 1037
138 157
1034 1035
120 1034
81 1033
39 1032
24 1031
1029 1030
369 395
326 352
1026 1027
329 354
1024 1025
305 1024
284 302
253 273
1020 1021
253 272
1018 1019
234 1018
193 1017
176 1016
1014 1015
352 375
310 334
1011 1012
314 337
1009 1010
293 1009
276 292
248 266
1005 1006
248 265
1003 1004
231 1003
1001 1002
101 114
75 91
998 999
75 90
996 997
35 996
22 995
207 222
182 198
991 992
182 197
989 990
123 989
151 166
123 141
985 986
123 140
983 984
107 983
981 982
980 981
605 628
628 979
563 591
976 977
566 591
974 975
532 974
849 754
699 726
970 971
846 793
817 969
844 817
966 967
752 779
964 965
752 778
962 963
725 962
960 961
656 960
654 683
957 958
654 682
955 956
564 955
564 954
533 953
951 952
500 527
449 479
948 949
453 482
946 947
424 946
402 419
361 386
942 943
366 389
940 941
334 940
938 939
319 341
283 305
935 936
284 305
933 934
225 933
391 409
357 379
929 930
359 379
927 928
332 927
475 503
430 458
923 924
431 458
921 922
404 921
360 920
336 919
917 918
916 917
314 336
283 303
913 914
283 302
911 912
227 911
177 910
125 909
78 908
39 907
26 906
372 390
345 363
902 903
346 362
900 901
323 900
449 477
772 685
593 897
505 896
476 895
893 894
409 435
891 892
409 434
889 890
384 889
345 888
324 887
885 886
884 885
15 24
8 12
881 882
8 11
879 880
5 879
3 878
1 877
875 876
84 96
64 77
872 873
64 76
870 871
26 870
15 869
125 139
103 117
865 866
103 116
863 864
89 863
62 862
26 861
15 860
163 177
143 156
856 857
143 155
854 855
98 854
208 224
186 200
850 851
186 199
848 849
171 848
142 847
129 846
844 845
843 844
842 843
74 85
58 68
839 840
58 67
837 838
46 837
36 45
44 835
23 31
832 833
23 30
830 831
14 830
828 829
827 828
184 196
164 176
824 825
164 175
822 823
151 822
59 67
44 53
818 819
44 52
816 817
36 816
30 35
35 814
17 24
811 812
20 25
809 810
11 809
807 808
84 95
64 76
804 805
64 75
802 803
53 802
46 53
35 42
798 799
35 41
796 797
29 796
794 795
72 83
56 66
791 792
56 65
789 790
47 789
34 788
18 787
12 786
101 112
84 95
782 783
84 94
780 781
73 780
133 145
117 127
776 777
117 126
774 775
106 774
83 773
73 772
770 771
769 770
768 769
22 25
13 18
765 766
15 18
763 764
9 763
7 10
3 5
759 760
3 4
757 758
2 757
1 756
0 755
753 754
752 753
393 414
356 380
749 750
358 380
747 748
329 747
479 504
614 565
587 744
612 587
741 742
528 552
739 740
528 551
737 738
503 737
735 736
440 735
438 464
732 733
438 463
730 731
409 730
357 729
331 728
726 727
303 325
262 286
723 724
265 288
721 722
242 721
462 484
585 561
541 718
583 560
715 716
506 528
713 714
506 527
711 712
483 711
709 710
423 448
707 708
423 447
705 706
398 705
457 478
570 529
547 702
568 547
699 700
498 518
697 698
498 517
695 696
477 695
693 694
424 693
422 444
690 691
422 443
688 689
398 688
348 687
323 686
684 685
375 392
340 361
681 682
344 363
679 680
318 679
295 312
254 276
675 676
259 280
673 674
237 673
226 237
196 214
669 670
200 216
667 668
176 667
165 180
133 151
663 664
136 153
661 662
120 661
659 660
215 227
192 207
656 657
194 207
654 655
174 654
272 293
240 260
650 651
241 260
648 649
222 648
194 647
178 646
161 176
135 151
642 643
136 151
640 641
121 640
638 639
637 638
326 343
296 315
634 635
298 315
632 633
275 632
255 271
223 241
628 629
226 243
626 627
209 626
624 625
623 624
382 400
483 447
462 621
481 462
618 619
418 436
616 617
418 435
614 615
399 614
612 613
349 370
610 611
349 369
608 609
329 608
377 394
468 450
435 605
466 449
602 603
410 426
600 601
410 425
598 599
393 598
596 597
350 596
348 366
593 594
348 365
591 592
329 591
289 590
269 589
587 588
310 323
281 298
584 585
285 300
582 583
264 582
359 372
437 421
410 579
435 420
576 577
386 400
574 575
386 399
572 573
371 572
570 571
331 348
568 569
331 347
566 567
316 566
302 311
273 289
562 563
278 292
560 561
258 560
558 559
347 359
415 401
391 556
413 400
553 554
371 383
551 552
371 382
549 550
358 549
547 548
323 338
545 546
323 337
543 544
309 543
297 306
273 287
539 540
276 288
537 538
259 537
535 536
534 535
332 340
388 370
376 532
386 376
529 530
351 362
527 528
351 361
525 526
339 525
523 524
309 322
521 522
309 321
519 520
299 519
327 334
373 364
358 516
371 363
513 514
343 352
511 512
343 351
509 510
333 509
507 508
308 319
505 506
308 318
503 504
299 503
501 502
290 296
267 280
498 499
270 281
496 497
254 496
247 257
216 232
492 493
220 235
490 491
205 490
488 489
108 116
94 102
485 486
94 101
483 484
85 483
76 84
61 70
479 480
61 69
477 478
52 477
45 51
30 38
473 474
30 37
471 472
23 471
469 470
88 94
77 83
466 467
77 82
464 465
70 464
63 69
51 58
460 461
51 57
458 459
44 458
456 457
455 456
41 46
31 37
452 453
31 36
450 451
26 450
15 449
3 448
1 447
48 53
40 45
443 444
40 44
441 442
36 441
59 66
52 56
437 438
52 55
435 436
47 435
39 434
36 433
431 432
430 431
32 35
25 29
427 428
25 28
425 426
21 425
18 21
11 15
421 422
11 14
419 420
8 419
417 418
12 14
8 10
414 415
8 9
412 413
7 412
5 6
1 3
408 409
1 2
406 407
0 406
404 405
191 197
176 185
401 402
178 185
399 400
165 399
153 162
127 141
395 396
129 142
393 394
117 393
391 392
66 79
43 57
388 389
44 57
386 387
31 386
104 111
84 97
382 383
86 97
380 381
70 380
136 146
116 128
376 377
117 128
374 375
106 374
86 373
73 372
370 371
369 370
368 369
154 159
140 149
365 366
141 148
363 364
132 363
175 181
211 188
180 360
358 359
160 169
356 357
160 168
354 355
141 354
148 152
140 145
350 351
140 144
348 349
133 348
346 347
163 168
195 183
187 344
193 187
341 342
173 179
339 340
173 178
337 338
167 337
335 336
154 335
152 158
332 333
152 157
330 331
146 330
139 329
135 328
57 67
125 131
108 118
323 324
109 118
321 322
77 321
80 320
69 319
317 318
34 46
315 316
38 49
313 314
18 313
26 312
14 311
309 310
308 309
48 54
28 38
305 306
29 38
303 304
16 303
21 302
13 301
101 106
85 93
297 298
87 94
295 296
55 295
74 80
58 67
291 292
60 68
289 290
49 289
287 288
286 287
89 93
79 85
283 284
79 84
281 282
74 281
59 280
52 279
44 51
29 37
275 276
31 38
273 274
24 273
271 272
270 271
117 113
111 269
115 112
266 267
102 107
264 265
102 106
262 263
87 262
95 97
259 260
107 105
104 258
105 104
255 256
99 102
253 254
99 101
251 252
96 251
249 250
87 91
247 248
87 90
245 246
85 245
90 91
92 91
90 242
240 241
86 88
238 239
86 87
236 237
80 236
234 235
59 64
48 54
231 232
49 54
229 230
42 229
38 43
27 33
225 226
28 33
223 224
23 223
221 222
68 69
68 220
64 66
217 218
64 65
215 216
61 215
60 62
52 56
211 212
53 56
209 210
49 209
207 208
12 13
8 10
204 205
8 9
202 203
7 202
5 6
1 3
198 199
1 2
196 197
0 196
194 195
18 22
10 14
191 192
11 14
189 190
8 189
5 6
1 3
185 186
1 2
183 184
0 183
181 182
170 171
168 169
178 179
168 178
26 27
22 24
174 175
22 23
172 173
19 172
18 20
10 14
168 169
11 14
166 167
7 166
164 165
12 13
8 10
161 162
8 9
159 160
6 159
5 6
1 3
155 156
1 2
153 154
0 153
151 152
51 52
54 55
49 50
55 56
54 147
143 145
49 145
142 144
74 143
52 142
51 141
50 140
49 139
137 138
49 137
49 136
49 135
49 134
49 133
49 132
49 131
49 130
56 129
49 128
49 127
49 126
49 125
49 124
49 123
49 122
49 121
49 120
49 119
49 118
49 117
48 116
47 115
46 114
45 113
44 112
43 111
42 110
41 109
40 108
39 107
38 106
37 105
36 104
35 103
34 102
33 101
32 100
31 99
30 98
29 97
28 96
27 95
26 94
25 93
24 92
23 91
22 90
21 89
20 88
19 87
18 86
17 85
16 84
15 83
53 54
46 47
50 48
46 47
45 76
45 74
73 76
73 75
73 74
37 38
33 34
34 70
32 69
32 69
67 68
32 67
32 66
32 65
33 64
32 63
32 62
60 61
32 60
32 59
32 58
32 57
32 56
32 55
32 54
32 53
32 52
32 51
32 50
32 49
32 48
32 47
32 46
41 45
14 43
13 43
12 42
11 41
10 40
9 39
8 38
7 37
6 36
5 35
5 34
21 32
21 32
21 31
21 30
21 29
21 28
21 27
21 26
21 25
21 24
21 23
5 21
5 21
5 20
5 19
5 18
5 17
5 16
5 15
5 14
5 13
5 12
5 11
5 10
5 9
5 8
5 7
5 6
4 5
3 4
2 3
1 2
0 1

1345 1154 1156 1141 943 942 1148 1150 1142 1151 1155 933 1145 1147 1250 1143 1152 1134 1044 1140 1144 925 1136 934 1046
0 53
0 52
0 51
0 50
0 49
0 48
0 47
0 46
0 45
0 44
0 43
0 42
0 41
0 40
0 39
0 38
0 37
0 36
0 35
0 34
0 33
0 32
0 31
0 30
0 29
0 28
0 27
0 26
0 25
0 24
0 23
0 22
0 21
0 20
0 19
0 18
0 17
0 16
0 15
0 14
0 13
0 12
0 11
0 10
0 9
0 8
0 7
0 6
0 5
0 4
0 3
0 2
0 1
3163 3210
3163 3209
3163 3208
3163 3207
3163 3206
3163 3205
3163 3204
3163 3203
3163 3202
3163 3201
3163 3200
3163 3199
3163 3198
3163 3197
3163 3196
3163 3195
3163 3194
3163 3193
3163 3192
3163 3191
3163 3190
3163 3189
3163 3188
3163 3187
3163 3186
3163 3185
3163 3184
3163 3183
3163 3182
3163 3181
3163 3180
3163 3179
3163 3178
3163 3177
3163 3176
3163 3175
3163 3174
3163 3173
3163 3172
3163 3171
3163 3170
3163 3169
3163 3168
3163 3167
3163 3166
3163 3165
3163 3164
3157 3004
3156 3004
3155 3004
3154 3114
3094 3258
3152 3113
3255 3256
3151 3006
3203 3093
3111 3253
3201 3111
3250 3251
3200 3111
3093 3249
3198 3110
3246 3247
3197 3010
3196 3010
3195 3108
3091 3243
3193 3107
3240 3241
3192 3091
3106 3239
3190 3106
3236 3237
3189 3106
3091 3235
3187 3105
3232 3233
3186 3016
3185 3016
3184 3103
3089 3229
3182 3102
3226 3227
3181 3102
3089 3225
3179 3101
3222 3223
3178 3101
3089 3221
3176 3100
3218 3219
3175 3100
3089 3217
3173 3099
3214 3215
3172 3024
3171 3098
3088 3212
3169 3097
3209 3210
3168 3088
3096 3208
3166 3096
3205 3206
3165 3096
3088 3204
3163 3095
3201 3202
3162 3095
3088 3200
3160 3094
3197 3198
3159 3032
3158 3087
3092 3195
3156 3092
3192 3193
3155 3087
3091 3191
3153 3091
3188 3189
3152 3087
3090 3187
3150 3090
3184 3185
3149 3038
3148 3089
3086 3182
3146 3088
3179 3180
3145 3088
3086 3178
3143 3087
3175 3176
3142 3042
3141 3086
3085 3173
3139 3085
3170 3171
3138 3044
3044 3004
3138 3168
3004 3043
3165 3166
3004 3042
3135 3164
3041 3004
3161 3162
3004 3040
3131 3160
3039 3004
3157 3158
3038 3004
3129 3156
3004 3037
3153 3154
3036 3004
3125 3152
3004 3035
3149 3150
3034 3004
3121 3148
3004 3033
3145 3146
3004 3032
3119 3144
3031 3004
3141 3142
3030 3004
3115 3140
3029 3004
3137 3138
3004 3028
3111 3136
3027 3004
3133 3134
3004 3026
3107 3132
3004 3025
3129 3130
3024 3004
3104 3128
3004 3023
3125 3126
3004 3022
3100 3124
3021 3004
3121 3122
3020 3004
3096 3120
3004 3019
3117 3118
3004 3018
3092 3116
3017 3004
3113 3114
3016 3004
3089 3112
3004 3015
3109 3110
3014 3004
3085 3108
3013 3004
3105 3106
3012 3004
3081 3104
3011 3004
3101 3102
3004 3010
3078 3100
3004 3009
3097 3098
3004 3008
3074 3096
3007 3004
3093 3094
3006 3004
3071 3092
3005 3004
3089 3090
2958 2935
3055 3088
2957 3055
3085 3086
2935 2957
3052 3084
2956 3062
2956 2935
2955 3049
3079 3080
2842 3057
2954 2934
3076 3077
2953 3054
3074 3075
2934 2953
2952 3042
3071 3072
2934 2952
3039 3070
2951 3046
3067 3068
2934 2951
2950 3043
3064 3065
2934 2950
2949 3040
3061 3062
2949 2934
2948 3030
3058 3059
2934 2948
3027 3057
2947 3032
3054 3055
2934 2947
2946 3029
3051 3052
2934 2946
2945 3026
3048 3049
2934 2945
2944 3023
3045 3046
2862 3045
2933 2943
3014 3043
2942 3018
3040 3041
2933 2942
2941 3015
3037 3038
2933 2941
2940 3012
3034 3035
2933 2940
2939 3009
3031 3032
2870 3031
2932 2938
3001 3029
2937 3004
3026 3027
2937 2932
2936 3001
3023 3024
2936 2932
2935 2998
3020 3021
2876 3020
2934 2931
2991 3018
2933 2993
3015 3016
2933 2931
2932 2990
3012 3013
2880 3012
2931 2930
2984 3010
2930 2985
3007 3008
2882 3007
2882 2982
2882 2836
2979 3004
2836 2881
3001 3002
2836 2880
2975 3000
2879 2836
2997 2998
2836 2878
2972 2996
2836 2877
2993 2994
2836 2876
2968 2992
2875 2836
2989 2990
2874 2836
2964 2988
2836 2873
2985 2986
2872 2836
2960 2984
2871 2836
2981 2982
2870 2836
2956 2980
2869 2836
2977 2978
2868 2836
2952 2976
2836 2867
2973 2974
2866 2836
2948 2972
2865 2836
2969 2970
2864 2836
2944 2968
2863 2836
2965 2966
2836 2862
2940 2964
2861 2836
2961 2962
2836 2860
2936 2960
2859 2836
2957 2958
2858 2836
2932 2956
2836 2857
2953 2954
2856 2836
2928 2952
2836 2855
2949 2950
2854 2836
2924 2948
2836 2853
2945 2946
2852 2836
2920 2944
2836 2851
2941 2942
2850 2836
2916 2940
2836 2849
2937 2938
2848 2836
2912 2936
2847 2836
2933 2934
2836 2846
2908 2932
2845 2836
2929 2930
2844 2836
2904 2928
2836 2843
2925 2926
2842 2836
2900 2924
2841 2836
2921 2922
2840 2836
2896 2920
2839 2836
2917 2918
2838 2836
2892 2916
2836 2837
2913 2914
2779 2798
2689 2889
2796 2778
2795 2886
2795 2778
2692 2883
2793 2882
2793 2777
2792 2902
2792 2777
2696 2876
2790 2776
2697 2873
2788 2775
2787 2870
2787 2775
2786 2867
2786 2775
2702 2864
2774 2784
2783 2861
2783 2774
2782 2858
2782 2774
2781 2855
2781 2774
2780 2852
2710 2886
2710 2850
2778 2876
2778 2772
2777 2846
2772 2777
2776 2843
2772 2776
2775 2840
2717 2877
2717 2838
2773 2869
2773 2770
2772 2834
2770 2772
2771 2831
2722 2870
2722 2829
2769 2864
2768 2769
2768 2825
2725 2865
2725 2823
2766 2861
2726 2861
2726 2819
2688 2726
2816 2859
2726 2689
2856 2857
2724 2688
2813 2855
2689 2724
2852 2853
2688 2722
2813 2851
2689 2722
2848 2849
2720 2688
2808 2847
2691 2722
2844 2845
2718 2688
2804 2843
2691 2720
2840 2841
2716 2688
2801 2839
2692 2719
2836 2837
2688 2714
2798 2835
2717 2692
2832 2833
2712 2688
2795 2831
2692 2715
2828 2829
2710 2688
2792 2827
2713 2692
2824 2825
2708 2688
2797 2823
2710 2691
2820 2821
2706 2688
2786 2819
2691 2708
2816 2817
2704 2688
2783 2815
2691 2706
2812 2813
2688 2702
2780 2811
2704 2691
2808 2809
2688 2700
2784 2807
2701 2690
2804 2805
2688 2698
2775 2803
2699 2690
2800 2801
2688 2696
2772 2799
2697 2690
2796 2797
2688 2694
2774 2795
2689 2694
2792 2793
2688 2692
2767 2791
2692 2689
2788 2789
2690 2688
2766 2787
2689 2688
2784 2785
2515 2766
2615 2639
2516 2763
2637 2614
2636 2760
2636 2614
2614 2635
2634 2755
2634 2614
2633 2752
2633 2614
2524 2749
2631 2613
2630 2746
2630 2613
2629 2743
2613 2629
2628 2740
2613 2628
2531 2737
2612 2626
2625 2734
2625 2612
2624 2731
2624 2612
2623 2728
2623 2612
2622 2713
2539 2712
2611 2621
2620 2719
2620 2611
2619 2716
2619 2611
2618 2713
2611 2618
2617 2702
2617 2701
2611 2617
2616 2704
2611 2616
2615 2701
2611 2615
2614 2693
2614 2692
2614 2611
2613 2692
2611 2613
2612 2686
2612 2685
2611 2612
2611 2730
2611 2681
2729 2731
2563 2515
2679 2729
2563 2516
2726 2727
2561 2515
2676 2725
2517 2562
2722 2723
2559 2515
2673 2721
2560 2517
2718 2719
2557 2515
2669 2717
2518 2559
2714 2715
2515 2555
2666 2713
2557 2518
2710 2711
2515 2553
2663 2709
2555 2518
2706 2707
2515 2551
2660 2705
2554 2519
2702 2703
2515 2549
2657 2701
2552 2519
2698 2699
2515 2547
2654 2697
2519 2550
2694 2695
2515 2545
2651 2693
2548 2519
2690 2691
2515 2543
2648 2689
2546 2519
2686 2687
2541 2515
2645 2685
2544 2519
2682 2683
2515 2539
2642 2681
2542 2519
2678 2679
2515 2537
2639 2677
2540 2519
2674 2675
2535 2515
2637 2673
2518 2537
2670 2671
2533 2515
2634 2669
2535 2518
2666 2667
2531 2515
2631 2665
2533 2518
2662 2663
2529 2515
2628 2661
2531 2518
2658 2659
2527 2515
2626 2657
2517 2528
2654 2655
2515 2525
2623 2653
2526 2517
2650 2651
2523 2515
2620 2649
2517 2524
2646 2647
2521 2515
2618 2645
2521 2516
2642 2643
2515 2519
2617 2641
2516 2519
2638 2639
2515 2517
2613 2637
2516 2515
2634 2635
2477 2458
2368 2609
2475 2457
2474 2606
2457 2474
2371 2603
2472 2602
2472 2456
2471 2599
2471 2456
2375 2596
2469 2455
2376 2593
2454 2467
2466 2590
2466 2454
2465 2587
2465 2454
2381 2584
2463 2453
2462 2581
2462 2453
2461 2578
2453 2461
2460 2575
2460 2453
2459 2572
2389 2599
2389 2557
2457 2568
2451 2457
2456 2565
2456 2451
2455 2562
2451 2455
2454 2559
2396 2589
2396 2590
2452 2556
2452 2449
2451 2553
2449 2451
2450 2550
2401 2584
2401 2585
2448 2547
2447 2448
2447 2544
2404 2581
2404 2582
2445 2541
2405 2580
2405 2581
2405 2367
2536 2580
2405 2368
2577 2578
2403 2367
2533 2576
2403 2368
2573 2574
2367 2401
2530 2572
2368 2401
2569 2570
2367 2399
2528 2568
2370 2401
2565 2566
2367 2397
2525 2564
2399 2370
2561 2562
2395 2367
2522 2560
2371 2398
2557 2558
2367 2393
2519 2556
2396 2371
2553 2554
2367 2391
2516 2552
2371 2394
2549 2550
2389 2367
2513 2548
2371 2392
2545 2546
2367 2387
2509 2544
2370 2389
2541 2542
2367 2385
2506 2540
2387 2370
2537 2538
2367 2383
2503 2536
2370 2385
2533 2534
2381 2367
2500 2532
2383 2370
2529 2530
2367 2379
2498 2528
2369 2380
2525 2526
2367 2377
2495 2524
2378 2369
2521 2522
2367 2375
2492 2520
2369 2376
2517 2518
2367 2373
2490 2516
2368 2373
2513 2514
2367 2371
2487 2512
2371 2368
2509 2510
2369 2367
2485 2508
2368 2367
2505 2506
2194 2487
2294 2318
2195 2484
2316 2293
2315 2481
2293 2315
2293 2314
2313 2476
2293 2313
2312 2473
2293 2312
2203 2470
2292 2310
2309 2467
2292 2309
2308 2464
2292 2308
2307 2461
2307 2292
2210 2458
2291 2305
2304 2455
2291 2304
2303 2452
2303 2291
2302 2449
2302 2291
2301 2433
2468 2477
2218 2432
2290 2300
2299 2440
2299 2290
2298 2437
2298 2290
2297 2434
2290 2297
2296 2422
2296 2421
2290 2296
2295 2425
2290 2295
2294 2422
2290 2294
2293 2413
2293 2412
2290 2293
2292 2413
2292 2290
2291 2406
2291 2405
2291 2290
2290 2402
2290 2401
2242 2194
2399 2450
2195 2242
2447 2448
2194 2240
2396 2446
2196 2241
2443 2444
2238 2194
2393 2442
2239 2196
2439 2440
2194 2236
2389 2438
2238 2197
2435 2436
2194 2234
2386 2434
2197 2236
2431 2432
2194 2232
2383 2430
2234 2197
2427 2428
2194 2230
2380 2426
2198 2233
2423 2424
2194 2228
2377 2422
2231 2198
2419 2420
2194 2226
2374 2418
2198 2229
2415 2416
2194 2224
2379 2414
2227 2198
2411 2412
2194 2222
2368 2410
2225 2198
2407 2408
2194 2220
2365 2406
2223 2198
2403 2404
2218 2194
2362 2402
2198 2221
2399 2400
2194 2216
2359 2398
2198 2219
2395 2396
2214 2194
2356 2394
2197 2216
2391 2392
2194 2212
2353 2390
2214 2197
2387 2388
2210 2194
2350 2386
2212 2197
2383 2384
2208 2194
2347 2382
2210 2197
2379 2380
2194 2206
2345 2378
2207 2196
2375 2376
2194 2204
2342 2374
2205 2196
2371 2372
2194 2202
2339 2370
2203 2196
2367 2368
2200 2194
2337 2366
2195 2200
2363 2364
2194 2198
2334 2362
2195 2198
2359 2360
2196 2194
2332 2358
2194 2195
2355 2356
2041 2304
2041 2330
2041 2302
2131 2151
2150 2349
2043 2325
2130 2149
2148 2321
2148 2130
2147 2343
2047 2319
2047 2293
2145 2128
2144 2312
2128 2144
2143 2309
2143 2128
2142 2332
2053 2308
2053 2285
2140 2126
2139 2300
2139 2126
2138 2297
2126 2138
2137 2294
2137 2126
2136 2320
2061 2275
2125 2135
2134 2286
2125 2134
2133 2283
2133 2125
2132 2280
2125 2132
2131 2277
2069 2276
2124 2130
2129 2273
2124 2129
2128 2270
2124 2128
2127 2267
2075 2266
2126 2123
2125 2263
2123 2125
2124 2260
2079 2259
2122 2123
2122 2256
2081 2255
2081 2041
2254 2301
2080 2041
2298 2299
2041 2079
2251 2297
2078 2041
2294 2295
2041 2077
2248 2293
2076 2041
2290 2291
2075 2041
2246 2289
2041 2074
2286 2287
2073 2041
2243 2285
2072 2041
2282 2283
2071 2041
2240 2281
2070 2041
2278 2279
2041 2069
2238 2277
2041 2068
2274 2275
2067 2041
2235 2273
2041 2066
2270 2271
2041 2065
2232 2269
2064 2041
2266 2267
2041 2063
2229 2265
2041 2062
2262 2263
2041 2061
2227 2261
2060 2041
2258 2259
2041 2059
2224 2257
2041 2058
2254 2255
2041 2057
2221 2253
2041 2056
2250 2251
2041 2055
2218 2249
2054 2041
2246 2247
2041 2053
2216 2245
2052 2041
2242 2243
2041 2051
2213 2241
2050 2041
2238 2239
2049 2041
2210 2237
2048 2041
2234 2235
2041 2047
2208 2233
2041 2046
2230 2231
2045 2041
2205 2229
2041 2044
2226 2227
2041 2043
2203 2225
2042 2041
2222 2223
1972 1995
1994 2174
1972 1994
1993 2197
1972 1993
1992 2169
1879 2192
1971 1991
1990 2189
1990 1971
1989 2165
1989 1971
1988 2182
1971 1988
1987 2179
1987 1971
1986 2176
1971 1986
1985 2157
1971 1985
1984 2169
1971 1984
1983 2166
1971 1983
1982 2163
1971 1982
1981 2160
1899 2195
1970 1980
1979 2156
1970 1979
1978 2153
1978 1970
1977 2150
1970 1977
1976 2147
1907 2186
1975 1969
1974 2143
1974 1969
1973 2140
1973 1969
1972 2137
1913 2179
1971 1968
1970 2133
1970 1968
1969 2130
1917 2174
1967 1968
1967 2126
1919 2171
1919 2123
1919 1873
2120 2168
1918 1873
2165 2166
1873 1917
2117 2164
1873 1916
2161 2162
1873 1915
2114 2160
1873 1914
2157 2158
1913 1873
2112 2156
1912 1873
2153 2154
1911 1873
2109 2152
1873 1910
2149 2150
1873 1909
2106 2148
1908 1873
2145 2146
1907 1873
2103 2144
1906 1873
2141 2142
1905 1873
2100 2140
1873 1904
2137 2138
1903 1873
2097 2136
1902 1873
2133 2134
1901 1873
2094 2132
1900 1873
2129 2130
1899 1873
2091 2128
1898 1873
2125 2126
1897 1873
2088 2124
1896 1873
2121 2122
1895 1873
2085 2120
1873 1894
2117 2118
1873 1893
2082 2116
1873 1892
2113 2114
1873 1891
2079 2112
1873 1890
2109 2110
1889 1873
2076 2108
1873 1888
2105 2106
1873 1887
2073 2104
1873 1886
2101 2102
1873 1885
2070 2100
1873 1884
2097 2098
1873 1883
2067 2096
1882 1873
2093 2094
1881 1873
2064 2092
1880 1873
2089 2090
1879 1873
2061 2088
1878 1873
2085 2086
1873 1877
2058 2084
1876 1873
2081 2082
1873 1875
2055 2080
1874 1873
2077 2078
1720 2055
1720 2076
1720 2053
1830 1810
1829 2050
1722 2072
1809 1828
1827 2046
1809 1827
1826 2043
1726 2067
1726 2041
1824 1807
1823 2038
1823 1807
1822 2035
1807 1822
1821 2032
1732 2059
1732 2030
1819 1805
1818 2027
1818 1805
1817 2024
1805 1817
1816 2021
1816 1805
1815 2006
1740 2016
1804 1814
1813 2013
1804 1813
1812 2010
1812 1804
1811 2007
1811 1804
1810 1996
1748 2002
1809 1803
1808 1999
1803 1808
1807 1996
1807 1803
1806 1988
1754 1991
1805 1802
1804 1988
1802 1804
1803 1982
1758 1983
1802 1801
1801 1978
1760 1977
1760 1720
1976 2023
1720 1759
2020 2021
1720 1758
1973 2019
1757 1720
2016 2017
1720 1756
1970 2015
1720 1755
2012 2013
1754 1720
1968 2011
1720 1753
2008 2009
1752 1720
1965 2007
1720 1751
2004 2005
1750 1720
1962 2003
1720 1749
2000 2001
1748 1720
1960 1999
1747 1720
1996 1997
1746 1720
1957 1995
1745 1720
1992 1993
1720 1744
1954 1991
1743 1720
1988 1989
1742 1720
1951 1987
1720 1741
1984 1985
1720 1740
1949 1983
1739 1720
1980 1981
1720 1738
1946 1979
1720 1737
1976 1977
1720 1736
1943 1975
1735 1720
1972 1973
1720 1734
1940 1971
1720 1733
1968 1969
1732 1720
1938 1967
1731 1720
1964 1965
1720 1730
1935 1963
1729 1720
1960 1961
1728 1720
1932 1959
1727 1720
1956 1957
1720 1726
1930 1955
1725 1720
1952 1953
1724 1720
1927 1951
1720 1723
1948 1949
1720 1722
1925 1947
1721 1720
1944 1945
1674 1651
1673 1894
1941 1942
1651 1673
1672 1919
1672 1651
1671 1889
1558 1914
1650 1670
1669 1911
1669 1650
1668 1883
1650 1668
1667 1904
1650 1667
1666 1901
1650 1666
1665 1898
1650 1665
1664 1874
1650 1664
1663 1891
1650 1663
1662 1888
1662 1650
1661 1885
1661 1650
1660 1882
1578 1916
1659 1649
1658 1878
1658 1649
1657 1875
1657 1649
1656 1872
1649 1656
1655 1869
1586 1907
1654 1648
1653 1865
1653 1648
1652 1862
1648 1652
1651 1859
1592 1900
1650 1647
1649 1855
1647 1649
1648 1852
1596 1895
1646 1647
1646 1848
1598 1892
1598 1845
1598 1552
1842 1889
1597 1552
1886 1887
1552 1596
1838 1885
1595 1552
1882 1883
1552 1594
1835 1881
1552 1593
1878 1879
1552 1592
1833 1877
1591 1552
1874 1875
1590 1552
1830 1873
1589 1552
1870 1871
1552 1588
1827 1869
1587 1552
1866 1867
1586 1552
1824 1865
1552 1585
1862 1863
1584 1552
1821 1861
1583 1552
1858 1859
1582 1552
1818 1857
1581 1552
1854 1855
1580 1552
1815 1853
1552 1579
1850 1851
1578 1552
1812 1849
1552 1577
1846 1847
1552 1576
1809 1845
1575 1552
1842 1843
1574 1552
1806 1841
1552 1573
1838 1839
1552 1572
1803 1837
1571 1552
1834 1835
1552 1570
1800 1833
1552 1569
1830 1831
1568 1552
1797 1829
1552 1567
1826 1827
1566 1552
1794 1825
1552 1565
1822 1823
1564 1552
1791 1821
1563 1552
1818 1819
1552 1562
1788 1817
1561 1552
1814 1815
1560 1552
1785 1813
1552 1559
1810 1811
1558 1552
1782 1809
1557 1552
1806 1807
1556 1552
1779 1805
1552 1555
1802 1803
1554 1552
1776 1801
1553 1552
1798 1799
1495 1514
1405 1774
1512 1494
1511 1771
1494 1511
1408 1768
1509 1745
1493 1509
1508 1763
1508 1493
1412 1760
1506 1492
1413 1757
1504 1491
1503 1754
1491 1503
1502 1751
1502 1491
1418 1748
1490 1500
1499 1745
1499 1490
1498 1742
1490 1498
1497 1739
1490 1497
1496 1736
1426 1723
1426 1733
1494 1760
1488 1494
1493 1729
1493 1488
1492 1726
1492 1488
1491 1723
1433 1714
1433 1720
1489 1753
1489 1486
1488 1716
1486 1488
1487 1713
1438 1707
1438 1710
1485 1748
1485 1484
1484 1706
1441 1702
1441 1703
1482 1745
1442 1699
1442 1698
1404 1442
1695 1744
1405 1442
1741 1742
1404 1440
1692 1740
1405 1440
1737 1738
1404 1438
1689 1736
1405 1438
1733 1734
1404 1436
1687 1732
1407 1438
1729 1730
1404 1434
1684 1728
1407 1436
1725 1726
1404 1432
1681 1724
1408 1435
1721 1722
1404 1430
1678 1720
1408 1433
1717 1718
1404 1428
1675 1716
1431 1408
1713 1714
1404 1426
1672 1712
1408 1429
1709 1710
1424 1404
1678 1708
1426 1407
1705 1706
1404 1422
1666 1704
1407 1424
1701 1702
1404 1420
1663 1700
1407 1422
1697 1698
1404 1418
1660 1696
1420 1407
1693 1694
1404 1416
1666 1692
1417 1406
1689 1690
1414 1404
1656 1688
1415 1406
1685 1686
1404 1412
1653 1684
1413 1406
1681 1682
1404 1410
1657 1680
1405 1410
1677 1678
1408 1404
1649 1676
1408 1405
1673 1674
1406 1404
1651 1672
1404 1405
1669 1670
1231 1651
1331 1355
1232 1648
1330 1353
1352 1645
1330 1352
1330 1351
1350 1640
1330 1350
1349 1637
1349 1330
1240 1634
1329 1347
1346 1631
1329 1346
1345 1628
1345 1329
1344 1625
1329 1344
1247 1622
1342 1328
1341 1619
1341 1328
1340 1616
1340 1328
1339 1613
1339 1328
1338 1594
1255 1593
1327 1337
1336 1604
1327 1336
1335 1601
1327 1335
1334 1598
1327 1334
1333 1584
1333 1583
1327 1333
1332 1589
1332 1327
1331 1586
1327 1331
1330 1576
1330 1575
1327 1330
1329 1577
1329 1327
1328 1570
1328 1569
1327 1328
1327 1566
1327 1565
1279 1231
1563 1615
1232 1279
1612 1613
1277 1231
1560 1611
1233 1278
1608 1609
1275 1231
1557 1607
1276 1233
1604 1605
1231 1273
1553 1603
1275 1234
1600 1601
1231 1271
1550 1599
1273 1234
1596 1597
1231 1269
1547 1595
1271 1234
1592 1593
1231 1267
1544 1591
1235 1270
1588 1589
1231 1265
1541 1587
1268 1235
1584 1585
1231 1263
1538 1583
1235 1266
1580 1581
1261 1231
1535 1579
1264 1235
1576 1577
1259 1231
1532 1575
1262 1235
1572 1573
1231 1257
1529 1571
1235 1260
1568 1569
1231 1255
1526 1567
1258 1235
1564 1565
1231 1253
1523 1563
1256 1235
1560 1561
1251 1231
1521 1559
1234 1253
1556 1557
1249 1231
1518 1555
1251 1234
1552 1553
1247 1231
1515 1551
1249 1234
1548 1549
1231 1245
1512 1547
1247 1234
1544 1545
1243 1231
1510 1543
1233 1244
1540 1541
1241 1231
1507 1539
1242 1233
1536 1537
1239 1231
1504 1535
1233 1240
1532 1533
1231 1237
1502 1531
1237 1232
1528 1529
1231 1235
1499 1527
1232 1235
1524 1525
1233 1231
1497 1523
1232 1231
1520 1521
1174 1193
1084 1495
1173 1191
1190 1492
1190 1173
1087 1489
1188 1488
1188 1172
1187 1485
1187 1172
1091 1482
1185 1171
1092 1479
1170 1183
1182 1476
1170 1182
1181 1473
1181 1170
1097 1470
1179 1169
1178 1467
1169 1178
1177 1464
1177 1169
1176 1461
1169 1176
1175 1458
1105 1485
1105 1441
1173 1454
1173 1167
1172 1451
1167 1172
1171 1448
1171 1167
1170 1445
1112 1475
1112 1476
1168 1442
1168 1165
1167 1439
1167 1165
1166 1436
1117 1470
1117 1471
1164 1433
1164 1163
1163 1430
1120 1467
1120 1468
1161 1427
1121 1466
1121 1467
1083 1121
1422 1466
1121 1084
1463 1464
1083 1119
1419 1462
1084 1119
1459 1460
1117 1083
1416 1458
1084 1117
1455 1456
1115 1083
1414 1454
1086 1117
1451 1452
1083 1113
1411 1450
1086 1115
1447 1448
1083 1111
1408 1446
1114 1087
1443 1444
1109 1083
1405 1442
1112 1087
1439 1440
1107 1083
1402 1438
1110 1087
1435 1436
1083 1105
1399 1434
1087 1108
1431 1432
1083 1103
1395 1430
1105 1086
1427 1428
1083 1101
1392 1426
1086 1103
1423 1424
1099 1083
1389 1422
1101 1086
1419 1420
1083 1097
1386 1418
1099 1086
1415 1416
1083 1095
1384 1414
1085 1096
1411 1412
1083 1093
1381 1410
1085 1094
1407 1408
1083 1091
1378 1406
1092 1085
1403 1404
1083 1089
1376 1402
1084 1089
1399 1400
1087 1083
1373 1398
1087 1084
1395 1396
1085 1083
1371 1394
1083 1084
1391 1392
910 1373
1010 1034
911 1370
1009 1032
1031 1367
1009 1031
1009 1030
1029 1362
1009 1029
1028 1359
1009 1028
919 1356
1026 1008
1025 1353
1008 1025
1024 1350
1008 1024
1023 1347
1023 1008
926 1344
1021 1007
1020 1341
1007 1020
1019 1338
1007 1019
1018 1335
1018 1007
1017 1319
1354 1363
934 1318
1006 1016
1015 1326
1006 1015
1014 1323
1006 1014
1013 1320
1006 1013
1012 1308
1012 1307
1006 1012
1011 1311
1011 1006
1010 1308
1006 1010
1009 1299
1009 1298
1006 1009
1008 1299
1008 1006
1007 1292
1007 1291
1006 1007
1006 1288
1006 1287
910 958
1285 1336
958 911
1333 1334
956 910
1282 1332
912 957
1329 1330
910 954
1279 1328
912 955
1325 1326
952 910
1275 1324
954 913
1321 1322
950 910
1272 1320
952 913
1317 1318
948 910
1269 1316
950 913
1313 1314
946 910
1266 1312
949 914
1309 1310
910 944
1263 1308
914 947
1305 1306
942 910
1260 1304
914 945
1301 1302
910 940
1265 1300
943 914
1297 1298
910 938
1254 1296
914 941
1293 1294
936 910
1251 1292
939 914
1289 1290
910 934
1248 1288
914 937
1285 1286
910 932
1245 1284
935 914
1281 1282
930 910
1242 1280
913 932
1277 1278
928 910
1239 1276
930 913
1273 1274
926 910
1236 1272
928 913
1269 1270
910 924
1233 1268
926 913
1265 1266
910 922
1231 1264
912 923
1261 1262
920 910
1228 1260
921 912
1257 1258
910 918
1225 1256
912 919
1253 1254
910 916
1223 1252
916 911
1249 1250
910 914
1220 1248
911 914
1245 1246
912 910
1218 1244
910 911
1241 1242
757 1190
757 1216
757 1188
867 847
866 1235
759 1211
865 846
864 1207
846 864
863 1229
763 1205
763 1179
861 844
860 1198
844 860
859 1195
859 844
858 1218
769 1194
769 1171
856 842
855 1186
842 855
854 1183
854 842
853 1180
853 842
852 1206
777 1161
841 851
850 1172
850 841
849 1169
849 841
848 1166
841 848
847 1163
785 1162
846 840
845 1159
840 845
844 1156
840 844
843 1153
791 1152
839 842
841 1149
841 839
840 1146
795 1145
839 838
838 1142
797 1141
757 797
1140 1187
757 796
1184 1185
757 795
1137 1183
794 757
1180 1181
757 793
1134 1179
757 792
1176 1177
757 791
1132 1175
757 790
1172 1173
757 789
1129 1171
788 757
1168 1169
757 787
1126 1167
757 786
1164 1165
757 785
1124 1163
784 757
1160 1161
757 783
1121 1159
757 782
1156 1157
781 757
1118 1155
780 757
1152 1153
779 757
1115 1151
757 778
1148 1149
777 757
1113 1147
757 776
1144 1145
757 775
1110 1143
774 757
1140 1141
757 773
1107 1139
772 757
1136 1137
757 771
1104 1135
757 770
1132 1133
769 757
1102 1131
768 757
1128 1129
767 757
1099 1127
766 757
1124 1125
757 765
1096 1123
757 764
1120 1121
757 763
1094 1119
762 757
1116 1117
761 757
1091 1115
757 760
1112 1113
759 757
1089 1111
758 757
1108 1109
711 688
710 1060
688 710
709 1083
709 688
708 1055
595 1078
687 707
706 1075
706 687
705 1051
687 705
704 1068
687 704
703 1065
703 687
702 1062
702 687
701 1043
687 701
700 1055
687 700
699 1052
699 687
698 1049
687 698
697 1046
615 1081
696 686
695 1042
686 695
694 1039
694 686
693 1036
693 686
692 1033
623 1072
685 691
690 1029
685 690
689 1026
689 685
688 1023
629 1065
684 687
686 1019
686 684
685 1016
633 1060
684 683
683 1012
635 1057
635 1009
589 635
1006 1054
589 634
1051 1052
589 633
1003 1050
632 589
1047 1048
589 631
1000 1046
630 589
1043 1044
589 629
998 1042
628 589
1039 1040
627 589
995 1038
589 626
1035 1036
625 589
992 1034
624 589
1031 1032
623 589
989 1030
622 589
1027 1028
621 589
986 1026
620 589
1023 1024
619 589
983 1022
618 589
1019 1020
617 589
980 1018
589 616
1015 1016
615 589
977 1014
614 589
1011 1012
613 589
974 1010
612 589
1007 1008
589 611
971 1006
589 610
1003 1004
609 589
968 1002
589 608
999 1000
589 607
965 998
589 606
995 996
589 605
962 994
604 589
991 992
603 589
959 990
589 602
987 988
601 589
956 986
600 589
983 984
589 599
953 982
598 589
979 980
597 589
950 978
596 589
975 976
589 595
947 974
589 594
971 972
593 589
944 970
589 592
967 968
589 591
941 966
590 589
963 964
436 941
436 962
436 939
526 546
545 936
438 958
525 544
543 932
543 525
542 929
442 953
442 927
540 523
539 924
523 539
538 921
538 523
537 918
448 945
448 916
535 521
534 913
534 521
533 910
521 533
532 907
532 521
531 892
456 902
530 520
529 899
520 529
528 896
528 520
527 893
520 527
526 882
464 888
525 519
524 885
519 524
523 882
519 523
522 874
470 877
521 518
520 874
518 520
519 868
474 869
517 518
517 864
476 863
476 436
862 909
436 475
906 907
436 474
859 905
436 473
902 903
472 436
856 901
436 471
898 899
470 436
854 897
436 469
894 895
468 436
851 893
467 436
890 891
466 436
848 889
436 465
886 887
436 464
846 885
436 463
882 883
462 436
843 881
436 461
878 879
460 436
840 877
436 459
874 875
436 458
837 873
436 457
870 871
436 456
835 869
436 455
866 867
454 436
832 865
453 436
862 863
436 452
829 861
451 436
858 859
450 436
826 857
449 436
854 855
448 436
824 853
436 447
850 851
446 436
821 849
445 436
846 847
444 436
818 845
436 443
842 843
436 442
816 841
441 436
838 839
440 436
813 837
436 439
834 835
436 438
811 833
436 437
830 831
367 390
389 780
827 828
367 389
388 805
367 388
387 775
274 800
366 386
385 797
366 385
384 769
366 384
383 790
383 366
382 787
366 382
381 784
366 381
380 760
366 380
379 777
366 379
378 774
366 378
377 771
366 377
376 768
294 802
375 365
374 764
374 365
373 761
373 365
372 758
365 372
371 755
302 793
364 370
369 751
364 369
368 748
364 368
367 745
308 786
366 363
365 741
363 365
364 738
312 781
363 362
362 734
314 778
314 731
268 314
728 775
268 313
772 773
268 312
724 771
311 268
768 769
268 310
721 767
268 309
764 765
268 308
719 763
307 268
760 761
306 268
716 759
268 305
756 757
268 304
713 755
303 268
752 753
302 268
710 751
301 268
748 749
300 268
707 747
299 268
744 745
298 268
704 743
297 268
740 741
296 268
701 739
268 295
736 737
294 268
698 735
293 268
732 733
268 292
695 731
291 268
728 729
290 268
692 727
289 268
724 725
288 268
689 723
268 287
720 721
268 286
686 719
268 285
716 717
284 268
683 715
268 283
712 713
282 268
680 711
268 281
708 709
280 268
677 707
279 268
704 705
268 278
674 703
277 268
700 701
276 268
671 699
268 275
696 697
274 268
668 695
273 268
692 693
272 268
665 691
271 268
688 689
268 270
662 687
269 268
684 685
211 230
121 660
210 228
227 657
210 227
124 654
225 631
209 225
224 649
224 209
128 646
222 208
129 643
220 207
219 640
219 207
218 637
207 218
134 634
206 216
215 631
206 215
214 628
214 206
213 625
213 206
212 622
142 609
142 619
210 646
210 204
209 615
204 209
208 612
204 208
207 609
149 600
149 606
205 639
205 202
204 602
202 204
203 599
154 593
154 596
201 634
201 200
200 592
157 588
157 589
198 631
158 585
158 584
120 158
581 630
158 121
627 628
120 156
578 626
121 156
623 624
120 154
575 622
121 154
619 620
152 120
573 618
154 123
615 616
120 150
570 614
123 152
611 612
148 120
567 610
151 124
607 608
146 120
564 606
124 149
603 604
144 120
561 602
147 124
599 600
142 120
558 598
145 124
595 596
120 140
564 594
142 123
591 592
138 120
552 590
140 123
587 588
136 120
549 586
123 138
583 584
134 120
546 582
136 123
579 580
120 132
552 578
133 122
575 576
120 130
542 574
131 122
571 572
120 128
539 570
129 122
567 568
120 126
543 566
121 126
563 564
124 120
535 562
124 121
559 560
122 120
537 558
121 120
555 556
120 537
72 48
119 534
48 71
70 531
48 70
48 69
68 526
68 48
67 523
67 48
114 520
48 66
65 517
65 48
64 514
48 64
63 511
48 63
110 508
48 62
61 505
48 61
60 502
48 60
59 499
48 59
58 480
106 479
48 58
57 490
48 57
56 487
48 56
55 484
55 48
54 470
54 469
48 54
53 475
53 48
52 472
48 52
51 462
51 461
48 51
50 463
50 48
49 456
49 455
49 48
48 452
48 451
48 0
449 501
48 1
498 499
426 498
0 46
445 496
47 2
493 494
441 493
0 44
441 491
2 45
488 489
419 488
0 42
436 486
44 3
483 484
432 483
40 0
432 481
42 3
478 479
428 478
38 0
428 476
40 3
473 474
409 473
0 36
424 471
39 4
468 469
405 468
34 0
420 466
4 37
463 464
414 463
32 0
416 461
35 4
458 459
410 458
30 0
412 456
4 33
453 454
395 453
28 0
408 451
4 31
448 449
401 448
26 0
404 446
4 29
443 444
397 443
24 0
400 441
4 27
438 439
393 438
22 0
396 436
4 25
433 434
389 433
0 20
393 431
3 22
428 429
385 428
0 18
389 426
3 20
423 424
381 423
0 16
385 421
3 18
418 419
377 418
0 14
381 416
16 3
413 414
373 413
0 12
378 411
2 13
408 409
371 408
0 10
374 406
2 11
403 404
367 403
8 0
370 401
9 2
398 399
363 398
6 0
367 396
1 6
393 394
361 393
4 0
363 391
1 4
388 389
357 388
0 2
360 386
1 0
383 384
355 383
245 270
289 307
289 308
309 310
349 378
348 377
307 325
322 336
322 335
334 341
339 362
339 362
337 357
331 353
331 352
329 348
328 346
340 344
316 327
320 327
300 318
287 301
293 357
335 359
318 331
318 330
313 318
299 319
349 354
315 323
309 323
297 315
312 318
314 315
271 301
244 236
221 346
221 229
224 233
343 254
266 280
335 341
241 309
234 247
253 338
193 249
228 251
243 258
214 239
221 227
328 327
234 230
243 330
327 329
226 230
241 327
213 223
244 325
195 217
174 189
217 226
216 236
210 216
215 217
227 318
254 263
242 316
220 310
190 210
170 209
190 208
175 190
206 208
206 207
215 308
187 205
177 190
157 174
172 183
182 295
296 279
213 222
205 272
260 268
214 298
284 296
203 296
273 294
293 294
177 196
196 292
163 194
169 179
168 177
166 175
153 154
165 286
127 152
128 151
157 166
270 271
180 281
147 148
157 279
109 112
155 160
124 145
142 143
149 274
105 121
142 148
129 130
149 270
268 148
263 268
266 140
188 222
116 128
113 123
88 109
107 117
105 115
133 260
58 82
104 114
80 82
81 101
43 79
170 160
59 85
106 117
83 99
42 56
91 249
1 16
16 42
40 52
1 15
37 48
81 243
47 54
69 241
19 37
131 143
131 238
3 15
20 21
43 50
64 234
5 6
11 31
38 59
7 13
14 33
85 94
8 17
15 28
217 24
215 224
110 117
160 222
93 221
17 18
76 78
79 218
29 35
47 216
62 70
73 214
62 63
71 212
31 35
46 210
59 60
67 208
66 207
4 10
4 5
3 6
3 33
5 14
5 13
13 15
4 16
21 198
24 197
13 16
23 195
18 21
18 23
23 29
19 23
22 27
25 29
31 188
25 26
29 186
26 27
8 17
4 10
9 10
10 13
19 177
9 10
10 178
6 7
149 176
152 142
169 170
169 173
36 41
35 171
107 122
145 6
158 156
12 157
156 166
155 165
147 149
151 163
9 162
125 126
141 142
137 138
137 158
8 157
146 156
144 155
115 45
40 153
43 152
40 14
41 40
60 41
38 39
53 145
144 145
143 144
143 144
4 126
125 124
123 125
123 139
137 138
137 138
37 136
134 136
36 135
35 134
35 133
27 132
21 131
68 130
33 129
30 128
32 127
34 126
35 125
33 124
61 123
70 122
20 121
24 120
31 119
29 118
27 117
28 116
35 115
18 114
22 113
28 112
19 111
22 110
24 109
14 108
18 107
20 106
21 105
101 103
99 103
97 102
95 101
96 100
97 99
4 98
94 97
92 96
91 95
3 94
17 92
25 92
18 91
17 90
8 89
11 88
14 87
50 86
68 85
13 84
9 83
76 81
73 81
76 80
72 79
71 78
69 77
72 76
68 75
68 74
59 73
62 72
28 70
10 70
8 69
16 68
21 67
8 66
62 65
9 64
10 63
7 62
9 61
8 60
56 59
12 58
15 57
8 56
8 55
8 54
8 53
8 52
8 51
7 50
7 49
7 48
7 47
7 46
7 45
7 44
6 43
6 42
6 41
6 40
6 39
17 37
26 37
16 36
32 35
31 34
31 33
30 32
2 31
26 30
17 29
20 28
5 26
4 26
4 25
4 24
5 23
5 22
5 21
5 20
5 19
5 18
5 17
2 16
5 15
6 14
3 13
2 12
2 11
2 10
2 9
2 8
2 7
4 6
4 5
3 4
2 3
1 2
0 1

1616 1105 1306 1508 1313 1433 1516 1109 1022 1112 1108 1038 1207 1147 1152 930 1205 1107 929 1111 1156 949 1110 1055 938 948
0 53
0 52
0 51
0 50
0 49
0 48
0 47
0 46
0 45
0 44
0 43
0 42
0 41
0 40
0 39
0 38
0 37
0 36
0 35
0 34
0 33
0 32
0 31
0 30
0 29
0 28
0 27
0 26
0 25
0 24
0 23
0 22
0 21
0 20
0 19
0 18
0 17
0 16
0 15
0 14
0 13
0 12
0 11
0 10
0 9
0 8
0 7
0 6
0 5
0 4
0 3
0 2
0 1
3163 3210
3163 3209
3163 3208
3163 3207
3163 3206
3163 3205
3163 3204
3163 3203
3163 3202
3163 3201
3163 3200
3163 3199
3163 3198
3163 3197
3163 3196
3163 3195
3163 3194
3163 3193
3163 3192
3163 3191
3163 3190
3163 3189
3163 3188
3163 3187
3163 3186
3163 3185
3163 3184
3163 3183
3163 3182
3163 3181
3163 3180
3163 3179
3163 3178
3163 3177
3163 3176
3163 3175
3163 3174
3163 3173
3163 3172
3163 3171
3163 3170
3163 3169
3163 3168
3163 3167
3163 3166
3163 3165
3163 3164
3160 3117
3097 3261
3158 3116
3258 3259
3007 3057
3256 3257
3007 3056
3254 3255
2961 3254
3151 3005
2936 2960
3250 3251
2838 2891
3248 3249
2838 2890
3246 3247
2800 3246
2780 2799
2690 2742
3242 3243
2693 2743
3240 3241
2517 3240
3238 3239
3134 2989
2923 2945
3235 3236
3131 2987
2944 3234
3232 3233
2828 2879
3230 3231
2828 2878
3228 3229
2688 3228
2773 2791
2687 2737
3224 3225
2687 2736
3222 3223
2515 3222
3220 3221
3171 3079
3060 3219
3169 3078
3216 3217
2975 3022
3214 3215
2975 3021
3212 3213
2822 3212
2911 2933
3209 3210
3161 3053
3070 3208
3159 3070
3205 3206
2972 3017
3203 3204
2972 3016
3201 3202
2932 3201
3199 3200
2822 2870
3197 3198
2822 2869
3195 3196
2786 3195
2768 2785
2785 3193
2686 2734
3190 3191
2688 2734
3188 3189
2640 3188
3186 3187
2295 2319
2195 2247
3183 3184
2197 2247
3181 3182
2042 3181
2154 3180
1996 3179
2605 2629
2506 2557
3175 3176
2507 2557
3173 3174
2359 3173
2450 2470
2361 2413
3169 3170
2364 2414
3167 3168
2312 3167
3165 3166
3164 3165
2596 2620
2502 2551
3161 3162
2508 2555
3159 3160
2466 3159
1651 1674
1970 1993
1871 1924
3154 3155
1871 1923
3152 3153
1718 3152
1718 3151
1673 3150
3148 3149
1552 1605
3146 3147
1552 1604
3144 3145
1405 3144
1494 1513
1404 1456
3140 3141
1405 1456
3138 3139
1231 3138
3136 3137
2420 2438
2334 2384
3133 3134
2335 2384
3131 3132
2168 3131
2017 3130
2263 2286
2168 2217
3126 3127
2170 2218
3124 3125
2130 3124
3122 3123
2695 2711
2618 2663
3119 3120
2623 2665
3117 3118
2575 3117
2550 2572
2459 2506
3113 3114
2461 2507
3111 3112
2425 3111
3109 3110
2549 2572
2465 2509
3106 3107
2472 2514
3104 3105
2430 3104
2408 2426
2328 2375
3100 3101
2333 2377
3098 3099
2282 3098
3096 3097
2402 2418
2324 2370
3093 3094
2325 2369
3091 3092
3091 2166
3090 2017
1951 1973
1856 1907
3086 3087
1856 1906
3084 3085
1705 3084
3082 3083
1795 1815
1705 1755
3079 3080
1705 1754
3077 3078
1662 3077
1639 1661
1544 1595
3073 3074
1544 1594
3071 3072
1508 3071
3069 3070
2086 2106
1996 2046
3066 3067
1996 2045
3064 3065
1953 3064
1932 1953
1841 1890
3060 3061
1841 1889
3058 3059
1802 3058
1697 3057
1656 3056
3054 3055
2219 2241
2128 2175
3051 3052
2130 2176
3049 3050
1986 3049
2092 3048
1945 3047
2071 2090
1987 2034
3043 3044
1987 2033
3041 3042
1946 3041
1925 1945
1839 1885
3037 3038
1839 1884
3035 3036
1801 3035
3033 3034
1636 1658
1548 1596
3030 3031
1548 1595
3028 3029
1410 3028
1775 1794
1691 1738
3024 3025
1691 1737
3022 3023
1651 3022
1906 1925
1824 1868
3018 3019
1824 1867
3016 3017
1788 3016
1690 3015
1651 3014
3012 3013
3011 3012
1629 1649
1542 1589
3008 3009
1542 1588
3006 3007
1405 3006
1760 1778
1680 1724
3002 3003
1680 1723
3000 3001
1541 3000
1507 2999
1487 1505
1403 1451
2995 2996
1404 1451
2993 2994
1232 2993
2991 2992
1615 1634
1533 1577
2988 2989
1533 1576
2986 2987
1501 2986
1482 1499
1402 1448
2982 2983
1403 1448
2980 2981
1356 2980
2978 2979
2977 2978
2139 2160
2052 2097
2974 2975
2056 2099
2972 2973
2019 2972
1999 2017
1918 1963
2968 2969
1918 1962
2966 2967
1784 2966
2964 2965
2265 2281
2194 2235
2961 2962
2201 2240
2959 2960
2151 2959
2386 2406
2303 2346
2955 2956
2307 2348
2953 2954
2272 2953
2951 2952
1179 1201
1094 1144
2948 2949
1102 1149
2946 2947
921 2946
768 2945
1019 1049
928 977
2941 2942
937 984
2939 2940
890 2939
2937 2938
1337 1380
1261 1309
2934 2935
1264 1311
2932 2933
1214 2932
1123 2931
1072 2930
1713 1734
1644 1683
2926 2927
1644 1682
2924 2925
1608 2924
1585 1608
1513 1555
2920 2921
1513 1554
2918 2919
1482 2918
2916 2917
1461 1481
1391 1433
2913 2914
1400 1439
2911 2912
1349 2911
1315 1341
1225 1273
2907 2908
1233 1279
2905 2906
1186 2905
2903 2904
1318 1350
1241 1285
2900 2901
1248 1291
2898 2899
1201 2898
1175 1206
1112 1153
2894 2895
1117 1155
2892 2893
1062 2892
2890 2891
1164 1187
1093 1136
2887 2888
1102 1142
2885 2886
1045 2885
1019 1053
938 984
2881 2882
945 990
2879 2880
899 2879
2877 2878
1537 1559
1468 1508
2874 2875
1468 1507
2872 2873
1439 2872
1416 1431
1345 1386
2868 2869
1353 1392
2866 2867
1307 2866
2864 2865
1414 1431
1351 1389
2861 2862
1358 1393
2859 2860
1312 2859
1291 1319
1217 1259
2855 2856
1223 1264
2853 2854
1179 2853
2851 2852
1018 1057
947 991
2848 2849
950 993
2846 2847
805 2846
1149 1176
1092 1129
2842 2843
1096 1130
2840 2841
1046 2840
1276 1311
1212 1252
2836 2837
1214 1253
2834 2835
1172 2834
1097 2833
1053 2832
2830 2831
2829 2830
1000 1024
917 961
2826 2827
924 966
2824 2825
881 2824
1250 1271
1175 1215
2820 2821
1182 1220
2818 2819
1059 2818
1129 1149
1066 1104
2814 2815
1074 1109
2812 2813
1024 2812
2810 2811
2809 2810
1360 1379
1306 1340
2806 2807
1312 1343
2804 2805
1270 2804
1241 1263
1174 1211
2800 2801
1181 1216
2798 2799
1143 2798
2796 2797
1241 1269
1185 1219
2793 2794
1188 1221
2791 2792
1152 2791
1126 1148
1073 1107
2787 2788
1078 1109
2785 2786
1032 2785
2783 2784
1115 1131
1057 1092
2780 2781
1063 1096
2778 2779
1018 2778
998 1023
923 964
2774 2775
931 970
2772 2773
889 2772
2770 2771
1204 1220
1138 1173
2767 2768
1143 1176
2765 2766
1114 2765
2763 2764
996 1023
929 967
2760 2761
934 971
2758 2759
894 2758
859 888
787 830
2754 2755
787 829
2752 2753
740 2752
2750 2751
539 569
465 509
2747 2748
465 508
2745 2746
417 2745
694 730
610 661
2741 2742
610 660
2739 2740
463 2739
380 416
296 347
2735 2736
296 346
2733 2734
148 2733
2628 2732
2730 2731
2729 2730
832 860
763 804
2726 2727
763 803
2724 2725
717 2724
682 717
602 651
2720 2721
602 650
2718 2719
555 2718
2716 2717
2715 2716
954 987
898 934
2712 2713
899 934
2710 2711
773 2710
621 2709
477 2708
317 2707
171 2706
119 2705
1048 1070
1009 1035
2701 2702
1010 1034
2699 2700
973 2699
1142 1174
1096 1126
2695 2696
1096 1125
2693 2694
1064 2693
1009 2692
975 2691
2689 2690
2688 2689
941 969
885 919
2685 2686
888 921
2683 2684
850 2683
819 849
762 798
2679 2680
762 797
2677 2678
717 2677
2675 2676
928 955
876 908
2672 2673
878 909
2670 2671
760 2670
677 716
609 653
2666 2667
609 652
2664 2665
466 2664
2662 2663
803 831
747 781
2659 2660
747 780
2657 2658
705 2657
669 704
601 644
2653 2654
601 643
2651 2652
459 2651
2649 2650
791 818
739 771
2646 2647
739 770
2644 2645
699 2644
664 698
600 641
2640 2641
600 640
2638 2639
556 2638
2636 2637
523 555
459 498
2633 2634
459 497
2631 2632
414 2631
375 413
300 347
2627 2628
300 346
2625 2626
155 2625
104 2624
215 239
245 2622
137 182
2619 2620
145 188
2617 2618
2499 2617
62 96
2505 24
2613 2614
2511 31
2611 2612
2610 2611
2609 2610
2608 2609
863 891
816 846
2605 2606
817 846
2603 2604
784 2603
755 783
709 739
2599 2600
709 738
2597 2598
671 2597
581 2596
539 2595
633 668
578 614
2591 2592
578 613
2589 2590
447 2589
362 403
297 340
2585 2586
297 339
2583 2584
159 2583
111 2582
494 529
439 475
2578 2579
439 474
2576 2577
396 2576
295 2575
159 2574
112 2573
2571 2572
2570 2571
2569 2570
211 245
245 2568
154 191
2565 2566
156 191
2563 2564
108 2563
68 110
2471 43
2559 2560
2471 44
2557 2558
2556 2557
472 504
419 453
2553 2554
419 452
2551 2552
378 2551
339 377
276 317
2547 2548
276 316
2545 2546
147 2545
103 2544
2542 2543
333 370
274 313
2539 2540
274 312
2537 2538
233 2537
452 484
403 435
2533 2534
403 434
2531 2532
364 2531
273 2530
148 2529
105 2528
2526 2527
565 598
512 547
2523 2524
512 546
2521 2522
474 2521
671 697
628 656
2517 2518
628 655
2515 2516
592 2515
511 2514
474 2513
2511 2512
2510 2511
2509 2510
193 219
223 2508
132 168
2505 2506
138 172
2503 2504
90 2503
61 96
2399 31
2499 2500
2403 36
2497 2498
2496 2497
186 214
216 2495
133 166
2492 2493
137 168
2490 2491
93 2490
61 97
2392 36
2486 2487
2394 39
2484 2485
2483 2484
292 319
226 265
2480 2481
226 264
2478 2479
192 2478
521 547
464 499
2474 2475
464 498
2472 2473
426 2472
404 425
350 380
2468 2469
350 379
2466 2467
313 2466
2464 2465
612 631
564 592
2461 2462
564 591
2459 2460
533 2459
508 532
454 487
2455 2456
454 486
2453 2454
348 2453
2451 2452
2450 2451
2449 2450
290 319
232 268
2446 2447
232 267
2444 2445
198 2444
172 192
115 148
2440 2441
121 152
2438 2439
77 2438
54 83
2328 25
2434 2435
2332 30
2432 2433
2431 2432
2430 2431
267 288
205 240
2427 2428
205 239
2425 2426
102 2425
44 66
2301 9
2421 2422
2307 16
2419 2420
2418 2419
154 171
97 129
2415 2416
103 133
2413 2414
2292 2413
45 69
2296 15
2409 2410
2301 21
2407 2408
2406 2407
2405 2406
460 479
406 437
2402 2403
406 436
2400 2401
301 2400
551 566
502 530
2396 2397
502 529
2394 2395
473 2394
736 747
682 714
2390 2391
685 715
2388 2389
580 2388
492 2387
639 654
582 612
2383 2384
586 615
2381 2382
559 2381
2379 2380
364 390
320 348
2376 2377
320 347
2374 2375
287 2374
256 286
208 239
2370 2371
208 238
2368 2369
176 2368
2366 2367
251 280
207 236
2363 2364
207 235
2361 2362
177 2361
153 176
111 138
2357 2358
113 138
2355 2356
78 2355
50 80
2251 31
2351 2352
2251 32
2349 2350
2348 2349
2347 2348
604 620
553 581
2344 2345
558 584
2342 2343
532 2342
515 531
474 498
2338 2339
474 497
2336 2337
447 2336
2334 2335
423 441
373 402
2331 2332
373 401
2329 2330
342 2329
325 341
275 302
2325 2326
275 301
2323 2324
245 2323
2321 2322
494 507
453 477
2318 2319
453 476
2316 2317
428 2316
415 436
374 400
2312 2313
374 399
2310 2311
346 2310
325 345
285 309
2306 2307
285 308
2304 2305
257 2304
2302 2303
478 494
447 466
2299 2300
447 465
2297 2298
423 2297
736 762
691 719
2293 2294
693 720
2291 2292
663 2291
613 2290
582 2289
556 579
518 542
2285 2286
519 542
2283 2284
493 2283
474 491
449 465
2279 2280
449 464
2277 2278
426 2277
371 2276
345 2275
2273 2274
322 344
288 310
2270 2271
288 309
2268 2269
261 2268
195 2267
107 2266
76 2265
392 413
358 380
2261 2262
358 379
2259 2260
334 2259
2257 2258
905 931
845 882
2254 2255
845 881
2252 2253
816 2252
796 815
746 778
2248 2249
752 781
2246 2247
714 2246
2244 2245
452 444
412 431
2241 2242
412 430
2239 2240
2239 340
379 392
340 362
2235 2236
340 361
2233 2234
317 2233
2231 2232
305 316
264 286
2228 2229
264 285
2226 2227
170 2226
146 2225
131 143
78 107
2221 2222
81 108
2219 2220
2078 2219
35 52
2079 4
2215 2216
2082 8
2213 2214
2212 2213
2211 2212
289 299
252 272
2208 2209
252 271
2206 2207
227 2206
210 226
159 187
2202 2203
159 186
2200 2201
137 2200
2198 2199
205 220
158 184
2195 2196
158 183
2193 2194
80 2193
34 52
2057 7
2189 2190
2059 10
2187 2188
2186 2187
120 132
75 100
2183 2184
78 102
2181 2182
48 2181
33 51
2048 9
2177 2178
2051 13
2175 2176
2174 2175
2173 2174
450 464
407 431
2170 2171
409 432
2168 2169
352 2168
389 2167
334 2166
320 333
285 305
2162 2163
285 304
2160 2161
264 2160
222 2159
199 2158
2156 2157
367 375
340 356
2153 2154
340 355
2151 2152
324 2151
2149 2150
508 519
461 489
2146 2147
464 490
2144 2145
437 2144
424 434
382 404
2140 2141
384 405
2138 2139
368 2138
2136 2137
577 590
522 551
2133 2134
524 552
2131 2132
504 2131
494 503
448 476
2127 2128
449 475
2125 2126
379 2125
334 2124
2122 2123
2121 2122
182 193
308 316
274 292
2117 2118
274 291
2115 2116
213 2115
213 2114
192 2113
2111 2112
136 160
2109 2110
136 159
2107 2108
64 2107
26 39
1965 0
2103 2104
1965 1
2101 2102
2100 2101
103 113
59 83
2097 2098
59 82
2095 2096
1956 2095
24 36
1954 0
2091 2092
1954 1
2089 2090
2088 2089
2087 2088
164 175
123 145
2084 2085
123 144
2082 2083
56 2082
22 34
1943 0
2078 2079
1943 1
2076 2077
2075 2076
90 100
51 72
2072 2073
52 72
2070 2071
30 2070
20 31
1932 0
2066 2067
1932 1
2064 2065
2063 2064
2062 2063
206 214
172 190
2059 2060
172 189
2057 2058
153 2057
143 152
105 125
2053 2054
105 124
2051 2052
89 2051
2049 2050
246 254
216 232
2046 2047
216 231
2044 2045
163 2044
2042 2043
287 292
262 277
2039 2040
262 276
2037 2038
248 2037
241 248
215 229
2033 2034
215 228
2031 2032
200 2031
163 2030
146 2029
2027 2028
138 146
104 122
2024 2025
104 121
2022 2023
91 2022
81 89
46 65
2018 2019
47 65
2016 2017
27 2016
18 28
1877 0
2012 2013
1878 2
2010 2011
2009 2010
2008 2009
255 262
235 247
2005 2006
235 246
2003 2004
224 2003
217 224
196 208
1999 2000
196 207
1997 1998
183 1997
148 1996
133 1995
1993 1994
209 215
191 201
1990 1991
191 200
1988 1989
179 1988
171 178
143 157
1984 1985
143 156
1982 1983
129 1982
1980 1981
166 172
142 154
1977 1978
142 153
1975 1976
130 1975
122 129
92 108
1971 1972
92 107
1969 1970
81 1969
1967 1968
156 163
138 148
1964 1965
138 147
1962 1963
129 1962
99 1961
50 1960
33 1959
117 125
95 108
1955 1956
95 107
1953 1954
84 1953
1951 1952
109 114
88 99
1948 1949
88 98
1946 1947
43 1946
16 27
1805 0
1942 1943
1807 3
1940 1941
1939 1940
67 74
38 53
1936 1937
42 56
1934 1935
23 1934
16 27
1796 2
1930 1931
1799 6
1928 1929
1927 1928
1926 1927
1925 1926
59 67
36 49
1922 1923
39 51
1920 1921
23 1920
15 26
1788 5
1916 1917
1790 8
1914 1915
1913 1914
218 230
183 203
1910 1911
186 204
1908 1909
170 1908
285 297
250 272
1904 1905
256 275
1902 1903
227 1902
217 232
190 206
1898 1899
192 207
1896 1897
175 1896
1894 1895
445 459
395 427
1891 1892
400 429
1889 1890
365 1889
351 369
311 335
1885 1886
314 337
1883 1884
288 1883
252 1882
228 1881
1879 1880
1878 1879
206 214
177 193
1875 1876
178 193
1873 1874
146 1873
166 1872
137 1871
329 343
286 310
1867 1868
291 313
1865 1866
268 1865
258 266
224 245
1861 1862
226 245
1859 1860
207 1859
1857 1858
403 413
351 383
1854 1855
355 385
1852 1853
327 1852
314 324
272 295
1848 1849
273 295
1846 1847
221 1846
1844 1845
1843 1844
1842 1843
135 142
124 131
1839 1840
124 130
1837 1838
116 1837
108 115
94 102
1833 1834
94 101
1831 1832
87 1831
1829 1830
149 156
138 145
1826 1827
138 144
1824 1825
129 1824
116 1823
110 1822
81 87
67 76
1818 1819
67 75
1816 1817
60 1816
96 102
86 92
1812 1813
86 91
1810 1811
81 1810
66 1809
34 1808
23 1807
1805 1806
1805 1804
1803 1804
46 51
26 36
1800 1801
28 37
1798 1799
16 1798
11 18
1659 1
1794 1795
1660 3
1792 1793
1791 1792
39 46
25 33
1788 1789
26 33
1786 1787
17 1786
11 18
1652 5
1782 1783
1652 6
1780 1781
1779 1780
1778 1779
81 86
73 78
1775 1776
73 77
1773 1774
69 1773
65 68
58 62
1769 1770
58 61
1767 1768
54 1767
49 53
38 44
1763 1764
38 43
1761 1762
33 1761
1759 1760
1758 1759
44 47
37 41
1755 1756
37 40
1753 1754
34 1753
28 32
17 23
1749 1750
18 23
1747 1748
11 1747
7 12
1610 2
1743 1744
1610 3
1741 1742
1740 1741
1739 1740
18 20
10 14
1736 1737
10 13
1734 1735
6 1734
4 6
1597 0
1730 1731
1596 0
1728 1729
1727 1728
9 11
5 7
1724 1725
5 6
1722 1723
3 1722
2 3
1586 0
1718 1719
1585 0
1716 1717
1715 1716
1714 1715
40 44
30 36
1711 1712
30 35
1709 1710
25 1709
21 24
16 19
1705 1706
16 18
1703 1704
14 1703
12 13
8 10
1699 1700
8 9
1697 1698
7 1697
5 6
1 3
1693 1694
1 2
1691 1692
0 1691
1689 1690
158 168
120 141
1686 1687
122 141
1684 1685
107 1684
101 107
72 90
1680 1681
75 91
1678 1679
56 1678
1676 1677
47 53
21 35
1673 1674
21 34
1671 1672
5 1671
14 1670
2 1669
136 144
101 120
1665 1666
101 119
1663 1664
58 1663
85 90
58 75
1659 1660
58 74
1657 1658
45 1657
40 45
18 30
1653 1654
18 29
1651 1652
13 1651
1649 1650
1648 1649
1647 1648
1646 1647
36 41
19 28
1643 1644
23 30
1641 1642
15 1641
287 304
223 259
1637 1638
223 258
1635 1636
201 1635
190 200
144 173
1631 1632
148 175
1629 1630
119 1629
1627 1628
113 122
85 100
1624 1625
90 103
1622 1623
73 1622
69 76
52 63
1618 1619
55 63
1616 1617
39 1616
1614 1615
1596 1597
1595 1613
1580 1583
1609 1611
1581 1580
1594 1595
1593 1608
268 294
217 249
1604 1605
217 248
1602 1603
190 1602
174 189
190 1600
141 163
1597 1598
144 163
1595 1596
116 1595
1593 1594
100 108
76 89
1590 1591
80 91
1588 1589
66 1588
63 68
50 59
1584 1585
52 58
1582 1583
38 1582
1580 1581
232 245
174 206
1577 1578
174 205
1575 1576
112 1575
150 157
111 136
1571 1572
115 138
1569 1570
64 1569
1567 1568
32 37
21 27
1564 1565
22 27
1562 1563
9 1562
50 52
37 46
1558 1559
40 46
1556 1557
16 1556
5 1555
131 138
139 1553
98 120
1550 1551
101 120
1548 1549
51 1548
72 80
54 64
1544 1545
55 64
1542 1543
46 1542
39 1541
30 1540
1538 1539
1537 1538
1536 1537
117 125
126 1535
91 109
1532 1533
93 108
1530 1531
72 1530
65 74
52 60
1526 1527
52 59
1524 1525
44 1524
38 1523
30 1522
1520 1521
178 201
133 161
1517 1518
133 160
1515 1516
82 1515
65 1514
415 446
351 391
1510 1511
351 390
1508 1509
228 1508
285 312
228 263
1504 1505
228 262
1502 1503
194 1502
1500 1501
1499 1500
524 543
454 493
1496 1497
454 492
1494 1495
418 1494
396 418
327 367
1490 1491
327 366
1488 1489
292 1488
1486 1487
167 182
119 147
1483 1484
119 146
1481 1482
106 1481
383 404
317 355
1477 1478
317 354
1475 1476
204 1475
265 283
204 238
1471 1472
204 237
1469 1470
176 1469
1467 1468
1466 1467
1465 1466
264 286
212 243
1462 1463
212 242
1460 1461
184 1460
165 183
125 150
1456 1457
125 149
1454 1455
108 1454
1452 1453
251 271
202 231
1449 1450
202 230
1447 1448
176 1447
159 175
122 145
1443 1444
122 144
1441 1442
107 1441
1439 1440
153 167
119 140
1436 1437
119 139
1434 1435
79 1434
47 1433
35 1432
17 1431
7 1430
334 357
275 310
1426 1427
275 309
1424 1425
180 1424
226 244
180 207
1420 1421
180 206
1418 1419
157 1418
1416 1417
1415 1416
441 463
379 415
1412 1413
379 414
1410 1411
344 1410
322 344
267 300
1406 1407
267 299
1404 1405
238 1404
1402 1403
562 589
488 528
1399 1400
495 534
1397 1398
377 1397
807 834
736 774
1393 1394
743 780
1391 1392
703 1391
632 1390
590 1389
678 693
614 651
1385 1386
622 656
1383 1384
477 1383
363 1382
1380 1381
1379 1380
920 937
943 1378
851 891
1375 1376
860 897
1373 1374
716 1373
1247 1118
1049 1079
1369 1370
1244 1205
1181 1368
1242 1204
1365 1366
1116 1154
1363 1364
1116 1153
1361 1362
1078 1361
1359 1360
974 1019
1357 1358
974 1018
1355 1356
858 1355
723 1354
619 1353
484 1352
369 1351
1349 1350
1348 1349
426 448
369 402
1345 1346
369 401
1343 1344
338 1343
317 338
266 297
1339 1340
266 296
1337 1338
238 1337
1335 1336
144 159
115 133
1332 1333
115 132
1330 1331
103 1330
96 102
76 90
1326 1327
79 90
1324 1325
61 1324
1322 1323
299 322
254 282
1319 1320
254 281
1317 1318
227 1317
208 227
167 192
1313 1314
167 191
1311 1312
145 1311
1309 1310
133 148
110 125
1306 1307
110 124
1304 1305
97 1304
91 96
95 1302
77 87
1299 1300
79 86
1297 1298
63 1297
1295 1296
496 523
427 465
1292 1293
433 470
1290 1291
398 1290
373 397
322 353
1286 1287
322 352
1284 1285
293 1284
1282 1283
119 132
99 112
1279 1280
99 111
1277 1278
75 1277
62 1276
265 288
226 251
1272 1273
226 250
1270 1271
145 1270
180 200
145 167
1266 1267
145 166
1264 1265
125 1264
1262 1263
1261 1262
1125 1004
943 968
1258 1259
1122 1086
1067 1257
1120 1085
1254 1255
1002 1038
1252 1253
1002 1037
1250 1251
967 1250
1248 1249
867 911
1246 1247
867 910
1244 1245
833 1244
813 827
746 785
1240 1241
752 788
1238 1239
615 1238
1236 1237
573 586
511 547
1233 1234
516 549
1231 1232
381 1231
281 1230
456 477
386 422
1226 1227
393 428
1224 1225
362 1224
1222 1223
456 484
397 431
1219 1220
401 434
1217 1218
302 1217
558 575
506 537
1213 1214
512 541
1211 1212
472 1211
667 698
604 640
1207 1208
609 644
1205 1206
574 1205
516 1204
482 1203
1201 1202
1200 1201
653 674
587 621
1197 1198
593 626
1195 1196
560 1195
769 787
791 1193
713 747
1190 1191
720 751
1188 1189
675 1188
1061 948
884 914
1184 1185
1058 1024
1000 1183
1056 1023
1180 1181
946 979
1178 1179
946 978
1176 1177
913 1176
1174 1175
820 860
1172 1173
820 859
1170 1171
718 1170
681 1169
1167 1168
1167 1166
1165 1166
1164 1165
1163 1164
82 84
66 78
1160 1161
66 77
1158 1159
54 1158
329 342
274 303
1154 1155
274 302
1152 1153
250 1152
238 249
192 218
1148 1149
192 217
1146 1147
121 1146
1144 1145
160 169
121 142
1141 1142
121 141
1139 1140
107 1139
103 107
81 95
1135 1136
81 94
1133 1134
78 1133
1131 1132
219 229
177 201
1128 1129
177 200
1126 1127
156 1126
148 156
113 132
1122 1123
113 131
1120 1121
101 1120
1118 1119
1117 1118
1116 1117
1115 1116
499 511
449 478
1112 1113
454 481
1110 1111
416 1110
393 410
329 361
1106 1107
334 365
1104 1105
305 1104
1102 1103
961 856
805 824
1099 1100
958 914
927 1098
956 927
1095 1096
854 886
1093 1094
854 885
1091 1092
823 1091
1089 1090
733 773
1087 1088
733 772
1085 1086
635 1085
582 599
519 551
1081 1082
522 553
1079 1080
436 1079
1077 1078
1076 1077
582 605
526 556
1073 1074
531 560
1071 1072
502 1071
792 816
940 911
893 1068
938 910
1065 1066
843 872
1063 1064
843 871
1061 1062
815 1061
1059 1060
731 768
1057 1058
731 767
1055 1056
701 1055
681 695
626 658
1051 1052
632 662
1049 1050
592 1049
1047 1048
1046 1047
100 110
88 96
1043 1044
88 95
1041 1042
72 1041
62 1040
141 159
118 133
1036 1037
118 132
1034 1035
103 1034
86 1033
71 1032
62 1031
196 217
169 187
1027 1028
169 186
1025 1026
113 1025
275 299
237 262
1021 1022
237 261
1019 1020
211 1019
168 1018
149 1017
1015 1016
1014 1015
1013 1014
364 391
314 344
1010 1011
317 346
1008 1009
233 1008
449 465
409 434
1004 1005
413 436
1002 1003
380 1002
533 561
486 514
998 999
489 516
996 997
462 996
415 995
387 994
992 993
991 992
623 641
643 990
579 607
987 988
584 609
985 986
547 985
863 773
719 746
981 982
860 833
812 980
858 832
977 978
771 797
975 976
771 796
973 974
745 973
971 972
668 701
969 970
668 700
967 968
582 967
551 966
964 965
265 286
229 252
961 962
229 251
959 960
206 959
131 147
111 124
955 956
111 123
953 954
99 953
83 952
69 951
61 950
178 196
154 170
946 947
154 169
944 945
137 944
243 264
211 232
940 941
211 231
938 939
190 938
153 937
137 936
934 935
933 934
932 933
122 135
105 116
929 930
105 115
927 928
95 927
80 926
67 925
60 924
160 176
139 153
920 921
139 152
918 919
125 918
218 236
189 208
914 915
189 207
912 913
170 912
138 911
125 910
908 909
907 908
298 321
250 278
904 905
253 280
902 903
229 902
210 226
184 201
898 899
184 200
896 897
167 896
894 895
640 666
771 746
726 892
769 745
889 890
689 713
887 888
689 712
885 886
665 885
883 884
595 883
593 623
880 881
593 622
878 879
564 878
510 877
480 876
286 309
243 269
872 873
245 270
870 871
222 870
361 375
324 347
866 867
328 349
864 865
299 864
438 462
394 420
860 861
397 422
858 859
372 858
330 857
305 856
854 855
853 854
852 853
282 305
244 268
849 850
245 268
847 848
183 847
137 846
101 845
78 844
66 843
60 842
343 358
315 333
838 839
316 333
836 837
292 836
413 439
714 639
549 833
468 832
439 831
829 830
375 399
827 828
376 399
825 826
353 825
316 824
294 823
821 822
820 821
489 508
507 819
455 477
816 817
457 477
814 815
428 814
404 425
367 389
810 811
369 390
808 809
348 808
806 807
805 806
397 415
362 382
802 803
365 384
800 801
346 800
332 341
301 319
796 797
306 322
794 795
281 794
792 793
329 340
308 322
789 790
309 321
787 788
289 787
269 286
231 253
783 784
234 255
781 782
214 781
779 780
265 283
234 254
776 777
234 253
774 775
215 774
441 458
409 430
770 771
411 430
768 769
384 768
643 569
521 546
764 765
640 617
598 763
638 616
760 761
567 587
758 759
567 586
756 757
545 756
754 755
482 754
480 506
751 752
480 505
749 750
410 749
410 748
386 747
365 385
384 745
337 355
742 743
337 354
740 741
320 740
294 739
277 738
736 737
735 736
732 733
732 733
732 733
307 316
288 300
729 730
290 300
727 728
273 727
256 268
222 240
723 724
227 244
721 722
209 721
719 720
194 203
168 182
716 717
168 181
714 715
154 714
145 154
125 137
710 711
125 136
708 709
113 708
706 707
471 491
576 555
541 704
574 554
701 702
510 528
699 700
510 527
697 698
490 697
695 696
429 455
693 694
429 454
691 692
407 691
393 406
363 381
687 688
367 383
685 686
344 685
683 684
460 480
556 537
523 681
554 536
678 679
497 513
676 677
497 512
674 675
479 674
672 673
424 447
670 671
424 446
668 669
402 668
455 474
541 511
523 665
539 523
662 663
489 503
660 661
489 502
658 659
473 658
656 657
425 656
423 443
653 654
423 442
651 652
402 651
367 650
347 649
647 648
646 647
384 394
356 372
643 644
360 374
641 642
339 641
436 450
508 493
485 638
506 492
635 636
463 475
633 634
463 474
631 632
449 631
629 630
403 423
627 628
403 422
625 626
387 625
431 444
493 480
473 622
491 479
619 620
455 465
617 618
455 464
615 616
443 615
613 614
402 420
611 612
402 419
609 610
387 609
607 608
606 607
234 243
202 218
603 604
206 221
601 602
190 601
184 194
164 176
597 598
164 175
595 596
151 595
109 118
96 104
591 592
96 103
589 590
88 589
75 588
64 587
59 586
131 141
117 126
582 583
117 125
580 581
108 580
162 172
146 156
576 577
146 155
574 575
135 574
116 573
108 572
570 571
569 570
568 569
198 208
172 186
565 566
175 188
563 564
163 563
153 159
139 147
559 560
139 146
557 558
130 557
555 556
326 335
305 318
552 553
307 318
550 551
289 550
366 379
419 401
407 547
417 407
544 545
388 396
542 543
388 395
540 541
378 540
538 539
345 538
343 357
535 536
343 356
533 534
329 533
305 532
290 531
529 530
273 285
243 259
526 527
247 262
524 525
232 524
224 228
204 216
520 521
207 217
518 519
191 518
516 517
515 516
182 188
158 170
512 513
159 170
510 511
150 510
146 149
133 140
506 507
133 139
504 505
125 504
502 503
290 297
272 283
499 500
274 283
497 498
258 497
244 254
217 231
493 494
220 233
491 492
208 491
489 490
174 183
157 167
486 487
158 167
484 485
149 484
199 203
185 194
480 481
187 194
478 479
174 478
228 239
208 220
474 475
209 220
472 473
198 472
187 471
177 470
468 469
467 468
466 467
190 192
178 186
463 464
179 185
461 462
169 461
166 170
150 158
457 458
152 159
455 456
145 455
453 454
141 143
132 137
450 451
132 136
448 449
126 448
121 125
108 115
444 445
108 114
442 443
101 442
440 441
77 80
68 73
437 438
68 72
435 436
60 435
91 94
78 85
431 432
78 84
429 430
73 429
102 105
93 98
425 426
93 97
423 424
88 423
77 422
73 421
419 420
418 419
84 86
76 80
415 416
76 79
413 414
73 413
72 73
67 70
409 410
67 69
407 408
66 407
405 406
81 84
76 79
402 403
76 78
400 401
73 400
72 73
68 70
396 397
68 69
394 395
67 394
66 393
61 392
58 391
389 390
75 77
71 73
386 387
71 72
384 385
68 384
65 383
64 382
380 381
379 380
22 25
14 18
376 377
15 18
374 375
12 374
29 30
22 27
370 371
23 26
368 369
17 368
39 43
28 34
364 365
29 34
362 363
24 362
23 361
19 360
358 359
357 358
39 40
35 37
354 355
35 36
352 353
33 352
30 32
22 26
348 349
22 25
346 347
19 346
344 345
343 344
16 17
23 24
19 21
339 340
19 20
337 338
17 337
17 336
16 335
333 334
12 14
331 332
12 13
329 330
4 329
10 328
2 327
7 8
3 5
323 324
3 4
321 322
2 321
1 320
0 319
317 318
316 317
136 146
178 154
145 314
312 313
115 128
310 311
115 127
308 309
83 308
98 104
82 91
304 305
84 92
302 303
71 302
300 301
124 133
162 154
149 298
160 153
295 296
139 145
293 294
139 144
291 292
132 291
289 290
109 289
107 117
286 287
107 116
284 285
98 284
83 283
74 282
20 24
61 69
43 53
277 278
45 54
275 276
29 275
30 274
24 273
271 272
9 15
269 270
10 15
267 268
3 267
4 266
1 265
263 264
12 14
4 8
260 261
4 7
258 259
1 258
1 257
0 256
37 42
22 30
252 253
22 29
250 251
10 250
15 16
10 13
246 247
10 12
244 245
6 244
242 243
241 242
26 32
15 21
238 239
16 21
236 237
11 236
9 235
7 234
5 6
1 3
230 231
1 2
228 229
0 228
226 227
219 220
221 222
219 220
219 220
219 221
219 220
219 220
11 16
4 8
216 217
4 7
214 215
1 214
26 30
14 20
210 211
16 21
208 209
9 208
44 51
71 62
64 205
69 64
202 203
55 59
200 201
55 58
198 199
50 198
196 197
31 39
194 195
31 38
192 193
24 192
38 43
54 49
49 189
52 49
186 187
45 47
184 185
45 46
182 183
42 182
180 181
28 34
178 179
28 33
176 177
23 176
20 22
12 16
172 173
13 16
170 171
8 170
168 169
25 28
31 29
27 166
164 165
18 22
162 163
18 21
160 161
10 160
13 14
9 11
156 157
9 10
154 155
7 154
5 6
1 3
150 151
1 2
148 149
0 148
146 147
70 71
76 77
73 74
70 141
72 140
71 70
137 139
137 138
137 138
81 137
86 136
82 135
83 134
81 133
78 132
80 131
70 130
70 129
70 128
77 127
124 125
70 124
70 124
70 123
70 122
70 121
70 120
70 119
69 118
68 117
67 116
66 115
65 114
64 113
63 112
62 111
61 110
60 109
59 108
58 107
57 106
56 105
55 104
54 103
53 102
52 101
51 100
50 99
49 98
48 97
47 96
46 95
45 94
44 93
43 92
42 91
41 90
40 89
39 88
38 87
37 86
36 85
35 84
34 83
33 82
18 19
17 80
16 79
28 77
27 77
26 76
26 75
26 74
26 73
26 72
26 71
26 70
26 69
26 68
26 67
26 66
26 65
26 64
26 63
26 62
26 61
26 60
26 59
26 58
26 57
26 56
26 55
26 54
26 53
26 52
26 51
26 50
26 49
26 48
26 47
26 46
20 21
21 20
16 17
17 16
38 39
16 17
36 37
36 38
36 37
16 35
16 35
16 34
16 33
16 32
16 31
16 30
16 29
16 28
16 27
16 26
16 25
16 24
16 23
16 22
16 21
16 20
16 19
17 18
16 17
15 16
14 15
13 14
12 13
11 12
5 6
7 6
5 9
7 8
1 3
5 6
1 2
3 4
0 3
1 2
0 1

